An introduction to graph theory

This is a graduate-level introduction to graph theory, corresponding to a quarter-long course. It covers simple graphs, multigraphs as well as their directed analogues, and more restrictive classes such as tournaments, trees and arborescences. Among the features discussed are Eulerian circuits, Hamiltonian cycles, spanning trees, the matrix-tree and BEST theorems, proper colorings, Turan's theorem, bipartite matching and the Menger and Gallai--Milgram theorems. The basics of network flows are introduced in order to prove Hall's marriage theorem. Around a hundred exercises are included (without solutions).

==> anc/17s/5707lec16.tex <==
\documentclass[numbers=enddot,12pt,final,onecolumn,notitlepage]{scrartcl}%
\usepackage[headsepline,footsepline,manualmark]{scrlayer-scrpage}
\usepackage[all,cmtip]{xy}
\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{amsthm}
\usepackage{framed}
\usepackage{comment}
\usepackage{color}
\usepackage{hyperref}
\usepackage{ifthen}
\usepackage[sc]{mathpazo}
\usepackage[T1]{fontenc}
\usepackage{needspace}
\usepackage{tabls}
\usepackage{amsfonts}
\usepackage{graphicx}%
\setcounter{MaxMatrixCols}{30}
%TCIDATA{OutputFilter=latex2.dll}
%TCIDATA{Version=5.50.0.2960}
%TCIDATA{LastRevised=Friday, May 27, 2022 09:11:59}
%TCIDATA{<META NAME="GraphicsSave" CONTENT="32">}
%TCIDATA{<META NAME="SaveForMode" CONTENT="1">}
%TCIDATA{BibliographyScheme=Manual}
%BeginMSIPreambleData
\providecommand{\U}[1]{\protect\rule{.1in}{.1in}}
%EndMSIPreambleData
\newcounter{exer}
\theoremstyle{definition}
\newtheorem{theo}{Theorem}[section]
\newenvironment{theorem}[1][]
{\begin{theo}[#1]\begin{leftbar}}
{\end{leftbar}\end{theo}}
\newtheorem{lem}[theo]{Lemma}
\newenvironment{lemma}[1][]
{\begin{lem}[#1]\begin{leftbar}}
{\end{leftbar}\end{lem}}
\newtheorem{prop}[theo]{Proposition}
\newenvironment{proposition}[1][]
{\begin{prop}[#1]\begin{leftbar}}
{\end{leftbar}\end{prop}}
\newtheorem{defi}[theo]{Definition}
\newenvironment{definition}[1][]
{\begin{defi}[#1]\begin{leftbar}}
{\end{leftbar}\end{defi}}
\newtheorem{remk}[theo]{Remark}
\newenvironment{remark}[1][]
{\begin{remk}[#1]\begin{leftbar}}
{\end{leftbar}\end{remk}}
\newtheorem{coro}[theo]{Corollary}
\newenvironment{corollary}[1][]
{\begin{coro}[#1]\begin{leftbar}}
{\end{leftbar}\end{coro}}
\newtheorem{conv}[theo]{Convention}
\newenvironment{condition}[1][]
{\begin{conv}[#1]\begin{leftbar}}
{\end{leftbar}\end{conv}}
\newtheorem{quest}[theo]{Question}
\newenvironment{algorithm}[1][]
{\begin{quest}[#1]\begin{leftbar}}
{\end{leftbar}\end{quest}}
\newtheorem{warn}[theo]{Warning}
\newenvironment{conclusion}[1][]
{\begin{warn}[#1]\begin{leftbar}}
{\end{leftbar}\end{warn}}
\newtheorem{conj}[theo]{Conjecture}
\newenvironment{conjecture}[1][]
{\begin{conj}[#1]\begin{leftbar}}
{\end{leftbar}\end{conj}}
\newtheorem{exam}[theo]{Example}
\newenvironment{example}[1][]
{\begin{exam}[#1]\begin{leftbar}}
{\end{leftbar}\end{exam}}
\newtheorem{exmp}[exer]{Exercise}
\newenvironment{exercise}[1][]
{\begin{exmp}[#1]\begin{leftbar}}
{\end{leftbar}\end{exmp}}
\newenvironment{statement}{\begin{quote}}{\end{quote}}
\iffalse
\newenvironment{proof}[1][Proof]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\fi
\let\sumnonlimits\sum
\let\prodnonlimits\prod
\let\cupnonlimits\bigcup
\let\capnonlimits\bigcap
\renewcommand{\sum}{\sumnonlimits\limits}
\renewcommand{\prod}{\prodnonlimits\limits}
\renewcommand{\bigcup}{\cupnonlimits\limits}
\renewcommand{\bigcap}{\capnonlimits\limits}
\setlength\tablinesep{3pt}
\setlength\arraylinesep{3pt}
\setlength\extrarulesep{3pt}
\voffset=0cm
\hoffset=-0.7cm
\setlength\textheight{22.5cm}
\setlength\textwidth{15.5cm}
\newenvironment{verlong}{}{}
\newenvironment{vershort}{}{}
\newenvironment{noncompile}{}{}
\excludecomment{verlong}
\includecomment{vershort}
\excludecomment{noncompile}
\newcommand{\id}{\operatorname{id}}
\newcommand{\rev}{\operatorname{rev}}
\newcommand{\conncomp}{\operatorname{conncomp}}
\newcommand{\conn}{\operatorname{conn}}
\newcommand{\NN}{\mathbb{N}}
\newcommand{\ZZ}{\mathbb{Z}}
\newcommand{\QQ}{\mathbb{Q}}
\newcommand{\RR}{\mathbb{R}}
\newcommand{\powset}[2][]{\ifthenelse{\equal{#2}{}}{\mathcal{P}\left(#1\right)}{\mathcal{P}_{#1}\left(#2\right)}}
\newcommand{\set}[1]{\left\{ #1 \right\}}
\newcommand{\abs}[1]{\left| #1 \right|}
\newcommand{\tup}[1]{\left( #1 \right)}
\newcommand{\ive}[1]{\left[ #1 \right]}
\newcommand{\verts}[1]{\operatorname{V}\left( #1 \right)}
\newcommand{\edges}[1]{\operatorname{E}\left( #1 \right)}
\newcommand{\arcs}[1]{\operatorname{A}\left( #1 \right)}
\newcommand{\underbrack}[2]{\underbrace{#1}_{\substack{#2}}}
\newcommand{\are}{\ar@{-}}
\newcommand{\arebi}[1][]{\ar@{<-}@/_/[#1] \ar@/^/[#1]}
\newcommand{\of}{\text{ of }}
\ihead{Math 5707 Spring 2017 (Darij Grinberg): Lecture 16}
\ohead{page \thepage}
\cfoot{}
\begin{document}

\title{UMN, Spring 2017, Math 5707: Lecture 16 (flows and cuts in networks)}
\author{Darij Grinberg}
\date{digitized and updated version,
%TCIMACRO{\TeXButton{TeX field}{\today}}%
%BeginExpansion
\today
%EndExpansion
}
\maketitle
\tableofcontents

\section{Network flows}

\subsection{Introduction}

We shall now study the basics of the theory of network flows. We will barely
scratch the surface; for a more comprehensive survey, see Schrijver's
\cite[Chapter 4]{Schrij17}. Also, \cite[\S 8.2]{Martin17} gives a neat
introduction, and \cite{ForFul62} is the classical text on the subject. Also,
\cite{Thalwi08} appears to be a thorough treatment of the subject with lots of
technical details. See also the \textquotedblleft Lecture notes on maximum
flows and minimum cut problems\textquotedblright\ in \cite{Goeman17}.

We shall mostly follow \cite[\S 8.2]{Martin17}. In particular, we will only
use elementary methods. More advanced disciplines (such as linear optimization
and polyhedral geometry) offer alternative points of view on the theory of
network flows; we shall ignore these. We shall also ignore real-life
applications, although there are many (see \cite[Chapter 4]{Schrij17} for a
few, and see \cite[\S 2]{Schrij12} for the Cold War origins of the subject).

We let $\mathbb{N}$ denote the set $\left\{  0,1,2,\ldots\right\}  $ of all
nonnegative integers.

We let $\mathbb{Q}_{+}$ denote the set $\left\{  x\in\mathbb{Q}\mid
x\geq0\right\}  $ of all nonnegative rational numbers.

We let $\mathbb{R}_{+}$ denote the set $\left\{  x\in\mathbb{R}\mid
x\geq0\right\}  $ of all nonnegative real numbers.

\subsection{The concept of a network}

Recall that a \textit{digraph} is defined to be a pair $\left(  V,A\right)  $
consisting of a finite set $V$ and of a subset $A$ of $V\times V$. The
elements of $V$ are called the \textit{vertices} of this digraph; the elements
of $A$ are called its \textit{arcs}. If $a=\left(  u,v\right)  $ is an arc of
a digraph $\left(  V,A\right)  $, then $u$ is called the \textit{source} of
this arc $a$, and $v$ is called the \textit{target} of this arc $a$.

The whole theory of network flows can just as well be built on the concept of
a multidigraph instead of a digraph. But we shall restrict ourselves to
digraphs for the sake of simplicity. (Also, the basic results for
multidigraphs can be easily derived from the corresponding results for
digraphs; so we aren't even sacrificing any real power.)

\begin{definition}
\label{def.network.basics}A \textit{network} consists of:

\begin{itemize}
\item a digraph $\left(  V,A\right)  $;

\item two distinct vertices $s\in V$ and $t\in V$, called the \textit{source}
and the \textit{sink}, respectively (although we do not require $s$ to have
indegree $0$ or $t$ to have outdegree $0$);

\item a function $c:A\rightarrow\mathbb{Q}_{+}$, called the \textit{capacity
function}.
\end{itemize}
\end{definition}

\begin{definition}
\label{def.network.notations}Let $N$ be a network consisting of a digraph
$\left(  V,A\right)  $, a source $s\in V$ and a sink $t\in V$, and a capacity
function $c:A\rightarrow\mathbb{Q}_{+}$. Then, we define the following notations:

\begin{itemize}
\item For any arc $a\in A$, we call the number $c\left(  a\right)
\in\mathbb{Q}_{+}$ the \textit{capacity} of the arc $a$.

\item For any subset $S$ of $V$, we let $\overline{S}$ denote the subset
$V\setminus S$ of $V$.

\item If $P$ and $Q$ are two subsets of $V$, then $\left[  P,Q\right]  $ shall
mean the set of all arcs $a\in A$ whose source belongs to $P$ and whose target
belongs to $Q$. (In other words, $\left[  P,Q\right]  =A\cap\left(  P\times
Q\right)  $.)

\item If $P$ and $Q$ are two subsets of $V$, and if $d:A\rightarrow
\mathbb{Q}_{+}$ is any function, then the number $d\left(  P,Q\right)
\in\mathbb{Q}_{+}$ is defined by
\[
d\left(  P,Q\right)  =\sum_{a\in\left[  P,Q\right]  }d\left(  a\right)  .
\]

\end{itemize}
\end{definition}

We draw a network $N$ (with notations as in Definition
\ref{def.network.notations}) as follows: We first draw the digraph $\left(
V,A\right)  $ (with source $s$ and sink $t$ marked as such), and then we write
the capacity $c\left(  a\right)  $ of each arc $a\in A$ atop the arc. For
example, the picture%
\begin{equation}%
%TCIMACRO{\TeXButton{network}{\xymatrix@C=7pc@R=5pc{
%s = 1 \ar[r]^2 \ar[dr]_1 & 3 \ar[r]^1 \ar[dr]_2 & 2 \ar[r]^2 & 5 \ar
%[dl]_1 \ar[dr]^2 \\
%& 7 \ar[r]_3 & 4 \ar[u]^1 \ar[r]_1 & 6 \ar[r]_1 & 8 = t
%}} }%
%BeginExpansion
\xymatrix@C=7pc@R=5pc{
s = 1 \ar[r]^2 \ar[dr]_1 & 3 \ar[r]^1 \ar[dr]_2 & 2 \ar[r]^2 & 5 \ar
[dl]_1 \ar[dr]^2 \\
& 7 \ar[r]_3 & 4 \ar[u]^1 \ar[r]_1 & 6 \ar[r]_1 & 8 = t
}
%EndExpansion
\label{eq.network.example.1}%
\end{equation}
represents a network $N$ whose underlying digraph $\left(  V,A\right)  $ has
$8$ vertices \newline$1,2,3,4,5,6,7,8$ and $11$ arcs \newline$\left(
1,3\right)  ,\left(  1,7\right)  ,\left(  3,2\right)  ,\left(  3,4\right)
,\left(  7,4\right)  ,\left(  4,2\right)  ,\left(  2,5\right)  ,\left(
4,6\right)  ,\left(  5,4\right)  ,\left(  5,8\right)  ,\left(  6,8\right)  $,
with $1$ chosen as source and $8$ chosen as sink, and with capacities given by
$c\left(  \left(  1,3\right)  \right)  =2$, $c\left(  \left(  1,7\right)
\right)  =1$, $c\left(  \left(  3,2\right)  \right)  =1$ etc.

\subsection{The concept of a flow}

\begin{definition}
\label{def.flow.def}Let $N$, $V$, $A$, $s$, $t$ and $c$ be as in Definition
\ref{def.network.notations}.

A \textit{flow (on the network }$N$\textit{)} means a function $f:A\rightarrow
\mathbb{Q}_{+}$ with the following properties:

\begin{itemize}
\item We have $0\leq f\left(  a\right)  \leq c\left(  a\right)  $ for all
$a\in A$. This is called the \textit{capacity constraints}.

\item For any vertex $v\in V\setminus\left\{  s,t\right\}  $, we have%
\[
f^{-}\left(  v\right)  =f^{+}\left(  v\right)  ,
\]
where the rational numbers $f^{-}\left(  v\right)  $ and $f^{+}\left(
v\right)  $ are defined as follows:%
\[
f^{-}\left(  v\right)  =\sum_{\substack{a\in A\text{ is an arc}\\\text{with
target }v}}f\left(  a\right)  \ \ \ \ \ \ \ \ \ \ \text{and}%
\ \ \ \ \ \ \ \ \ \ f^{+}\left(  v\right)  =\sum_{\substack{a\in A\text{ is an
arc}\\\text{with source }v}}f\left(  a\right)  .
\]
This is called the \textit{conservation constraints}.
\end{itemize}
\end{definition}

We can visualize a network $N$ as a collection of water pipes (the pipes are
the arcs $a\in A$; the capacity $c\left(  a\right)  $ of a pipe $a$ is how
much water it can maximally transport in a second); then, a flow $f$ on $N$
can be visualized as water flowing through the pipes (namely, the amount of
water traveling through a pipe $a$ in a second is $f\left(  a\right)  $). The
capacity constraints say that no pipe is over its capacity or carries a
negative amount of water\footnote{Notice that each pipe has a pre-determined
direction; water can only flow in that direction!}. The conservation
constraints say that at every vertex $v$ other than $s$ and $t$, the amount of
water coming in (that is, $f^{-}\left(  v\right)  $) equals the amount of
water moving out (that is, $f^{+}\left(  v\right)  $); that is, there are no
leaks and no water being injected into the system other than at $s$ and $t$.
This is why $s$ is called the \textquotedblleft source\textquotedblright\ and
$t$ is the \textquotedblleft sink\textquotedblright\footnote{although these
words are not to be taken fully at face value: it is possible that the source
has more water coming in than moving out, and that the sink has more water
moving out than coming in}.

To draw a flow $f$ on a network $N$ (with notations as in Definition
\ref{def.network.notations}), we proceed in the same way as when drawing the
network $N$ itself, but instead of writing the capacity $c\left(  a\right)  $
atop each arc $a\in A$, we write \textquotedblleft$f\left(  a\right)  $ of
$c\left(  a\right)  $\textquotedblright\ atop each arc $a\in A$. For example,
here is a flow $f$ on the network $N$ shown on (\ref{eq.network.example.1}):%
\begin{equation}%
%TCIMACRO{\TeXButton{network with flow}{\xymatrix@C=7pc@R=5pc{
%s = 1 \ar[r]^{1 \of2} \ar[dr]_{1 \of1} & 3 \ar[r]^{1 \of1} \ar[dr]_{0 \of2}
%& 2 \ar[r]^{2 \of2} & 5 \ar[dl]_{1 \of1} \ar[dr]^{1 \of2} \\
%& 7 \ar[r]_{1 \of3} & 4 \ar[u]^{1 \of1} \ar[r]_{1 \of1} & 6 \ar[r]_{1 \of1}
%& 8 = t
%}} }%
%BeginExpansion
\xymatrix@C=7pc@R=5pc{
s = 1 \ar[r]^{1 \of2} \ar[dr]_{1 \of1} & 3 \ar[r]^{1 \of1} \ar[dr]_{0 \of2}
& 2 \ar[r]^{2 \of2} & 5 \ar[dl]_{1 \of1} \ar[dr]^{1 \of2} \\
& 7 \ar[r]_{1 \of3} & 4 \ar[u]^{1 \of1} \ar[r]_{1 \of1} & 6 \ar[r]_{1 \of1}
& 8 = t
}
%EndExpansion
\label{eq.flow.example.1}%
\end{equation}
(so, for example, $f\left(  \left(  1,3\right)  \right)  =1$, $f\left(
\left(  2,5\right)  \right)  =2$ and $f\left(  \left(  3,4\right)  \right)
=0$).

Let us make a definition (which we already made temporarily in Definition
\ref{def.flow.def}):

\begin{definition}
\label{def.f-f+}Let $N$, $V$, $A$, $s$, $t$ and $c$ be as in Definition
\ref{def.network.notations}. Let $f:A\rightarrow\mathbb{Q}_{+}$ be any map.
Let $v\in V$. Then, we define two rational numbers $f^{-}\left(  v\right)
\in\mathbb{Q}_{+}$ and $f^{+}\left(  v\right)  \in\mathbb{Q}_{+}$ as follows:%
\[
f^{-}\left(  v\right)  =\sum_{\substack{a\in A\text{ is an arc}\\\text{with
target }v}}f\left(  a\right)  \ \ \ \ \ \ \ \ \ \ \text{and}%
\ \ \ \ \ \ \ \ \ \ f^{+}\left(  v\right)  =\sum_{\substack{a\in A\text{ is an
arc}\\\text{with source }v}}f\left(  a\right)  .
\]
(We may call $f^{-}\left(  v\right)  $ the \textit{inflow} of $f$ into $v$,
and we may call $f^{+}\left(  v\right)  $ the \textit{outflow} of $f$ from $v$.)
\end{definition}

We can now define the \textit{value} of a flow:

\begin{definition}
\label{def.flow.value}Let $N$, $V$, $A$, $s$, $t$ and $c$ be as in Definition
\ref{def.network.notations}. Let $f:A\rightarrow\mathbb{Q}_{+}$ be a flow on
$N$.

The \textit{value} of the flow $f$ is defined to be the number $f^{+}\left(
s\right)  -f^{-}\left(  s\right)  $. It is denoted by $\left\vert f\right\vert
$.
\end{definition}

For example, the value of the flow $f$ shown in (\ref{eq.flow.example.1}) is
$\left\vert f\right\vert =f^{+}\left(  s\right)  -f^{-}\left(  s\right)
=2-0=2$.

\begin{proposition}
\label{prop.1}Let $N$, $V$, $A$, $s$, $t$ and $c$ be as in Definition
\ref{def.network.notations}. Let $f:A\rightarrow\mathbb{Q}_{+}$ be a flow on
$N$. Then,%
\begin{align}
\left\vert f\right\vert  &  =f^{+}\left(  s\right)  -f^{-}\left(  s\right)
\label{eq.prop.1.1}\\
&  =f^{-}\left(  t\right)  -f^{+}\left(  t\right)  . \label{eq.prop.1.2}%
\end{align}

\end{proposition}

\begin{proof}
[Proof of Proposition \ref{prop.1} (sketched).]The definition of $\left\vert
f\right\vert $ yields $\left\vert f\right\vert =f^{+}\left(  s\right)
-f^{-}\left(  s\right)  $. It thus remains to show that $\left\vert
f\right\vert =f^{-}\left(  t\right)  -f^{+}\left(  t\right)  $.

Each arc $a\in A$ has exactly one source. Thus,%
\begin{equation}
\sum_{a\in A}f\left(  a\right)  =\sum_{v\in V}\underbrace{\sum_{\substack{a\in
A\text{ is an arc}\\\text{with source }v}}f\left(  a\right)  }%
_{\substack{=f^{+}\left(  v\right)  \\\text{(by the definition of }%
f^{+}\left(  v\right)  \text{)}}}=\sum_{v\in V}f^{+}\left(  v\right)  .
\label{pf.prop.1.inflow}%
\end{equation}
Similarly,%
\begin{equation}
\sum_{a\in A}f\left(  a\right)  =\sum_{v\in V}f^{-}\left(  v\right)  .
\label{pf.prop.1.outflow}%
\end{equation}
Comparing this with (\ref{pf.prop.1.inflow}), we obtain%
\[
\sum_{v\in V}f^{+}\left(  v\right)  =\sum_{v\in V}f^{-}\left(  v\right)  .
\]
Hence,%
\begin{equation}
\sum_{v\in V}\left(  f^{+}\left(  v\right)  -f^{-}\left(  v\right)  \right)
=\underbrace{\sum_{v\in V}f^{+}\left(  v\right)  }_{=\sum_{v\in V}f^{-}\left(
v\right)  }-\sum_{v\in V}f^{-}\left(  v\right)  =0. \label{pf.prop.1.2}%
\end{equation}


But the conservation constraints (which hold, since $f$ is a flow) say that
for any vertex $v\in V\setminus\left\{  s,t\right\}  $, we have%
\begin{equation}
f^{-}\left(  v\right)  =f^{+}\left(  v\right)  . \label{pf.prop.1.cons}%
\end{equation}
Now, recall that $s$ and $t$ are distinct elements of $V$. Hence, we can split
off the addends for $v=s$ and for $v=t$ from the sum $\sum_{v\in V}\left(
f^{+}\left(  v\right)  -f^{-}\left(  v\right)  \right)  $. We thus obtain%
\begin{align*}
&  \sum_{v\in V}\left(  f^{+}\left(  v\right)  -f^{-}\left(  v\right)  \right)
\\
&  =\underbrace{\left(  f^{+}\left(  s\right)  -f^{-}\left(  s\right)
\right)  }_{=\left\vert f\right\vert }+\left(  f^{+}\left(  t\right)
-f^{-}\left(  t\right)  \right)  +\sum_{v\in V\setminus\left\{  s,t\right\}
}\underbrace{\left(  f^{+}\left(  v\right)  -f^{-}\left(  v\right)  \right)
}_{\substack{=0\\\text{(by (\ref{pf.prop.1.cons}))}}}\\
&  =\left\vert f\right\vert +\left(  f^{+}\left(  t\right)  -f^{-}\left(
t\right)  \right)  .
\end{align*}
Comparing this with (\ref{pf.prop.1.2}), we find $\left\vert f\right\vert
+\left(  f^{+}\left(  t\right)  -f^{-}\left(  t\right)  \right)  =0$. Thus,%
\[
\left\vert f\right\vert =-\left(  f^{+}\left(  t\right)  -f^{-}\left(
t\right)  \right)  =f^{-}\left(  t\right)  -f^{+}\left(  t\right)  .
\]
This completes the proof of Proposition \ref{prop.1}.
\end{proof}

For the next proposition, let us recall the conventions we made in Definition
\ref{def.network.notations}. In particular, if $S$ is any subset of $V$ (where
notations as in Definition \ref{def.network.notations}), then $\overline{S}$
denotes the complement $V\setminus S$ of $S$. Also, for any two subsets $P$
and $Q$ of $V$ and any map $d:A\rightarrow\mathbb{Q}_{+}$, we have $d\left(
P,Q\right)  =\sum_{a\in\left[  P,Q\right]  }d\left(  a\right)  $.

\begin{proposition}
\label{prop.2}Let $N$, $V$, $A$, $s$, $t$ and $c$ be as in Definition
\ref{def.network.notations}. Let $f:A\rightarrow\mathbb{Q}_{+}$ be a flow on
$N$. Let $S$ be a subset of $V$.

\textbf{(a)} We have%
\[
f\left(  S,\overline{S}\right)  -f\left(  \overline{S},S\right)  =\sum_{v\in
S}\left(  f^{+}\left(  v\right)  -f^{-}\left(  v\right)  \right)  .
\]


\textbf{(b)} If $s\in S$ and $t\notin S$, then%
\[
\left\vert f\right\vert =f\left(  S,\overline{S}\right)  -f\left(
\overline{S},S\right)  .
\]


\textbf{(c)} If $s\in S$ and $t\notin S$, then $\left\vert f\right\vert \leq
c\left(  S,\overline{S}\right)  $.

\textbf{(d)} Assume that $s\in S$ and $t\notin S$. Then, $\left\vert
f\right\vert =c\left(  S,\overline{S}\right)  $ if and only if%
\begin{equation}
\left(  f\left(  a\right)  =0\text{ for all }a\in\left[  \overline
{S},S\right]  \right)  \label{eq.prop.2.d.b.1}%
\end{equation}
and%
\begin{equation}
\left(  f\left(  a\right)  =c\left(  a\right)  \text{ for all }a\in\left[
S,\overline{S}\right]  \right)  . \label{eq.prop.2.d.b.2}%
\end{equation}

\end{proposition}

\begin{proof}
[Proof of Proposition \ref{prop.2} (sketched).]\textbf{(a)} We have%
\begin{align}
&  \sum_{v\in S}\left(  f^{+}\left(  v\right)  -f^{-}\left(  v\right)  \right)
\nonumber\\
&  =\sum_{v\in S}\underbrace{f^{+}\left(  v\right)  }_{\substack{=\sum
_{\substack{a\in A\text{ is an arc}\\\text{with source }v}}f\left(  a\right)
\\\text{(by the definition of }f^{+}\left(  v\right)  \text{)}}}-\sum_{v\in
S}\underbrace{f^{-}\left(  v\right)  }_{\substack{=\sum_{\substack{a\in
A\text{ is an arc}\\\text{with target }v}}f\left(  a\right)  \\\text{(by the
definition of }f^{-}\left(  v\right)  \text{)}}}\nonumber\\
&  =\underbrace{\sum_{v\in S}\sum_{\substack{a\in A\text{ is an arc}%
\\\text{with source }v}}}_{\substack{=\sum_{\substack{a\in A\text{ is an
arc}\\\text{with source in }S}}}}f\left(  a\right)  -\underbrace{\sum_{v\in
S}\sum_{\substack{a\in A\text{ is an arc}\\\text{with target }v}%
}}_{\substack{=\sum_{\substack{a\in A\text{ is an arc}\\\text{with target in
}S}}}}f\left(  a\right) \nonumber\\
&  =\sum_{\substack{a\in A\text{ is an arc}\\\text{with source in }S}}f\left(
a\right)  -\sum_{\substack{a\in A\text{ is an arc}\\\text{with target in }%
S}}f\left(  a\right)  . \label{pf.prop.2.a.1}%
\end{align}


But recall that $\overline{S}$ denotes the complement $V\setminus S$ of $S$.
Thus, any vertex in $V$ must lie either in $S$ or in $\overline{S}$ (but not
in both). Hence, any arc $a\in A$ must either have target in $S$ or target in
$\overline{S}$ (but not both). Hence, the sum $\sum_{\substack{a\in A\text{ is
an arc}\\\text{with source in }S}}f\left(  a\right)  $ can be split as
follows:
\begin{align}
&  \sum_{\substack{a\in A\text{ is an arc}\\\text{with source in }S}}f\left(
a\right) \nonumber\\
&  =\underbrace{\sum_{\substack{a\in A\text{ is an arc}\\\text{with source in
}S\\\text{and target in }S}}}_{\substack{=\sum_{a\in\left[  S,S\right]
}\\\text{(by the definition of }\left[  S,S\right]  \text{)}}}f\left(
a\right)  +\underbrace{\sum_{\substack{a\in A\text{ is an arc}\\\text{with
source in }S\\\text{and target in }\overline{S}}}}_{\substack{=\sum
_{a\in\left[  S,\overline{S}\right]  }\\\text{(by the definition of }\left[
S,\overline{S}\right]  \text{)}}}f\left(  a\right) \nonumber\\
&  =\sum_{a\in\left[  S,S\right]  }f\left(  a\right)  +\sum_{a\in\left[
S,\overline{S}\right]  }f\left(  a\right)  . \label{pf.prop.2.a.2}%
\end{align}


Similarly, we can split $\sum_{\substack{a\in A\text{ is an arc}\\\text{with
target in }S}}f\left(  a\right)  $ according to whether the source (not the
target this time) of an arc lies in $S$ or in $\overline{S}$. We thus obtain%
\begin{equation}
\sum_{\substack{a\in A\text{ is an arc}\\\text{with target in }S}}f\left(
a\right)  =\sum_{a\in\left[  S,S\right]  }f\left(  a\right)  +\sum
_{a\in\left[  \overline{S},S\right]  }f\left(  a\right)  .
\label{pf.prop.2.a.3}%
\end{equation}


Now, (\ref{pf.prop.2.a.1}) becomes%
\begin{align*}
&  \sum_{v\in S}\left(  f^{+}\left(  v\right)  -f^{-}\left(  v\right)  \right)
\\
&  =\underbrace{\sum_{\substack{a\in A\text{ is an arc}\\\text{with source in
}S}}f\left(  a\right)  }_{\substack{=\sum_{a\in\left[  S,S\right]  }f\left(
a\right)  +\sum_{a\in\left[  S,\overline{S}\right]  }f\left(  a\right)
\\\text{(by (\ref{pf.prop.2.a.2}))}}}-\underbrace{\sum_{\substack{a\in A\text{
is an arc}\\\text{with target in }S}}f\left(  a\right)  }_{\substack{=\sum
_{a\in\left[  S,S\right]  }f\left(  a\right)  +\sum_{a\in\left[  \overline
{S},S\right]  }f\left(  a\right)  \\\text{(by (\ref{pf.prop.2.a.3}))}}}\\
&  =\left(  \sum_{a\in\left[  S,S\right]  }f\left(  a\right)  +\sum
_{a\in\left[  S,\overline{S}\right]  }f\left(  a\right)  \right)  -\left(
\sum_{a\in\left[  S,S\right]  }f\left(  a\right)  +\sum_{a\in\left[
\overline{S},S\right]  }f\left(  a\right)  \right) \\
&  =\sum_{a\in\left[  S,\overline{S}\right]  }f\left(  a\right)  -\sum
_{a\in\left[  \overline{S},S\right]  }f\left(  a\right)  .
\end{align*}
Comparing this with%
\[
\underbrace{f\left(  S,\overline{S}\right)  }_{\substack{=\sum_{a\in\left[
S,\overline{S}\right]  }f\left(  a\right)  \\\text{(by the definition of
}f\left(  S,\overline{S}\right)  \text{)}}}-\underbrace{f\left(  \overline
{S},S\right)  }_{\substack{=\sum_{a\in\left[  \overline{S},S\right]  }f\left(
a\right)  \\\text{(by the definition of }f\left(  \overline{S},S\right)
\text{)}}}=\sum_{a\in\left[  S,\overline{S}\right]  }f\left(  a\right)
-\sum_{a\in\left[  \overline{S},S\right]  }f\left(  a\right)  ,
\]
we obtain $f\left(  S,\overline{S}\right)  -f\left(  \overline{S},S\right)
=\sum_{v\in S}\left(  f^{+}\left(  v\right)  -f^{-}\left(  v\right)  \right)
$. This proves Proposition \ref{prop.2} \textbf{(a)}.

\textbf{(b)} Assume that $s\in S$ and $t\notin S$. Thus, $S\setminus\left\{
s,t\right\}  =S\setminus\left\{  s\right\}  $ (since $t\notin S$).

We can split off the addend for $v=s$ from the sum $\sum_{v\in S}\left(
f^{+}\left(  v\right)  -f^{-}\left(  v\right)  \right)  $ (since $s\in S$). We
thus obtain%
\[
\sum_{v\in S}\left(  f^{+}\left(  v\right)  -f^{-}\left(  v\right)  \right)
=\underbrace{\left(  f^{+}\left(  s\right)  -f^{-}\left(  s\right)  \right)
}_{=\left\vert f\right\vert }+\sum_{v\in S\setminus\left\{  s\right\}
}\underbrace{\left(  f^{+}\left(  v\right)  -f^{-}\left(  v\right)  \right)
}_{\substack{=0\\\text{(by (\ref{pf.prop.1.cons})}\\\text{(since }v\in
S\setminus\left\{  s\right\}  =S\setminus\left\{  s,t\right\}  \subseteq
V\setminus\left\{  s,t\right\}  \text{))}}}=\left\vert f\right\vert .
\]
Hence,%
\[
\left\vert f\right\vert =\sum_{v\in S}\left(  f^{+}\left(  v\right)
-f^{-}\left(  v\right)  \right)  =f\left(  S,\overline{S}\right)  -f\left(
\overline{S},S\right)
\]
(by Proposition \ref{prop.2} \textbf{(a)}). This proves Proposition
\ref{prop.2} \textbf{(b)}.

\textbf{(c)} Assume that $s\in S$ and $t\notin S$. The definition of $f\left(
S,\overline{S}\right)  $ yields%
\begin{equation}
f\left(  S,\overline{S}\right)  =\sum_{a\in\left[  S,\overline{S}\right]
}\underbrace{f\left(  a\right)  }_{\substack{\leq c\left(  a\right)
\\\text{(by the capacity}\\\text{constraints)}}}\leq\sum_{a\in\left[
S,\overline{S}\right]  }c\left(  a\right)  =c\left(  S,\overline{S}\right)
\label{pf.prop.2.b.1}%
\end{equation}
(since $c\left(  S,\overline{S}\right)  $ is defined to be $\sum_{a\in\left[
S,\overline{S}\right]  }c\left(  a\right)  $). The definition of $f\left(
\overline{S},S\right)  $ yields%
\begin{equation}
f\left(  \overline{S},S\right)  =\sum_{a\in\left[  \overline{S},S\right]
}\underbrace{f\left(  a\right)  }_{\substack{\geq0\\\text{(by the
capacity}\\\text{constraints)}}}\geq\sum_{a\in\left[  \overline{S},S\right]
}0=0. \label{pf.prop.2.b.2}%
\end{equation}
Proposition \ref{prop.2} \textbf{(b)} yields%
\[
\left\vert f\right\vert =\underbrace{f\left(  S,\overline{S}\right)
}_{\substack{\leq c\left(  S,\overline{S}\right)  \\\text{(by
(\ref{pf.prop.2.b.1}))}}}-\underbrace{f\left(  \overline{S},S\right)
}_{\substack{\geq0\\\text{(by (\ref{pf.prop.2.b.2}))}}}\leq c\left(
S,\overline{S}\right)  -0=c\left(  S,\overline{S}\right)  .
\]
This proves Proposition \ref{prop.2} \textbf{(c)}.

\textbf{(d)} Let us analyze our above proof of Proposition \ref{prop.2}
\textbf{(c)}. We have obtained the inequality (\ref{pf.prop.2.b.1}) by adding
together the inequalities $f\left(  a\right)  \leq c\left(  a\right)  $ for
all $a\in\left[  S,\overline{S}\right]  $. Thus, the inequality
(\ref{pf.prop.2.b.1}) becomes an equality if and only if all of the latter
inequalities $f\left(  a\right)  \leq c\left(  a\right)  $ for all
$a\in\left[  S,\overline{S}\right]  $ become equalities. Hence, we have the
following chain of equivalences:%
\begin{align*}
&  \ \left(  \text{the inequality (\ref{pf.prop.2.b.1}) becomes an
equality}\right) \\
&  \Longleftrightarrow\ \left(  \text{all of the inequalities }f\left(
a\right)  \leq c\left(  a\right)  \text{ for all }a\in\left[  S,\overline
{S}\right]  \text{ become equalities}\right) \\
&  \Longleftrightarrow\ \left(  f\left(  a\right)  =c\left(  a\right)  \text{
for all }a\in\left[  S,\overline{S}\right]  \right)  .
\end{align*}


We have obtained the inequality (\ref{pf.prop.2.b.2}) by adding together the
inequalities $f\left(  a\right)  \geq0$ for all $a\in\left[  \overline
{S},S\right]  $. Thus, the inequality (\ref{pf.prop.2.b.2}) becomes an
equality if and only if all of the latter inequalities $f\left(  a\right)
\geq0$ for all $a\in\left[  \overline{S},S\right]  $ become equalities. Hence,
we have the following chain of equivalences:%
\begin{align*}
&  \ \left(  \text{the inequality (\ref{pf.prop.2.b.2}) becomes an
equality}\right) \\
&  \Longleftrightarrow\ \left(  \text{all of the inequalities }f\left(
a\right)  \geq0\text{ for all }a\in\left[  \overline{S},S\right]  \text{
become equalities}\right) \\
&  \Longleftrightarrow\ \left(  f\left(  a\right)  =0\text{ for all }%
a\in\left[  \overline{S},S\right]  \right)  .
\end{align*}


But we have proven the inequality $\left\vert f\right\vert \leq c\left(
S,\overline{S}\right)  $ by subtracting the inequality (\ref{pf.prop.2.b.2})
from the inequality (\ref{pf.prop.2.b.1}). Thus, the inequality $\left\vert
f\right\vert \leq c\left(  S,\overline{S}\right)  $ becomes an equality if and
only if both inequalities (\ref{pf.prop.2.b.2}) and (\ref{pf.prop.2.b.1})
become equalities. Hence, we have the following chain of equivalences:%
\begin{align*}
&  \ \left(  \text{the inequality }\left\vert f\right\vert \leq c\left(
S,\overline{S}\right)  \text{ becomes an equality}\right) \\
&  \Longleftrightarrow\ \left(  \text{both inequalities (\ref{pf.prop.2.b.2})
and (\ref{pf.prop.2.b.1}) become equalities}\right) \\
&  \Longleftrightarrow\ \underbrace{\left(  \text{the inequality
(\ref{pf.prop.2.b.1}) becomes an equality}\right)  }_{\Longleftrightarrow
\ \left(  f\left(  a\right)  =c\left(  a\right)  \text{ for all }a\in\left[
S,\overline{S}\right]  \right)  }\\
&  \ \ \ \ \ \ \ \ \ \ \wedge\ \underbrace{\left(  \text{the inequality
(\ref{pf.prop.2.b.2}) becomes an equality}\right)  }_{\Longleftrightarrow
\ \left(  f\left(  a\right)  =0\text{ for all }a\in\left[  \overline
{S},S\right]  \right)  }\\
&  \Longleftrightarrow\ \underbrace{\left(  f\left(  a\right)  =c\left(
a\right)  \text{ for all }a\in\left[  S,\overline{S}\right]  \right)
}_{\Longleftrightarrow\ \left(  \text{(\ref{eq.prop.2.d.b.2}) holds}\right)
}\wedge\underbrace{\left(  f\left(  a\right)  =0\text{ for all }a\in\left[
\overline{S},S\right]  \right)  }_{\Longleftrightarrow\ \left(
\text{(\ref{eq.prop.2.d.b.1}) holds}\right)  }\\
&  \Longleftrightarrow\ \left(  \text{(\ref{eq.prop.2.d.b.2}) holds}\right)
\wedge\left(  \text{(\ref{eq.prop.2.d.b.1}) holds}\right) \\
&  \Longleftrightarrow\ \left(  \text{both (\ref{eq.prop.2.d.b.1}) and
(\ref{eq.prop.2.d.b.2}) hold}\right)  .
\end{align*}
In other words, the inequality $\left\vert f\right\vert \leq c\left(
S,\overline{S}\right)  $ becomes an equality if and only if both
(\ref{eq.prop.2.d.b.1}) and (\ref{eq.prop.2.d.b.2}) hold. In other words,
$\left\vert f\right\vert =c\left(  S,\overline{S}\right)  $ if and only if
both (\ref{eq.prop.2.d.b.1}) and (\ref{eq.prop.2.d.b.2}) hold. This proves
Proposition \ref{def.flow.def} \textbf{(d)}.
\end{proof}

\begin{remark}
Let $N$, $V$, $A$, $s$, $t$ and $c$ be as in Definition
\ref{def.network.notations}. Let $f:A\rightarrow\mathbb{Q}_{+}$ be a flow on
$N$. Assume that $\left(  v,v\right)  \notin A$. Then, it is easy to see that
$f^{+}\left(  v\right)  =f\left(  \left\{  v\right\}  ,\overline{\left\{
v\right\}  }\right)  $ and $f^{-}\left(  v\right)  =f\left(  \overline
{\left\{  v\right\}  },\left\{  v\right\}  \right)  $.
\end{remark}

\subsection{Cuts in networks}

\begin{definition}
\label{def.cuts}Let $N$, $V$, $A$, $s$, $t$ and $c$ be as in Definition
\ref{def.network.notations}.

\textbf{(a)} An $s$\textit{-}$t$\textit{-cutting subset of }$V$ shall mean a
subset $S$ of $V$ satisfying $s\in S$ and $t\notin S$.

\textbf{(b)} A \textit{cut of }$N$ shall mean a subset of $A$ having the form
$\left[  S,\overline{S}\right]  $ for some $s$-$t$-cutting subset $S$ of $V$.

\textbf{(c)} The \textit{capacity} of a cut $\left[  S,\overline{S}\right]  $
is defined to be $c\left(  S,\overline{S}\right)  $. (Note that this is indeed
well-defined: In fact, $c\left(  S,\overline{S}\right)  =\sum_{a\in\left[
S,\overline{S}\right]  }c\left(  a\right)  $ clearly depends only on the cut
$\left[  S,\overline{S}\right]  $ rather than on the set $S$.)
\end{definition}

For example, if $N$ is the network shown in (\ref{eq.network.example.1}), then
$\left\{  1,3,4\right\}  $ is an $s$-$t$-cutting subset; the cut $\left[
\left\{  1,3,4\right\}  ,\overline{\left\{  1,3,4\right\}  }\right]  $
corresponding to this subset is $\left\{  \left(  1,7\right)  ,\left(
3,2\right)  ,\left(  4,2\right)  ,\left(  4,6\right)  \right\}  $ and has
capacity%
\begin{align*}
c\left(  \left\{  1,3,4\right\}  ,\overline{\left\{  1,3,4\right\}  }\right)
&  =\sum_{a\in\left\{  \left(  1,7\right)  ,\left(  3,2\right)  ,\left(
4,2\right)  ,\left(  4,6\right)  \right\}  }c\left(  a\right) \\
&  =\underbrace{c\left(  \left(  1,7\right)  \right)  }_{=1}%
+\underbrace{c\left(  \left(  3,2\right)  \right)  }_{=1}+\underbrace{c\left(
\left(  4,2\right)  \right)  }_{=1}+\underbrace{c\left(  \left(  4,6\right)
\right)  }_{=1}=4.
\end{align*}
We can illustrate this cut by drawing all arcs belonging to the cut as double
arrows ($\Longrightarrow$):%

\[%
%TCIMACRO{\TeXButton{network with cut}{\xymatrix@C=7pc@R=5pc{
%\boxed{s = 1} \ar[r]^2 \ar@{=>}[dr]_1 & \boxed{3} \ar@{=>}[r]^1 \ar
%[dr]_2 & 2 \ar[r]^2 & 5 \ar[dl]_1 \ar[dr]^2 \\
%& 7 \ar[r]_3 & \boxed{4} \ar@{=>}[u]^1 \ar@{=>}[r]_1 & 6 \ar[r]_1 & 8 = t
%}}}%
%BeginExpansion
\xymatrix@C=7pc@R=5pc{
\boxed{s = 1} \ar[r]^2 \ar@{=>}[dr]_1 & \boxed{3} \ar@{=>}[r]^1 \ar
[dr]_2 & 2 \ar[r]^2 & 5 \ar[dl]_1 \ar[dr]^2 \\
& 7 \ar[r]_3 & \boxed{4} \ar@{=>}[u]^1 \ar@{=>}[r]_1 & 6 \ar[r]_1 & 8 = t
}%
%EndExpansion
\]
(where the vertices in $\left\{  1,3,4\right\}  $ have been marked by boxes).

Notice that every network $N$ (with notations as in Definition
\ref{def.network.notations}) has two special cuts: the first is the cut
\[
\left[  \left\{  s\right\}  ,\overline{\left\{  s\right\}  }\right]  =\left\{
a\in A\ \mid\ \text{the source of }a\text{ is }s\text{, but the target is
not}\right\}
\]
corresponding to the $s$-$t$-cutting subset $\left\{  s\right\}  $; the second
is the cut%
\[
\left[  \overline{\left\{  t\right\}  },\left\{  t\right\}  \right]  =\left\{
a\in A\ \mid\ \text{the target of }a\text{ is }t\text{, but the source is
not}\right\}
\]
corresponding to the $s$-$t$-cutting subset $\overline{\left\{  t\right\}  }$.

\subsection{The max-flow-min-cut theorems}

Proposition \ref{prop.2} \textbf{(c)} thus says that the value of a flow is
always $\leq$ to the capacity of a cut. But can we achieve equality?

One of the most important results in combinatorics -- the
\textit{max-flow-min-cut theorem} -- says that \textquotedblleft
yes\textquotedblright: In each network, we can find a flow and a cut such that
the value of the flow equals the capacity of the cut. More precisely, there
are three \textquotedblleft max-flow-min-cut theorems\textquotedblright,
corresponding to different kinds of flows. The first one is about the kind of
flows we have defined above:

\begin{theorem}
\label{thm.3a}Let $N$, $V$, $A$, $s$, $t$ and $c$ be as in Definition
\ref{def.network.notations}. Then,%
\begin{equation}
\max\left\{  \left\vert f\right\vert \ \mid\ f\text{ is a flow}\right\}
=\min\left\{  c\left(  S,\overline{S}\right)  \ \mid\ S\subseteq V;\ s\in
S;\ t\notin S\right\}  . \label{eq.thm.3a.1}%
\end{equation}
In particular, the left-hand side of this equation is well-defined (i.e.,
there exists a flow $f$ for which $\left\vert f\right\vert $ is maximum). (Of
course, the right-hand side of (\ref{eq.thm.3a.1}) is well-defined, because
there are only finitely many subsets $S$ of $V$ satisfying $s\in S$ and
$t\notin S$.)
\end{theorem}

The equality (\ref{eq.thm.3a.1}) in Theorem \ref{thm.3a} says that the maximum
value of a flow equals the minimum value of $c\left(  S,\overline{S}\right)  $
where $S$ ranges over the $s$-$t$-cutting subsets of $V$. In other words, the
maximum value of a flow equals the minimum capacity of a cut.

Another variant of the max-flow-min-cut theorem makes the same claim about
\textit{integer flows} -- i.e., flows $f:A\rightarrow\mathbb{Q}_{+}$ such that
every arc $a\in A$ satisfies $f\left(  a\right)  \in\mathbb{N}$. Accordingly,
it requires that the capacities $c\left(  a\right)  $ of arcs also are
integers. Let us state it precisely:

\begin{definition}
Let $N$, $V$, $A$, $s$, $t$ and $c$ be as in Definition
\ref{def.network.notations}. An \textit{integer flow} means a flow
$f:A\rightarrow\mathbb{Q}_{+}$ satisfying $\left(  f\left(  a\right)
\in\mathbb{N}\text{ for each }a\in A\right)  $.
\end{definition}

\begin{theorem}
\label{thm.3b}Let $N$, $V$, $A$, $s$, $t$ and $c$ be as in Definition
\ref{def.network.notations}. Assume that $c\left(  a\right)  \in\mathbb{N}$
for each $a\in A$. Then,%
\begin{align*}
&  \max\left\{  \left\vert f\right\vert \ \mid\ f\text{ is an integer
flow}\right\} \\
&  =\min\left\{  c\left(  S,\overline{S}\right)  \ \mid\ S\subseteq V;\ s\in
S;\ t\notin S\right\}  .
\end{align*}
In particular, the left-hand side of this equation is well-defined (i.e.,
there exists a flow $f$ for which $\left\vert f\right\vert $ is maximum).
\end{theorem}

Finally, a third variant (which we shall not prove) makes the same statement
as Theorem \ref{thm.3a} but with $\mathbb{Q}_{+}$ replaced by $\mathbb{R}_{+}$:

\begin{theorem}
\label{thm.3c}Let $N$, $V$, $A$, $s$, $t$ and $c$ be as in Definition
\ref{def.network.notations}, except that $c$ is now a map $A\rightarrow
\mathbb{R}_{+}$ instead of being a map $A\rightarrow\mathbb{Q}_{+}$. (That is,
the capacities of arcs are now allowed to be irrational.) Also, let us
temporarily modify the definition of a flow in such a way that a flow is a map
$A\rightarrow\mathbb{R}_{+}$ instead of being a map $A\rightarrow
\mathbb{Q}_{+}$. Then,%
\[
\max\left\{  \left\vert f\right\vert \ \mid\ f\text{ is a flow}\right\}
=\min\left\{  c\left(  S,\overline{S}\right)  \ \mid\ S\subseteq V;\ s\in
S;\ t\notin S\right\}  .
\]
In particular, the left-hand side of this equation is well-defined (i.e.,
there exists a flow $f$ for which $\left\vert f\right\vert $ is maximum).
\end{theorem}

There are various proofs of these three theorems. In particular, Theorem
\ref{thm.3a} and Theorem \ref{thm.3c} can be viewed as an application of
\textit{linear programming duality}, a fundamental principle in linear
optimization. We will instead proceed elementarily. Along the way, we will see
how to \textbf{construct} a flow $f$ maximizing $\left\vert f\right\vert $ and
an $s$-$t$-cutting subset $S$ minimizing $c\left(  S,\overline{S}\right)  $
(two problems that occur in real life).

\subsection{The residual digraph}

First, let us define the so-called \textit{residual digraph} of a flow:

\begin{definition}
\label{def.Df}Let $N$, $V$, $A$, $s$, $t$ and $c$ be as in Definition
\ref{def.network.notations}.

\textbf{(a)} If $a$ is a pair $\left(  u,v\right)  \in V\times V$, then we let
$a^{-1}$ denote the pair $\left(  v,u\right)  \in V\times V$. (This is simply
a suggestive notation; it has nothing to do with reciprocals of numbers.) We
call $a^{-1}$ the \textit{reversal} of the arc $a$. Notice that $\left(
a^{-1}\right)  ^{-1}=a$ for each $a\in V\times V$.

\textbf{(b)} Let $f:A\rightarrow\mathbb{Q}_{+}$ be any flow on $N$. We define
the \textit{residual digraph }$D_{f}$ to be the digraph $\left(
V,A_{f}\right)  $, where%
\[
A_{f}=\left\{  a\in A\ \mid\ f\left(  a\right)  <c\left(  a\right)  \right\}
\cup\left\{  a^{-1}\ \mid\ a\in A;\ f\left(  a\right)  >0\right\}  .
\]

\end{definition}

Notice that the residual digraph $D_{f}$ is not a sub-digraph of $\left(
V,A\right)  $; indeed, it can have more arcs than $\left(  V,A\right)  $ has.
(When $a\in A$ is an arc of $\left(  V,A\right)  $, there is no guarantee that
$a^{-1}$ is also an arc of $\left(  V,A\right)  $.)

\begin{example}
Let $f$ be the following flow:%
\[%
%TCIMACRO{\TeXButton{network with flow}{\xymatrix@C=7pc@R=5pc{
%s = 1 \ar[r]^{1 \of2} \ar[dr]_{1 \of3} & 2 \ar[r]^{0 \of1} \ar[dr]^{1 \of1}
%& 4 \ar[dr]^{0 \of1} \\
%& 3 \ar[r]_{1 \of2} & 5 \ar[r]_{2 \of2} & 6 = t
%}}}%
%BeginExpansion
\xymatrix@C=7pc@R=5pc{
s = 1 \ar[r]^{1 \of2} \ar[dr]_{1 \of3} & 2 \ar[r]^{0 \of1} \ar[dr]^{1 \of1}
& 4 \ar[dr]^{0 \of1} \\
& 3 \ar[r]_{1 \of2} & 5 \ar[r]_{2 \of2} & 6 = t
}%
%EndExpansion
\]
(where, as before, we write \textquotedblleft$f\left(  a\right)  $ of
$c\left(  a\right)  $\textquotedblright\ atop each arc $a$). Then, the
residual digraph $D_{f}$ is%
\[%
%TCIMACRO{\TeXButton{residual digraph}{\xymatrix@C=7pc@R=5pc{
%s = 1 \ar@/^1pc/[r] \ar@/_3pc/[dr] & 2 \ar[r] \ar@/^1pc/[l] & 4 \ar[dr] \\
%& 3 \ar@/^1pc/[lu] \ar@/^1pc/[r] & 5 \ar@/^1pc/[l] \ar[lu] & 6 = t \ar[l]
%}}}%
%BeginExpansion
\xymatrix@C=7pc@R=5pc{
s = 1 \ar@/^1pc/[r] \ar@/_3pc/[dr] & 2 \ar[r] \ar@/^1pc/[l] & 4 \ar[dr] \\
& 3 \ar@/^1pc/[lu] \ar@/^1pc/[r] & 5 \ar@/^1pc/[l] \ar[lu] & 6 = t \ar[l]
}%
%EndExpansion
.
\]
Notice that $D_{f}$ has cycles even though $\left(  V,A\right)  $ has none!
\end{example}

The intuition for the digraph $D_{f}$ is that $D_{f}$ shows the
\textquotedblleft wiggle-room\textquotedblright\ for modifying $f$ without
breaking the capacity constraints (ignoring, for the time being, the
conservation constraints). Indeed, the arcs of the digraph $D_{f}$ are the
arcs $a\in A$ satisfying $f\left(  a\right)  <c\left(  a\right)  $ (that is,
the arcs $a$ used under their capacity in $f$) as well as the reverses of the
arcs $a\in A$ satisfying $f\left(  a\right)  >0$ (that is, of the arcs $a$
that have nonzero flow going through them). The former arcs can afford an
increase in the flow going through them (without violating the capacity
constraints), whereas the latter arcs can afford a reduction in the flow
through them. Of course, if we modify the flow on a single arc, then we will
most likely break the conservation constraints. The key to finding a maximum
flow is thus to change a flow in such a way that both capacity and
conservation constraints are preserved; the residual digraph $D_{f}$ is merely
the first step.

\subsection{The augmenting path lemma}

Recall that if $s$ and $t$ are two vertices of a digraph $D$, then a
\textit{walk} from $s$ to $t$ in $D$ means a sequence $\left(  v_{0}%
,v_{1},\ldots,v_{k}\right)  $, where $v_{0},v_{1},\ldots,v_{k}$ are vertices
of $D$ satisfying $v_{0}=s$ and $v_{k}=t$, and where $v_{i}v_{i+1}$ is an arc
of $D$ for each $i\in\left\{  0,1,\ldots,k-1\right\}  $. The \textit{arcs} of
this walk are defined to be the arcs $v_{0}v_{1},v_{1}v_{2},\ldots
,v_{k-1}v_{k}$ of $D$. A walk $\left(  v_{0},v_{1},\ldots,v_{k}\right)  $ from
$s$ to $t$ in a digraph $D$ is said to be a \textit{path} from $s$ to $t$ if
the vertices $v_{0},v_{1},\ldots,v_{k}$ are distinct.

The main workhorse of our proof will be the following lemma:

\begin{lemma}
\label{lem.4}Let $N$, $V$, $A$, $s$, $t$ and $c$ be as in Definition
\ref{def.network.notations}.

Let $f:A\rightarrow\mathbb{Q}_{+}$ be a flow.

\textbf{(a)} If the digraph $D_{f}$ has a path from $s$ to $t$, then there is
a flow $f^{\prime}$ with a larger value than $f$.

\textbf{(b)} If the digraph $D_{f}$ has no path from $s$ to $t$, then there
exists a subset $S$ of $V$ satisfying $s\in V$ and $t\notin V$ and $c\left(
S,\overline{S}\right)  =\left\vert f\right\vert $.
\end{lemma}

Before we prove this, we need to lay some more groundwork.

\begin{definition}
Let $N$, $V$, $A$, $s$, $t$ and $c$ be as in Definition
\ref{def.network.notations}.

\textbf{(a)} We identify the maps $g:A\rightarrow\mathbb{Q}$ satisfying
$\left(  g\left(  a\right)  \geq0\text{ for all }a\in A\right)  $ (that is,
the maps $g:A\rightarrow\mathbb{Q}$ satisfying $g\left(  A\right)
\subseteq\mathbb{Q}_{+}$) with the maps $A\rightarrow\mathbb{Q}_{+}$.

\textbf{(b)} We extend the notations $f^{-}\left(  v\right)  $ and
$f^{+}\left(  v\right)  $ from Definition \ref{def.f-f+} to arbitrary maps
$f:A\rightarrow\mathbb{Q}$ (not just maps $f:A\rightarrow\mathbb{Q}_{+}$). Of
course, $f^{-}\left(  v\right)  $ and $f^{+}\left(  v\right)  $ will then be
elements of $\mathbb{Q}$, not necessarily of $\mathbb{Q}_{+}$.

We also extend the notation $\left\vert f\right\vert $ from Definition
\ref{def.flow.value} to arbitrary maps $f:A\rightarrow\mathbb{Q}$ (not just
flows). Thus, $\left\vert f\right\vert =f^{+}\left(  s\right)  -f^{-}\left(
s\right)  $ for any map $f:A\rightarrow\mathbb{Q}$.

\textbf{(c)} If $f:A\rightarrow\mathbb{Q}$ and $g:A\rightarrow\mathbb{Q}$ are
two maps, then $f+g$ denotes a new map $A\rightarrow\mathbb{Q}$ that is
defined by%
\[
\left(  f+g\right)  \left(  a\right)  =f\left(  a\right)  +g\left(  a\right)
\ \ \ \ \ \ \ \ \ \ \text{for all }a\in A.
\]


\textbf{(d)} We say that a map $f:A\rightarrow\mathbb{Q}$ \textit{satisfies
the conservation constraints} if and only if each $v\in V\setminus\left\{
s,t\right\}  $ satisfies $f^{-}\left(  v\right)  =f^{+}\left(  v\right)  $.
\end{definition}

Notice that any flow $f:A\rightarrow\mathbb{Q}_{+}$ satisfies the conservation constraints.

\begin{lemma}
\label{lem.5}Let $N$, $V$, $A$, $s$, $t$ and $c$ be as in Definition
\ref{def.network.notations}.

\textbf{(a)} Any two maps $f:A\rightarrow\mathbb{Q}$ and $g:A\rightarrow
\mathbb{Q}$ satisfy $\left\vert f+g\right\vert =\left\vert f\right\vert
+\left\vert g\right\vert $.

\textbf{(b)} Let $f:A\rightarrow\mathbb{Q}$ and $g:A\rightarrow\mathbb{Q}$ be
two maps satisfying the conservation constraints. Then, the map
$f+g:A\rightarrow\mathbb{Q}$ also satisfies the conservation constraints.
\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.5} (sketched).]\textbf{(b)} This is exactly as
straightforward as you would expect: Fix $v\in V\setminus\left\{  s,t\right\}
$. Then, the definition of $\left(  f+g\right)  ^{-}\left(  v\right)  $ yields%
\begin{align*}
\left(  f+g\right)  ^{-}\left(  v\right)   &  =\sum_{\substack{a\in A\text{ is
an arc}\\\text{with target }v}}\underbrace{\left(  f+g\right)  \left(
a\right)  }_{\substack{=f\left(  a\right)  +g\left(  a\right)  \\\text{(by the
definition of }f+g\text{)}}}=\sum_{\substack{a\in A\text{ is an arc}%
\\\text{with target }v}}\left(  f\left(  a\right)  +g\left(  a\right)  \right)
\\
&  =\underbrace{\sum_{\substack{a\in A\text{ is an arc}\\\text{with target }%
v}}f\left(  a\right)  }_{\substack{=f^{-}\left(  v\right)  \\\text{(by the
definition of }f^{-}\left(  v\right)  \text{)}}}+\underbrace{\sum
_{\substack{a\in A\text{ is an arc}\\\text{with target }v}}g\left(  a\right)
}_{\substack{=g^{-}\left(  v\right)  \\\text{(by the definition of }%
g^{-}\left(  v\right)  \text{)}}}\\
&  =f^{-}\left(  v\right)  +g^{-}\left(  v\right)  .
\end{align*}
Similarly, $\left(  f+g\right)  ^{+}\left(  v\right)  =f^{+}\left(  v\right)
+g^{+}\left(  v\right)  $. But the map $f$ satisfies the conservation
constraints; hence, $f^{-}\left(  v\right)  =f^{+}\left(  v\right)  $.
Similarly, $g^{-}\left(  v\right)  =g^{+}\left(  v\right)  $.

Now, $\left(  f+g\right)  ^{-}\left(  v\right)  =\underbrace{f^{-}\left(
v\right)  }_{=f^{+}\left(  v\right)  }+\underbrace{g^{-}\left(  v\right)
}_{=g^{+}\left(  v\right)  }=f^{+}\left(  v\right)  +g^{+}\left(  v\right)
=\left(  f+g\right)  ^{+}\left(  v\right)  $.

Now forget that we fixed $v$. We thus have proven that each $v\in
V\setminus\left\{  s,t\right\}  $ satisfies $\left(  f+g\right)  ^{-}\left(
v\right)  =\left(  f+g\right)  ^{+}\left(  v\right)  $. In other words, the
map $f+g$ satisfies the conservation constraints. This proves Lemma
\ref{lem.5} \textbf{(b)}.

\textbf{(a)} The proof (which uses the same ideas as the proof of Lemma
\ref{lem.5} \textbf{(b)}) is left to the reader.
\end{proof}

\begin{definition}
\label{def.A-}Let $N$, $V$, $A$, $s$, $t$ and $c$ be as in Definition
\ref{def.network.notations}.

Then, $A^{-1}$ shall denote the set $\left\{  a^{-1}\ \mid\ a\in A\right\}  $.
This is a subset of $V\times V$.
\end{definition}

\begin{lemma}
\label{lem.6}Let $N$, $V$, $A$, $s$, $t$ and $c$ be as in Definition
\ref{def.network.notations}.

Let $\mathbf{p}$ be a path from $s$ to $t$ in the digraph $\left(  V,A\cup
A^{-1}\right)  $.

Let $P$ be the set of arcs of $\mathbf{p}$. Thus, $P\subseteq A\cup A^{-1}$.

Let $\rho\in\mathbb{Q}$.

Assume that each arc in $P$ is colored either red or blue, in such a way that:

\begin{itemize}
\item if an arc $b\in P$ is colored red, then $b\in A$;

\item if an arc $b\in P$ is colored blue, then $b\in A^{-1}$ (that is,
$b^{-1}\in A$).
\end{itemize}

(Such a coloring can always be found: Indeed, every arc $b\in P$ that does not
belong to $A^{-1}$ must be colored blue; every arc $b\in P$ that does not
belong to $A$ must be colored red; every arc $b\in P$ that belongs to both $A$
and $A^{-1}$ can be colored either red or blue.)

Define a map $g:A\rightarrow\mathbb{Q}$ by setting%
\[
g\left(  a\right)  =%
\begin{cases}
\rho, & \text{if }a\in P\text{ and }a\text{ is red};\\
-\rho, & \text{if }a^{-1}\in P\text{ and }a^{-1}\text{ is blue};\\
0, & \text{otherwise}%
\end{cases}
\ \ \ \ \ \ \ \ \ \ \text{for all }a\in A.
\]
(This is well-defined, because the conditions $a\in P$ and $a^{-1}\in P$
cannot hold at the same time (since $\mathbf{p}$ is a path).)

\textbf{(a)} This map $g$ satisfies the conservation constraints (i.e., each
$v\in V\setminus\left\{  s,t\right\}  $ satisfies $g^{-}\left(  v\right)
=g^{+}\left(  v\right)  $).

\textbf{(b)} We have $\left\vert g\right\vert =\rho$.
\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.6} (sketched).]\textbf{(a)} Let $v\in V\setminus
\left\{  s,t\right\}  $ be arbitrary. We must prove that $g^{-}\left(
v\right)  =g^{+}\left(  v\right)  $.

If $v$ does not lie on the path $\mathbf{p}$, then this is obvious (since in
this case, each arc $a$ having source $v$ or target $v$ satisfies $g\left(
a\right)  =0$, and thus we have $g^{-}\left(  v\right)  =0$ and $g^{+}\left(
v\right)  =0$).

Thus, WLOG assume that $v$ does lie on the path $\mathbf{p}$. Since $v$ is
neither the starting point nor the ending point of this path $\mathbf{p}$
(because $v\in V\setminus\left\{  s,t\right\}  $, but the starting and ending
points of $\mathbf{p}$ are $s$ and $t$), we thus conclude that there is
exactly one arc $x\in P$ having source $v$, and exactly one arc $y\in P$
having target $v$. Consider these arcs $x$ and $y$. Notice that $x$ and $y$
are arcs of the digraph $\left(  V,A\cup A^{-1}\right)  $, not necessarily
arcs of $\left(  V,A\right)  $.

The arcs $x$ and $y$ are distinct\footnote{\textit{Proof.} Assume the
contrary. Thus, $x=y$. Hence, the arc $x=y$ has source $v$ (since $x$ has
source $v$) and target $v$ (since $y$ has target $v$). In other words, this
arc $x=y$ equals $\left(  v,v\right)  $. Thus, it is a loop. But the arc $x=y$
is an arc of the path $\mathbf{p}$ (since $x\in P$), and thus cannot be a loop
(since a loop can never be an arc of a path). This is a contradiction, qed.}.

We have $x\in P$. Thus, the arc $x$ is colored either red or blue. Hence, we
are in one of the following two cases:

\begin{statement}
\textit{Case 1:} The arc $x$ is colored red.
\end{statement}

\begin{statement}
\textit{Case 2:} The arc $x$ is colored blue.
\end{statement}

Let us consider Case 2. In this case, the arc $x$ is colored blue. Hence,
$x\in A^{-1}$ (by the requirements on the coloring), so that $x^{-1}\in A$.
The definition of $g$ thus shows that $g\left(  x^{-1}\right)  =-\rho$ (since
$\left(  x^{-1}\right)  ^{-1}=x\in P$ and since $\left(  x^{-1}\right)
^{-1}=x$ is blue).

But $y\in P$. Thus, the arc $y$ is colored either red or blue. Hence, we are
in one of the following two subcases:

\begin{statement}
\textit{Subcase 2.1:} The arc $y$ is colored red.
\end{statement}

\begin{statement}
\textit{Subcase 2.2:} The arc $y$ is colored blue.
\end{statement}

Let us consider Subcase 2.2. In this subcase, the arc $y$ is colored blue.
Hence, $y\in A^{-1}$ (by the requirements on the coloring), so that $y^{-1}\in
A$. The definition of $g$ thus shows that $g\left(  y^{-1}\right)  =-\rho$
(since $\left(  y^{-1}\right)  ^{-1}=y\in P$ and since $\left(  y^{-1}\right)
^{-1}=y$ is blue).

Here is how the two arcs $x$ and $y$ look like in the digraph $\left(  V,A\cup
A^{-1}\right)  $:%
\[%
%TCIMACRO{\TeXButton{two arcs}{\xymatrix{
%& \ar[r]^y & v \ar[r]^x &
%}}}%
%BeginExpansion
\xymatrix{
& \ar[r]^y & v \ar[r]^x &
}%
%EndExpansion
.
\]
And here is how the corresponding arcs $x^{-1}$ and $y^{-1}$ look like in the
underlying digraph $\left(  V,A\right)  $ of our network:%
\begin{equation}%
%TCIMACRO{\TeXButton{two arcs}{\xymatrix{
%& & v \ar[l]_{y^{-1}} & \ar[l]_{x^{-1}}
%}}}%
%BeginExpansion
\xymatrix{
& & v \ar[l]_{y^{-1}} & \ar[l]_{x^{-1}}
}%
%EndExpansion
. \label{pf.lem.6.a.sc2.2.3}%
\end{equation}
Both arcs $x^{-1}$ and $y^{-1}$ are sent to $-\rho$ by $g$ (as we have seen).
All other arcs in $A$ having source or target $v$ are sent to $0$ by
$g$\ \ \ \ \footnote{\textit{Proof.} Let $d$ be any arc in $A$ having source
or target $v$. Assume that $d$ is distinct from both $x^{-1}$ and $y^{-1}$. We
must prove that $g\left(  d\right)  =0$.
\par
Assume the contrary. Thus, $g\left(  d\right)  \neq0$. According to the
definition of $g$, we thus conclude that we have either $\left(  d\in P\text{
and }d\text{ is red}\right)  $ or $\left(  d^{-1}\in P\text{ and }d\text{ is
blue}\right)  $.
\par
If $\left(  d\in P\text{ and }d\text{ is red}\right)  $, then $d$ is either
$x$ or $y$ (since $d\in P$, but the only arcs in $P$ having source or target
$v$ are $x$ and $y$), which yields that $d$ must be blue (since both $x$ and
$y$ are blue), contradicting the fact that $d$ is red.
\par
If $\left(  d^{-1}\in P\text{ and }d\text{ is blue}\right)  $, then $d^{-1}$
is either $x$ or $y$ (since $d\in P$, but the only arcs in $P$ having source
or target $v$ are $x$ and $y$), which yields that $d$ is either $x^{-1}$ or
$y^{-1}$, contradicting the fact that $d$ is distinct from both $x^{-1}$ and
$y^{-1}$.
\par
Thus, we have obtained a contradiction from both possible options. This
completes our proof of $g\left(  d\right)  =0$.}. Hence, in particular, all
arcs in $A$ having target $v$ are sent to $0$ by $g$, except for the arc
$x^{-1}$. Thus, $g^{-}\left(  v\right)  =g\left(  x^{-1}\right)  =-\rho$. A
similar argument shows that $g^{+}\left(  v\right)  =-\rho$. Thus,
$g^{-}\left(  v\right)  =-\rho=g^{+}\left(  v\right)  $. Thus, $g^{-}\left(
v\right)  =g^{+}\left(  v\right)  $ is proven in Subcase 2.2.

The proof in Subcase 2.1 is rather similar, with the little difference that
now the picture (\ref{pf.lem.6.a.sc2.2.3}) is replaced by%
\[%
%TCIMACRO{\TeXButton{two arcs}{\xymatrix{
%& \ar[r]^y & v & \ar[l]_{x^{-1}}
%}}}%
%BeginExpansion
\xymatrix{
& \ar[r]^y & v & \ar[l]_{x^{-1}}
}%
%EndExpansion
,
\]
and so we have $g^{-}\left(  v\right)  =\left(  -\rho\right)  +\rho=0$ and
$g^{+}\left(  v\right)  =0$. But again the result is the same.

Thus, Case 2 is settled. The proof in Case 1 is similar (again, we need to
consider two subcases, depending on whether the arc $y$ is colored red or blue).

Altogether, we have now proven $g^{-}\left(  v\right)  =g^{+}\left(  v\right)
$ in each possible case.

Now, forget that we fixed $v$. We thus have shown that each $v\in
V\setminus\left\{  s,t\right\}  $ satisfies $g^{-}\left(  v\right)
=g^{+}\left(  v\right)  $. In other words, $g$ satisfies the conservation
constraints. This proves Lemma \ref{lem.6} \textbf{(a)}.

\textbf{(b)} This is somewhat similar to our above proof of Lemma \ref{lem.6}
\textbf{(a)}, with the vertex $s$ playing the role of $v$.

The vertex $s$ is the starting point of the path $\mathbf{p}$, but not its
ending point (since its ending point is $t\neq s$). Hence, there is exactly
one arc $x\in P$ having source $s$, and there are no arcs $y\in P$ having
target $s$.

We have $x\in P$. Thus, the arc $x$ is colored either red or blue. Hence, we
are in one of the following two cases:

\begin{statement}
\textit{Case 1:} The arc $x$ is colored red.
\end{statement}

\begin{statement}
\textit{Case 2:} The arc $x$ is colored blue.
\end{statement}

Let us consider Case 2. In this case, the arc $x$ is colored blue. Hence,
$x\in A^{-1}$ (by the requirements on the coloring), so that $x^{-1}\in A$.
The definition of $g$ thus shows that $g\left(  x^{-1}\right)  =-\rho$ (since
$\left(  x^{-1}\right)  ^{-1}=x\in P$ and since $\left(  x^{-1}\right)
^{-1}=x$ is blue).

All other arcs in $A$ having source or target $s$ are sent to $0$ by
$g$\ \ \ \ \footnote{This is easy to check -- just as in the above proof of
Lemma \ref{lem.6} \textbf{(a)}.}. Hence, in particular, all arcs in $A$ having
target $s$ are sent to $0$ by $g$, except for the arc $x^{-1}$. Thus,
$g^{-}\left(  s\right)  =g\left(  x^{-1}\right)  =-\rho$. A similar argument
shows that $g^{+}\left(  s\right)  =0$. Now, the definition of $\left\vert
g\right\vert $ yields $\left\vert g\right\vert =\underbrace{g^{+}\left(
s\right)  }_{=0}-\underbrace{g^{-}\left(  s\right)  }_{=-\rho}=0-\left(
-\rho\right)  =\rho$. Thus, Lemma \ref{lem.6} \textbf{(b)} is proven in Case 2.

A similar argument works in Case 1. Thus, Lemma \ref{lem.6} \textbf{(b)} is
always proven.
\end{proof}

We are now ready to prove Lemma \ref{lem.4}:

\begin{proof}
[Proof of Lemma \ref{lem.4} (sketched).]The definition of $D_{f}$ yields
$D_{f}=\left(  V,A_{f}\right)  $, where%
\[
A_{f}=\left\{  a\in A\ \mid\ f\left(  a\right)  <c\left(  a\right)  \right\}
\cup\left\{  a^{-1}\ \mid\ a\in A;\ f\left(  a\right)  >0\right\}  .
\]
Consider this $A_{f}$. Clearly, $A_{f}\subseteq A\cup A^{-1}$, so that $D_{f}$
is a sub-digraph of the digraph $\left(  V,A\cup A^{-1}\right)  $.

\textbf{(a)} Assume that the digraph $D_{f}$ has a path from $s$ to $t$. Fix
such a path, and denote it by $\mathbf{p}$.

Hence, $\mathbf{p}$ is a path in the digraph $\left(  V,A\cup A^{-1}\right)  $
(since $\mathbf{p}$ is a path in $D_{f}$, but $D_{f}$ is a sub-digraph of the
digraph $\left(  V,A\cup A^{-1}\right)  $).

Let $P$ be the set of arcs of $\mathbf{p}$. Thus, $P\subseteq A_{f}$ (since
$\mathbf{p}$ is a path in $D_{f}=\left(  V,A_{f}\right)  $). The path
$\mathbf{p}$ is a path from $s$ to $t$, and thus has at least one arc (since
$s\neq t$); hence, the set $P$ is nonempty.

We color each arc $b\in P$ either red or blue, according to the following rules:

\begin{itemize}
\item If $b\in\left\{  a\in A\ \mid\ f\left(  a\right)  <c\left(  a\right)
\right\}  $, then we color $b$ red.

\item Otherwise, if $b\in\left\{  a^{-1}\ \mid\ a\in A;\ f\left(  a\right)
>0\right\}  $, then we color $b$ blue.
\end{itemize}

This yields a well-defined coloring, because every $b\in P$ must belong to at
least one of the two sets $\left\{  a\in A\ \mid\ f\left(  a\right)  <c\left(
a\right)  \right\}  $ and $\left\{  a^{-1}\ \mid\ a\in A;\ f\left(  a\right)
>0\right\}  $\ \ \ \ \footnote{indeed, $b\in P\subseteq A_{f}=\left\{  a\in
A\ \mid\ f\left(  a\right)  <c\left(  a\right)  \right\}  \cup\left\{
a^{-1}\ \mid\ a\in A;\ f\left(  a\right)  >0\right\}  $}.

Furthermore, our coloring of the arcs in $P$ clearly has the property that:

\begin{itemize}
\item if an arc $b\in P$ is colored red, then $b\in A$;

\item if an arc $b\in P$ is colored blue, then $b\in A^{-1}$ (that is,
$b^{-1}\in A$).
\end{itemize}

For each arc $b\in P$, we define a number $\rho_{b}\in\mathbb{Q}$ by%
\[
\rho_{b}=%
\begin{cases}
c\left(  b\right)  -f\left(  b\right)  , & \text{if }b\text{ is red};\\
f\left(  b^{-1}\right)  , & \text{if }b\text{ is blue}%
\end{cases}
.
\]
This number $\rho_{b}$ is always positive\footnote{\textit{Proof.} Let $b\in
P$ be any arc. We must prove that $\rho_{b}$ is positive.
\par
We have $b\in P\subseteq A_{f}=\left\{  a\in A\ \mid\ f\left(  a\right)
<c\left(  a\right)  \right\}  \cup\left\{  a^{-1}\ \mid\ a\in A;\ f\left(
a\right)  >0\right\}  $. Thus, either $b\in\left\{  a\in A\ \mid\ f\left(
a\right)  <c\left(  a\right)  \right\}  $ or $b\in\left\{  a^{-1}\ \mid\ a\in
A;\ f\left(  a\right)  >0\right\}  $. So we are in one of the following two
cases:
\par
\textit{Case 1:} We have $b\in\left\{  a\in A\ \mid\ f\left(  a\right)
<c\left(  a\right)  \right\}  $.
\par
\textit{Case 2:} We don't have $b\in\left\{  a\in A\ \mid\ f\left(  a\right)
<c\left(  a\right)  \right\}  $, but we have $b\in\left\{  a^{-1}\ \mid\ a\in
A;\ f\left(  a\right)  >0\right\}  $.
\par
Let us first consider Case 1. In this case, we have $b\in\left\{  a\in
A\ \mid\ f\left(  a\right)  <c\left(  a\right)  \right\}  $. Hence, the
definition of the coloring yields that $b$ is colored red. But $b\in\left\{
a\in A\ \mid\ f\left(  a\right)  <c\left(  a\right)  \right\}  $; in other
words, $b\in A$ and $f\left(  b\right)  <c\left(  b\right)  $. Since $b$ is
red, the definition of $\rho_{b}$ yields $\rho_{b}=c\left(  b\right)
-f\left(  b\right)  >0$ (since $f\left(  b\right)  <c\left(  b\right)  $).
Thus, we have shown that $\rho_{b}$ is positive in Case 1.
\par
Let us now consider Case 2. In this case, we don't have $b\in\left\{  a\in
A\ \mid\ f\left(  a\right)  <c\left(  a\right)  \right\}  $, but we have
$b\in\left\{  a^{-1}\ \mid\ a\in A;\ f\left(  a\right)  >0\right\}  $. Hence,
the definition of the coloring yields that $b$ is colored blue. But
$b\in\left\{  a^{-1}\ \mid\ a\in A;\ f\left(  a\right)  >0\right\}  $. In
other words, $b=a^{-1}$ for some $a\in A$ satisfying $f\left(  a\right)  >0$.
In other words, $b^{-1}\in A$ and $f\left(  b^{-1}\right)  >0$. Since $b$ is
blue, the definition of $\rho_{b}$ yields $\rho_{b}=f\left(  b^{-1}\right)
>0$. Thus, we have shown that $\rho_{b}$ is positive in Case 2.
\par
We have now proven that $\rho_{b}$ is positive in both Cases 1 and 2. Hence,
$\rho_{b}$ is always positive, qed.}.

We now define $\rho\in\mathbb{Q}$ by $\rho=\min\left\{  \rho_{b}\mid b\in
P\right\}  $. (This is well-defined, since $P$ is nonempty and finite.) Then,
$\rho$ is positive (since all $\rho_{b}$ are positive), so that $\rho\geq0$.

Now, define a map $g:A\rightarrow\mathbb{Q}$ as in Lemma \ref{lem.6}. Then,
Lemma \ref{lem.6} \textbf{(a)} shows that the map $g$ satisfies the
conservation constraints. Also, the map $f$ satisfies the conservation
constraints (since $f$ is a flow). Hence, Lemma \ref{lem.5} \textbf{(b)} shows
that the map $f+g$ satisfies the conservation constraints. Also, Lemma
\ref{lem.5} \textbf{(a)} shows that $\left\vert f+g\right\vert =\left\vert
f\right\vert +\underbrace{\left\vert g\right\vert }_{\substack{=\rho
\\\text{(by Lemma \ref{lem.6} \textbf{(b)})}}}=\left\vert f\right\vert +\rho$.

Next, we claim that the map $f+g$ also satisfies the capacity constraints --
i.e., that we have%
\begin{equation}
0\leq\left(  f+g\right)  \left(  a\right)  \leq c\left(  a\right)
\ \ \ \ \ \ \ \ \ \ \text{for each }a\in A. \label{pf.lem.4.a.capac1}%
\end{equation}


[\textit{Proof of (\ref{pf.lem.4.a.capac1}):} Fix $a\in A$. Recall that $f$ is
a flow; thus, $f$ satisfies the capacity constraints. Hence, $0\leq f\left(
a\right)  \leq c\left(  a\right)  $.

Now, we are in one of the following three cases:

\begin{statement}
\textit{Case 1:} We have $a\in P$, and the arc $a$ is red.
\end{statement}

\begin{statement}
\textit{Case 2:} We have $a^{-1}\in P$, and the arc $a^{-1}$ is blue.
\end{statement}

\begin{statement}
\textit{Case 3:} Neither of these two.
\end{statement}

Let us first consider Case 3. In this case, the definition of $g$ yields
$g\left(  a\right)  =0$. Thus, $\left(  f+g\right)  \left(  a\right)
=f\left(  a\right)  +\underbrace{g\left(  a\right)  }_{=0}=f\left(  a\right)
$. Hence, $0\leq f\left(  a\right)  \leq c\left(  a\right)  $ rewrites as
$0\leq\left(  f+g\right)  \left(  a\right)  \leq c\left(  a\right)  $. Thus,
(\ref{pf.lem.4.a.capac1}) is proven in Case 3.

Let us now consider Case 2. In this case, we have $a^{-1}\in P$, and the arc
$a^{-1}$ is blue. Hence, the definition of $g$ yields $g\left(  a\right)
=-\rho$. But the definition of $\rho$ yields $\rho=\min\left\{  \rho_{b}\mid
b\in P\right\}  \leq\rho_{a^{-1}}$ (since $a^{-1}\in P$ and thus $\rho
_{a^{-1}}\in\left\{  \rho_{b}\mid b\in P\right\}  $). Since $a^{-1}$ is blue,
the definition of $\rho_{a^{-1}}$ yields $\rho_{a^{-1}}=f\left(
\underbrace{\left(  a^{-1}\right)  ^{-1}}_{=a}\right)  =f\left(  a\right)  $.
Hence, $\rho\leq\rho_{a^{-1}}=f\left(  a\right)  $. Now, $\left(  f+g\right)
\left(  a\right)  =f\left(  a\right)  +\underbrace{g\left(  a\right)
}_{=-\rho}=f\left(  a\right)  -\rho\geq0$ (since $\rho\leq f\left(  a\right)
$). Combining this with $\left(  f+g\right)  \left(  a\right)  =f\left(
a\right)  +\underbrace{g\left(  a\right)  }_{=-\rho}=f\left(  a\right)
-\underbrace{\rho}_{\geq0}\leq f\left(  a\right)  \leq c\left(  a\right)  $,
we obtain $0\leq\left(  f+g\right)  \left(  a\right)  \leq c\left(  a\right)
$. Thus, (\ref{pf.lem.4.a.capac1}) is proven in Case 2.

Let us finally consider Case 1. In this case, we have $a\in P$, and the arc
$a$ is red. Hence, the definition of $g$ yields $g\left(  a\right)  =\rho$.
But the definition of $\rho$ yields $\rho=\min\left\{  \rho_{b}\mid b\in
P\right\}  \leq\rho_{a}$ (since $a\in P$ and thus $\rho_{a}\in\left\{
\rho_{b}\mid b\in P\right\}  $). Since $a$ is red, the definition of $\rho
_{a}$ yields $\rho_{a}=c\left(  a\right)  -f\left(  a\right)  $. Hence,
$\rho\leq\rho_{a}=c\left(  a\right)  -f\left(  a\right)  $. Now, $\left(
f+g\right)  \left(  a\right)  =f\left(  a\right)  +\underbrace{g\left(
a\right)  }_{=\rho}=f\left(  a\right)  +\rho\leq c\left(  a\right)  $ (since
$\rho\leq c\left(  a\right)  -f\left(  a\right)  $). Combining this with
$\left(  f+g\right)  \left(  a\right)  =f\left(  a\right)
+\underbrace{g\left(  a\right)  }_{=\rho}=f\left(  a\right)  +\underbrace{\rho
}_{\geq0}\geq f\left(  a\right)  \geq0$, we obtain $0\leq\left(  f+g\right)
\left(  a\right)  \leq c\left(  a\right)  $. Thus, (\ref{pf.lem.4.a.capac1})
is proven in Case 1.

We have thus proven (\ref{pf.lem.4.a.capac1}) in all three Cases 1, 2 and 3.
Thus, (\ref{pf.lem.4.a.capac1}) is proven.]

From (\ref{pf.lem.4.a.capac1}), we conclude in particular that $\left(
f+g\right)  \left(  a\right)  \geq0$ for each $a\in A$. Thus, $f+g$ is a map
$A\rightarrow\mathbb{Q}_{+}$. We have shown that this map $f+g:A\rightarrow
\mathbb{Q}_{+}$ satisfies both the capacity constraints and the conservation
constraints. In other words, $f+g$ is a flow (by the definition of a flow).
Furthermore, this flow has value $\left\vert f+g\right\vert =\left\vert
f\right\vert +\rho>\left\vert f\right\vert $ (since $\rho$ is positive). In
other words, it has a larger value than $f$. Thus, there is a flow $f^{\prime
}$ with a larger value than $f$ (namely, $f^{\prime}=f+g$). This proves Lemma
\ref{lem.4} \textbf{(a)}.

\textbf{(b)} Assume that the digraph $D_{f}$ has no path from $s$ to $t$. We
must prove that there exists a subset $S$ of $V$ satisfying $s\in V$ and
$t\notin V$ and $c\left(  S,\overline{S}\right)  =\left\vert f\right\vert $.

Indeed, define a subset $S$ of $V$ by%
\[
S=\left\{  v\in V\ \mid\ \text{the digraph }D_{f}\text{ has a path from
}s\text{ to }v\right\}  .
\]
We shall show that $s\in S$ and $t\notin S$ and $c\left(  S,\overline
{S}\right)  =\left\vert f\right\vert $. This will clearly complete the proof
of Lemma \ref{lem.4} \textbf{(b)}.

First of all, the digraph $D_{f}$ clearly has a path from $s$ to $s$ (namely,
the trivial path $\left(  s\right)  $). In other words, $s\in S$ (by the
definition of $S$).

Furthermore, the digraph $D_{f}$ has no path from $s$ to $t$ (by assumption).
In other words, $t\notin S$ (by the definition of $S$).

It thus remains to show that $c\left(  S,\overline{S}\right)  =f$.

Let us first observe that%
\begin{equation}
\text{any }\left(  u,v\right)  \in A_{f}\text{ satisfying }u\in S\text{ must
satisfy }v\in S. \label{pf.lem.4.b.2}%
\end{equation}


[\textit{Proof of (\ref{pf.lem.4.b.2}):} Let $\left(  u,v\right)  \in A_{f}$
be such that $u\in S$. We must prove $v\in S$.

We have $u\in S$. In other words, the digraph $D_{f}$ has a path from $s$ to
$u$ (by the definition of $S$). Since $\left(  u,v\right)  $ is an arc of
$D_{f}$ (because $\left(  u,v\right)  \in A_{f}$), we can extend this path by
the arc $\left(  u,v\right)  $ to obtain a walk from $s$ to $v$. We can then
trim down this walk to a path from $s$ to $v$ (by removing circuits). Thus,
the digraph $D_{f}$ has a path from $s$ to $v$. In other words, $v\in S$ (by
the definition of $S$). This proves (\ref{pf.lem.4.b.2}).]

Next, we observe that%
\begin{equation}
f\left(  a\right)  =0\ \ \ \ \ \ \ \ \ \ \text{for each }a\in\left[
\overline{S},S\right]  . \label{pf.lem.4.b.3}%
\end{equation}


[\textit{Proof of (\ref{pf.lem.4.b.3}):} Let $a\in\left[  \overline
{S},S\right]  $. Thus, $a\in A$ and $a=\left(  v,u\right)  $ for some
$v\in\overline{S}$ and $u\in S$ (by the definition of $\left[  \overline
{S},S\right]  $). Consider these $v$ and $u$.

We must prove that $f\left(  a\right)  =0$. Assume the contrary. Thus,
$f\left(  a\right)  \neq0$, so that $f\left(  a\right)  >0$ (since $f\left(
a\right)  \geq0$). By the definition of $A_{f}$, we thus have $a^{-1}\in
A_{f}$. But $a=\left(  v,u\right)  $, so that $a^{-1}=\left(  u,v\right)  $.
Thus, $\left(  u,v\right)  =a^{-1}\in A_{f}$. Therefore, (\ref{pf.lem.4.b.2})
yields $v\in S$. This contradicts $v\in\overline{S}$. This contradiction shows
that our assumption was false. Hence, $f\left(  a\right)  =0$ holds, and
(\ref{pf.lem.4.b.3}) is proven.]

Similarly, we have%
\begin{equation}
f\left(  a\right)  =c\left(  a\right)  \ \ \ \ \ \ \ \ \ \ \text{for each
}a\in\left[  S,\overline{S}\right]  . \label{pf.lem.4.b.4}%
\end{equation}


[\textit{Proof of (\ref{pf.lem.4.b.4}):} Let $a\in\left[  S,\overline
{S}\right]  $. Thus, $a\in A$ and $a=\left(  u,v\right)  $ for some $u\in S$
and $v\in\overline{S}$ (by the definition of $\left[  S,\overline{S}\right]
$). Consider these $u$ and $v$.

We must prove that $f\left(  a\right)  =c\left(  a\right)  $. Assume the
contrary. Thus, $f\left(  a\right)  \neq c\left(  a\right)  $, so that
$f\left(  a\right)  <c\left(  a\right)  $ (since $f\left(  a\right)  \leq
c\left(  a\right)  $ (by the capacity constraints)). By the definition of
$A_{f}$, we thus have $a\in A_{f}$. Thus, $\left(  u,v\right)  =a\in A_{f}$.
Therefore, (\ref{pf.lem.4.b.2}) yields $v\in S$. This contradicts
$v\in\overline{S}$. This contradiction shows that our assumption was false.
Hence, $f\left(  a\right)  = c \left(  a\right)  $ holds, and
(\ref{pf.lem.4.b.4}) is proven.]

Now, the definition of $f\left(  \overline{S},S\right)  $ yields $f\left(
\overline{S},S\right)  =\sum_{a\in\left[  \overline{S},S\right]
}\underbrace{f\left(  a\right)  }_{\substack{=0\\\text{(by (\ref{pf.lem.4.b.3}%
))}}}=0$.

Also, the definition of $f\left(  S,\overline{S}\right)  $ yields $f\left(
S,\overline{S}\right)  =\sum_{a\in\left[  S,\overline{S}\right]
}\underbrace{f\left(  a\right)  }_{\substack{=c\left(  a\right)  \\\text{(by
(\ref{pf.lem.4.b.4}))}}}=\sum_{a\in\left[  S,\overline{S}\right]  }c\left(
a\right)  =c\left(  S,\overline{S}\right)  $ (by the definition of $c\left(
S,\overline{S}\right)  $).

Now, Proposition \ref{prop.2} \textbf{(b)} yields%
\[
\left\vert f\right\vert =\underbrace{f\left(  S,\overline{S}\right)
}_{=c\left(  S,\overline{S}\right)  }-\underbrace{f\left(  \overline
{S},S\right)  }_{=0}=c\left(  S,\overline{S}\right)  .
\]
In other words, $c\left(  S,\overline{S}\right)  =\left\vert f\right\vert $.
This completes our proof of Lemma \ref{lem.4} \textbf{(b)}.
\end{proof}

An analogue of Lemma \ref{lem.4} holds for integer flows (assuming integer capacities):

\begin{lemma}
\label{lem.4int}Let $N$, $V$, $A$, $s$, $t$ and $c$ be as in Definition
\ref{def.network.notations}. Assume that $c\left(  a\right)  \in\mathbb{N}$
for each $a\in A$.

Let $f:A\rightarrow\mathbb{Q}_{+}$ be an integer flow. Then,

\textbf{(a)} If the digraph $D_{f}$ has a path from $s$ to $t$, then there is
an integer flow $f^{\prime}$ with a larger value than $f$.

\textbf{(b)} If the digraph $D_{f}$ has no path from $s$ to $t$, then there
exists a subset $S$ of $V$ satisfying $s\in V$ and $t\notin V$ and $c\left(
S,\overline{S}\right)  =\left\vert f\right\vert $.
\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.4int} (sketched).]The same argument we gave above for
Lemma \ref{lem.4} works here, but we need to notice that all the $\rho_{b}$
are integers (since the $f\left(  a\right)  $ and the $c\left(  a\right)  $
are integers), and therefore $\rho$ is an integer.
\end{proof}

\subsection{The Ford-Fulkerson algorithm}

We next claim the following:

\begin{lemma}
\label{lem.3bat}Let $N$, $V$, $A$, $s$, $t$ and $c$ be as in Definition
\ref{def.network.notations}. Assume that $c\left(  a\right)  \in\mathbb{N}$
for each $a\in A$. Then, there exist an integer flow $f:A\rightarrow
\mathbb{Q}_{+}$ and a subset $S$ of $V$ satisfying $s\in S$ and $t\notin S$
and $c\left(  S,\overline{S}\right)  =\left\vert f\right\vert $.
\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.3bat} (sketched).]Let us first recall that if we are
given a digraph and two of its vertices, we can easily check whether there is
a path from one vertex to the other. (A stupid way to do this would be to try
all possible paths; but there are fast algorithms, such as
\href{https://en.wikipedia.org/wiki/Dijkstra's_algorithm}{Dijkstra's
algorithm}.)

We claim that the following algorithm always terminates and constructs an
integer flow $f:A\rightarrow\mathbb{Q}_{+}$ and a subset $S$ of $V$ satisfying
$s\in S$ and $t\notin S$ and $c\left(  S,\overline{S}\right)  =\left\vert
f\right\vert $:

\begin{statement}
\underline{\textbf{Ford-Fulkerson algorithm:}}

\underline{\textbf{Input:}} $N$, $V$, $A$, $s$, $t$ and $c$ as in Definition
\ref{def.network.notations}, with the property that $c\left(  a\right)
\in\mathbb{N}$ for each $a\in A$.

\underline{\textbf{Output:}} an integer flow $f:A\rightarrow\mathbb{Q}_{+}$
and a subset $S$ of $V$ satisfying $s\in S$ and $t\notin S$ and $c\left(
S,\overline{S}\right)  =\left\vert f\right\vert $.

\underline{\textbf{Algorithm:}}

\begin{itemize}
\item Define an integer flow $f:A\rightarrow\mathbb{Q}_{+}$ by $\left(
f\left(  a\right)  =0\text{ for all }a\in A\right)  $. (This is clearly a
flow; it is called the \textit{zero flow}.)

\item \textbf{While}\footnote{This word \textquotedblleft\textbf{While}%
\textquotedblright\ marks the beginning of a
\href{https://en.wikipedia.org/wiki/While_loop}{while loop}. The end of this
loop is marked by the word \textquotedblleft\textbf{Endwhile}%
\textquotedblright. Roughly speaking, the instructions inside a while loop
need to be performed over and over until the condition is no longer true
(i.e., in our case, until the digraph $D_{f}$ no longer has a path from $s$ to
$t$). So we need to check whether $D_{f}$ has a path from $s$ to $t$, then --
if there is such a path -- perform whatever is inside the while loop, then
again check whether $D_{f}$ has a path from $s$ to $t$, then -- if there is
such a path -- again perform whatever is inside the while loop, and so on,
until we finally fail the check (i.e., until $D_{f}$ no longer has a path from
$s$ to $t$). Only then do we proceed beyond the while loop.} the digraph
$D_{f}$ has a path from $s$ to $t$\ \ \ \ \footnote{This can be checked, e.g.,
using Dijkstra's algorithm, as mentioned above.}, \textbf{do the following:}

\begin{itemize}
\item Apply Lemma \ref{lem.4int} \textbf{(a)} to construct an integer flow
$f^{\prime}$ with a larger value than $f$. (Strictly speaking, what we mean is
to apply the construction given in the proof of Lemma \ref{lem.4int}
\textbf{(a)}.)

\item Replace $f$ by $f^{\prime}$. (Thus, the flow $f$ now has a larger value
than it had before.)
\end{itemize}

\textbf{Endwhile}.

\item Now, the digraph $D_{f}$ has no path from $s$ to $t$. Therefore, Lemma
\ref{lem.4int} \textbf{(b)} shows that there exists a subset $S$ of $V$
satisfying $s\in V$ and $t\notin V$ and $c\left(  S,\overline{S}\right)
=\left\vert f\right\vert $. Consider this $S$. (Again, the actual construction
of $S$ is hidden in the proof of Lemma \ref{lem.4int} \textbf{(b)}.)

\item Output (the current values of) $f$ and $S$.
\end{itemize}
\end{statement}

Why does this algorithm work? In other words, why does it necessarily
terminate (i.e., why don't we get stuck in the while loop forever?), and why
does the output satisfy the requirements (that $f:A\rightarrow\mathbb{Q}_{+}$
is an integer flow and that $S$ is a subset of $V$ satisfying $s\in S$ and
$t\notin S$ and $c\left(  S,\overline{S}\right)  =\left\vert f\right\vert $) ?

The second question has already been answered in the description of the
algorithm; so all we need to do is answer the first question. In other words,
we need to prove the following claim:

\begin{statement}
\textit{Claim 1:} The algorithm cannot get stuck in the while loop (i.e., it
cannot happen that it keeps running this loop forever).
\end{statement}

[\textit{Proof of Claim 1:} The value of any integer flow is an integer. Thus,
$\left\vert f\right\vert $ is an integer throughout the execution of the
algorithm (since $f$ is an integer flow throughout the execution of the algorithm).

On the other hand, Proposition \ref{prop.2} \textbf{(c)} (applied to $\left\{
s\right\}  $ instead of $S$) shows that $\left\vert f\right\vert \leq c\left(
\left\{  s\right\}  ,\overline{\left\{  s\right\}  }\right)  $ throughout the
execution of the algorithm (since $s\in\left\{  s\right\}  $ and
$t\notin\left\{  s\right\}  $).

Each iteration of the while loop increases the value $\left\vert f\right\vert
$ (because $f$ is replaced by a new integer flow $f^{\prime}$ with a larger
value than the previous $f$), and thus increases it by at least $1$ (since
$\left\vert f\right\vert $ is an integer throughout the execution of the
algorithm, but if an integer increases, then it increases by at least $1$).
Hence, if the while loop is traversed $K$ times (for some $K\in\mathbb{N}$),
then the value $\left\vert f\right\vert $ increases by at least $K$, and thus
this value $\left\vert f\right\vert $ must be at least $K$ afterwards (because
the value $\left\vert f\right\vert $ at the beginning of the algorithm is
$0$). Applying this to $K=c\left(  \left\{  s\right\}  ,\overline{\left\{
s\right\}  }\right)  +1$, we conclude that if the while loop is traversed
$c\left(  \left\{  s\right\}  ,\overline{\left\{  s\right\}  }\right)  +1$
times, then the value $\left\vert f\right\vert $ must be at least $c\left(
\left\{  s\right\}  ,\overline{\left\{  s\right\}  }\right)  +1$ afterwards.
Since the value $\left\vert f\right\vert $ can never be at least $c\left(
\left\{  s\right\}  ,\overline{\left\{  s\right\}  }\right)  +1$ (because we
have $\left\vert f\right\vert \leq c\left(  \left\{  s\right\}  ,\overline
{\left\{  s\right\}  }\right)  <c\left(  \left\{  s\right\}  ,\overline
{\left\{  s\right\}  }\right)  +1$ throughout the execution of the algorithm),
we thus conclude that the while loop cannot be traversed $c\left(  \left\{
s\right\}  ,\overline{\left\{  s\right\}  }\right)  +1$ times. Thus, the while
loop can only be traversed at most $c\left(  \left\{  s\right\}
,\overline{\left\{  s\right\}  }\right)  $ times. In particular, the algorithm
must eventually leave the while loop. This proves Claim 1.]

So we have shown that the algorithm works. Clearly, its output gives us
precisely the $f$ and the $S$ whose existence is claimed by Lemma
\ref{lem.3bat}. Thus, Lemma \ref{lem.3bat} is proven.
\end{proof}

Finally, we can prove Theorem \ref{thm.3b}:

\begin{proof}
[Proof of Theorem \ref{thm.3b} (sketched).]Lemma \ref{lem.3bat} shows that
there exist an integer flow $f:A\rightarrow\mathbb{Q}_{+}$ and a subset $S$ of
$V$ satisfying $s\in S$ and $t\notin S$ and $c\left(  S,\overline{S}\right)
=\left\vert f\right\vert $. Denote these $f$ and $S$ by $g$ and $Q$. Thus,
$g:A\rightarrow\mathbb{Q}_{+}$ is an integer flow, and $Q$ is a subset of $V$
satisfying $s\in Q$, $t\notin Q$ and $c\left(  Q,\overline{Q}\right)
=\left\vert g\right\vert $.

The set $\left\{  c\left(  S,\overline{S}\right)  \ \mid\ S\subseteq V;\ s\in
S;\ t\notin S\right\}  $ is nonempty and finite. Hence, its minimum
$\min\left\{  c\left(  S,\overline{S}\right)  \ \mid\ S\subseteq V;\ s\in
S;\ t\notin S\right\}  $ is well-defined.

We have $\left\vert g\right\vert =c\left(  Q,\overline{Q}\right)  \in\left\{
c\left(  S,\overline{S}\right)  \ \mid\ S\subseteq V;\ s\in S;\ t\notin
S\right\}  $ (since $Q\subseteq V$ and $s\in Q$ and $t\notin Q$) and thus%
\begin{equation}
\left\vert g\right\vert \geq\min\left\{  c\left(  S,\overline{S}\right)
\ \mid\ S\subseteq V;\ s\in S;\ t\notin S\right\}  . \label{pf.thm.3b.1}%
\end{equation}


On the other hand, $\left\vert f\right\vert \leq c\left(  Q,\overline
{Q}\right)  $ for every integer flow $f$ (by Proposition \ref{prop.2}
\textbf{(c)}, applied to $S=Q$). In other words, $\left\vert f\right\vert
\leq\left\vert g\right\vert $ for every integer flow $f$ (since $c\left(
Q,\overline{Q}\right)  =\left\vert g\right\vert $). In other words, any
element of the set $\left\{  \left\vert f\right\vert \ \mid\ f\text{ is an
integer flow}\right\}  $ is $\leq\left\vert g\right\vert $. Since we also know
that $\left\vert g\right\vert $ is an element of this set (because $g$ is an
integer flow), we thus conclude that $\left\vert g\right\vert $ is the maximum
of this set. In other words,%
\begin{equation}
\left\vert g\right\vert =\max\left\{  \left\vert f\right\vert \ \mid\ f\text{
is an integer flow}\right\}  \label{pf.thm.3b.2}%
\end{equation}
(and in particular, $\max\left\{  \left\vert f\right\vert \ \mid\ f\text{ is
an integer flow}\right\}  $ exists). Now, (\ref{pf.thm.3b.1}) yields%
\[
\min\left\{  c\left(  S,\overline{S}\right)  \ \mid\ S\subseteq V;\ s\in
S;\ t\notin S\right\}  \leq\left\vert g\right\vert =\max\left\{  \left\vert
f\right\vert \ \mid\ f\text{ is an integer flow}\right\}  .
\]
Combining this with%
\[
\max\left\{  \left\vert f\right\vert \ \mid\ f\text{ is an integer
flow}\right\}  \leq\min\left\{  c\left(  S,\overline{S}\right)  \ \mid
\ S\subseteq V;\ s\in S;\ t\notin S\right\}
\]
(because every subset $S$ of $V$ satisfying $s\in S$ and $t\notin S$ and every
integer flow $f$ satisfy $\left\vert f\right\vert \leq c\left(  S,\overline
{S}\right)  $ (by Proposition \ref{prop.2} \textbf{(c)})), we obtain%
\[
\max\left\{  \left\vert f\right\vert \ \mid\ f\text{ is an integer
flow}\right\}  =\min\left\{  c\left(  S,\overline{S}\right)  \ \mid
\ S\subseteq V;\ s\in S;\ t\notin S\right\}  .
\]
This proves Theorem \ref{thm.3b}.
\end{proof}

\begin{remark}
\label{rmk.3balg}The Ford-Fulkerson algorithm that we used in our proof of
Lemma \ref{lem.3bat} constructs an integer flow $f$ and a subset $S$ of $V$.
Denote these $f$ and $S$ by $g$ and $S$. Then, $g$ is an integer flow of
maximum value (among all integer flows on $N$). This follows immediately from
(\ref{pf.thm.3b.2}). Thus, we have found an algorithm to construct an integer
flow of maximum value.
\end{remark}

The proof of Theorem \ref{thm.3a} is no longer far away. We first need an
analogue of Lemma \ref{lem.3bat}:

\begin{lemma}
\label{lem.3aat}Let $N$, $V$, $A$, $s$, $t$ and $c$ be as in Definition
\ref{def.network.notations}. Then, there exist a flow $f:A\rightarrow
\mathbb{Q}_{+}$ and a subset $S$ of $V$ satisfying $s\in S$ and $t\notin S$
and $c\left(  S,\overline{S}\right)  =\left\vert f\right\vert $.
\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.3aat} (sketched).]The numbers $c\left(  a\right)  $
for $a\in A$ are finitely many nonnegative rational numbers (since $c$ is a
map $A\rightarrow\mathbb{Q}_{+}$). Thus, they can be brought to a common
denominator: i.e., there exists a positive integer $p$ such that $p\cdot
c\left(  a\right)  \in\mathbb{N}$ for each $a\in A$. Consider this $p$. Define
the function $c_{p}:A\rightarrow\mathbb{Q}_{+}$ by
\[
c_{p}\left(  a\right)  =p\cdot c\left(  a\right)
\ \ \ \ \ \ \ \ \ \ \text{for each }a\in A.
\]
Thus, $c_{p}\left(  a\right)  =p\cdot c\left(  a\right)  \in\mathbb{N}$ for
each $a\in A$.

Let $N_{p}$ be the network which is the same as $N$, except that the capacity
function $c$ has been replaced by $c_{p}$. Thus, Lemma \ref{lem.3bat} (applied
to $N_{p}$ and $c_{p}$ instead of $N$ and $c$) yields that there exist an
integer flow $f:A\rightarrow\mathbb{Q}_{+}$ on the network $N_{p}$ and a
subset $S$ of $V$ satisfying $s\in S$ and $t\notin S$ and $c_{p}\left(
S,\overline{S}\right)  =\left\vert f\right\vert $. Consider these $f$ and $S$,
and denote them by $f_{p}$ and $S$. Thus, $f_{p}$ is an integer flow on the
network $N_{p}$, and $S$ is a subset of $V$ satisfying $s\in S$ and $t\notin
S$ and $c_{p}\left(  S,\overline{S}\right)  =\left\vert f_{p}\right\vert $.

It is easy to see that $c_{p}\left(  P,Q\right)  =p\cdot c\left(  P,Q\right)
$ for any two subsets $P$ and $Q$ of $V$. Thus, $c_{p}\left(  S,\overline
{S}\right)  =p\cdot c\left(  S,\overline{S}\right)  $, so that $c\left(
S,\overline{S}\right)  =\underbrace{c_{p}\left(  S,\overline{S}\right)
}_{=\left\vert f_{p}\right\vert }/p=\left\vert f_{p}\right\vert /p$.

Now, define a map $f:A\rightarrow\mathbb{Q}_{+}$ (not an integer flow, in
general) by setting%
\[
f\left(  a\right)  =f_{p}\left(  a\right)  /p\ \ \ \ \ \ \ \ \ \ \text{for
each }a\in A.
\]
This map $f$ is obtained by rescaling the flow $f_{p}$ on the network $N_{p}$
by the factor $1/p$; thus, it is easy to see that $f$ is a flow on the network
$N$. (Roughly speaking, the capacity constraints for $f$ are obtained from the
capacity constraints for $f_{p}$ by dividing by $p$; the same holds for the
conservation constraints.)

Also, it is easy to see that $\left\vert f\right\vert =\left\vert
f_{p}\right\vert /p$. Comparing this with $c\left(  S,\overline{S}\right)
=\left\vert f_{p}\right\vert /p$, we obtain $c\left(  S,\overline{S}\right)
=\left\vert f\right\vert $.

We thus have found a flow $f:A\rightarrow\mathbb{Q}_{+}$ on the network $N$
and a subset $S$ of $V$ satisfying $s\in S$ and $t\notin S$ and $c\left(
S,\overline{S}\right)  =\left\vert f\right\vert $. This proves Lemma
\ref{lem.3aat}.
\end{proof}

\begin{proof}
[Proof of Theorem \ref{thm.3a} (sketched).]The proof of Theorem \ref{thm.3a}
is analogous to the proof of Theorem \ref{thm.3b}, but we need to use Lemma
\ref{lem.3aat} instead of Lemma \ref{lem.3bat}.
\end{proof}

As we said, we will not prove Theorem \ref{thm.3c} here; its proof is harder.
An analogue of Lemma \ref{lem.3aat} for $\mathbb{R}_{+}$ instead of
$\mathbb{Q}_{+}$ indeed holds, but the way we proved Lemma \ref{lem.3aat} does
not generalize to $\mathbb{R}_{+}$ (since there are no common denominators for
incommensurable irrational numbers). Notice also that the Ford-Fulkerson
algorithm (which we showed in the proof of Lemma \ref{lem.3bat}) works for
flows $f:A\rightarrow\mathbb{Q}_{+}$, but may fail when $\mathbb{Q}_{+}$ is
replaced by $\mathbb{R}_{+}$; the paper \cite{Zwick95} gives an example where
it gets stuck in the while loop due to an arc with irrational capacity (the
golden ratio). The good news is that Theorem \ref{thm.3c} is almost entirely
useless in combinatorics, to my knowledge at least. If you want to see a proof
of Theorem \ref{thm.3c}, check out texts on linear programming.

\begin{exercise}
Assume that we generalize the concept of a network by allowing the capacity
function $c$ to take the value $\infty$ as well (where $\infty$ is a symbol
that is understood to satisfy $\infty+q=\infty$ and $\infty+\infty=\infty$ and
$\infty>q$ for all $q\in\mathbb{Q}$). In other words, some arcs $a$ may have
\textquotedblleft infinite capacity\textquotedblright, which means that the
capacity constraints for these arcs $a$ simply say that $0\leq f\left(
a\right)  $ (without requiring $f\left(  a\right)  $ to be $\leq$ to anything
specific). Prove the following:

\textbf{(a)} Theorem \ref{thm.3a} and Theorem \ref{thm.3b} still hold in this
generality, if we additionally assume that there exists \textbf{some} subset
$S$ of $V$ satisfying $s\in S$ and $t\notin S$ and $c\left(  S,\overline
{S}\right)  <\infty$.

\textbf{(b)} If every subset $S$ of $V$ satisfying $s\in S$ and $t\notin S$
satisfies $c\left(  S,\overline{S}\right)  =\infty$, then prove that, for
every $n\in\mathbb{N}$, there exists an integer flow $f$ of value $\left\vert
f\right\vert =n$.
\end{exercise}

\begin{exercise}
State and prove analogues of the above results in which the underlying digraph
of the network $N$ is replaced by a multidigraph.

[\textbf{Hint:} There are two ways to prove these analogues. One is to modify
the above proofs to make them support multidigraphs. Another is to reduce the
analogues to the above results for digraphs.]
\end{exercise}

\subsection{\label{sect.hall}Application: Bipartite matching and Hall's
marriage theorem}

As we said, the max-flow-min-cut theorems (particularly, Theorem \ref{thm.3b})
have multiple applications. In many of these applications, the network isn't
visible right away, but instead has to be constructed. Let me present one such
application: the bipartite matching problem.

If $W$ is a set, then $\mathcal{P}_{2}\left(  W\right)  $ shall mean the set
of all $2$-element subsets of $W$. Recall that a \textit{simple graph} is a
pair $\left(  W,E\right)  $ consisting of a finite set $W$ and a subset $E$ of
$\mathcal{P}_{2}\left(  W\right)  $. The elements of $W$ are called the
\textit{vertices} of this simple graph; the elements of $E$ are called its
\textit{edges}. If $e$ is an edge of a graph, then the two vertices contained
in $e$ are called the \textit{endpoints} of $e$.

\begin{definition}
\label{def.bipgraph}A \textit{bipartite graph} means a triple $\left(
G;X,Y\right)  $ (the semicolon means the same thing as a comma), where
$G=\left(  W,E\right)  $ is a simple graph, and where $X$ and $Y$ are two
subsets of $W$ with the following properties:

\begin{itemize}
\item We have $X\cap Y=\varnothing$ and $X\cup Y=W$.

\item Each edge of $G$ contains exactly one vertex in $X$ and exactly one
vertex in $Y$.
\end{itemize}
\end{definition}

For example, if $G$ is the following graph:%
\begin{equation}%
%TCIMACRO{\TeXButton{a graph not yet made bipartite}{\xymatrix{
%1 \are[r] \are[d] & 2 \are[d] & 5 \are[d] \\
%4 \are[r] & 3 & 6
%}}}%
%BeginExpansion
\xymatrix{
1 \are[r] \are[d] & 2 \are[d] & 5 \are[d] \\
4 \are[r] & 3 & 6
}%
%EndExpansion
, \label{eq.bipartite.example1}%
\end{equation}
then $\left(  G;\left\{  1,3,5\right\}  ,\left\{  2,4,6\right\}  \right)  $ is
a bipartite graph, and $\left(  G;\left\{  2,4,6\right\}  ,\left\{
1,3,5\right\}  \right)  $ is another bipartite graph, and $\left(  G;\left\{
1,3,6\right\}  ,\left\{  2,4,5\right\}  \right)  $ is yet another bipartite
graph, but $\left(  G;\left\{  1,2,3\right\}  ,\left\{  4,5,6\right\}
\right)  $ is not a bipartite graph (because the edge $\left\{  1,2\right\}  $
of $G$ contains two vertices in $\left\{  1,2,3\right\}  $, rather than one in
$\left\{  1,2,3\right\}  $ and one in $\left\{  4,5,6\right\}  $).

We often draw bipartite graphs in a rather special way. Namely, in order to
draw a bipartite graph $\left(  G;X,Y\right)  $, we draw the graph $G$, but
making sure that all vertices are aligned in two columns, where the left
column contains all the vertices in $X$ and the right column contains all the
vertices in $Y$. For example, if $G$ is the graph shown in
(\ref{eq.bipartite.example1}), then the bipartite graph $\left(  G;\left\{
1,3,5\right\}  ,\left\{  2,4,6\right\}  \right)  $ is drawn as%
\[%
%TCIMACRO{\TeXButton{a bipartite graph}{\xymatrix{
%1 \are[r] \are[rd] & 2 \\
%3 \are[r] \are[ru] & 4 \\
%5 \are[r] & 6
%}}}%
%BeginExpansion
\xymatrix{
1 \are[r] \are[rd] & 2 \\
3 \are[r] \are[ru] & 4 \\
5 \are[r] & 6
}%
%EndExpansion
,
\]
whereas the bipartite graph $\left(  G;\left\{  2,4,6\right\}  ,\left\{
1,3,5\right\}  \right)  $ is drawn as%
\[%
%TCIMACRO{\TeXButton{a bipartite graph}{\xymatrix{
%2 \are[r] \are[rd] & 1 \\
%4 \are[r] \are[ru] & 3 \\
%6 \are[r] & 5
%}}}%
%BeginExpansion
\xymatrix{
2 \are[r] \are[rd] & 1 \\
4 \are[r] \are[ru] & 3 \\
6 \are[r] & 5
}%
%EndExpansion
.
\]


The concept of a bipartite graph can be extended from simple graphs to
multigraphs, but we will not discuss this extension here.

\begin{definition}
Let $G=\left(  W,E\right)  $ be a simple graph. A \textit{matching} in $G$
means a subset $M$ of $E$ such that no two distinct edges in $M$ have a vertex
in common.
\end{definition}

For example, the set $\left\{  \left\{  1,2\right\}  ,\left\{  5,6\right\}
\right\}  $ is a matching in the graph $G$ shown in
(\ref{eq.bipartite.example1}); so is the set $\left\{  \left\{  1,2\right\}
,\left\{  3,4\right\}  ,\left\{  5,6\right\}  \right\}  $ (but not the set
$\left\{  \left\{  1,2\right\}  ,\left\{  2,3\right\}  ,\left\{  5,6\right\}
\right\}  $, because its two edges $\left\{  1,2\right\}  $ and $\left\{
2,3\right\}  $ have the vertex $2$ in common). Also, the empty set
$\varnothing$ is a matching in any graph.

In graph theory, we are often interested in matchings that contain as many
edges as possible. There are, of course, simple bounds on how many edges a
matching can contain: For example, a matching in a simple graph $G=\left(
W,E\right)  $ can never have more than $\left\vert W\right\vert /2$ edges
(since each edge \textquotedblleft uses up\textquotedblright\ two vertices).
Also, if $\left(  G;X,Y\right)  $ is a bipartite graph, then a matching in $G$
can never have more than $\left\vert X\right\vert $ edges (since each edge
\textquotedblleft uses up\textquotedblright\ a vertex in $X$). How can we find
a maximum-sized matching in $G$ ? This is known as the \textit{bipartite
matching problem} (when $\left(  G;X,Y\right)  $ is a bipartite graph). It
turns out that the Ford-Fulkerson algorithm (developed in the above proof of
Lemma \ref{lem.3bat}) gives a way to solve this problem in polynomial time.

Let us introduce a couple more concepts:

\begin{definition}
Let $M$ be a matching in a simple graph $G=\left(  W,E\right)  $.

\textbf{(a)} A vertex $v$ of $G$ is said to be \textit{matched in $M$} if
there exists an edge $e\in M$ such that $v$ is an endpoint of $e$. In this
case, this edge is unique (since $M$ is a matching), and the other endpoint of
this edge (i.e., the one distinct from $v$) is called the \textit{$M$-partner}
of $v$.

\textbf{(b)} Let $S$ be a subset of $W$. The matching $M$ is said to be
\textit{$S$-complete} if each vertex $v\in S$ is matched in $M$.
\end{definition}

For example, if $G$ is the graph shown in (\ref{eq.bipartite.example1}), then
the matching $\left\{  \left\{  1,2\right\}  ,\left\{  3,4\right\}  ,\left\{
5,6\right\}  \right\}  $ is $\left\{  1,3,6\right\}  $-complete (since all
three vertices $1,3,6$ are matched in it\footnote{Their $\left\{  \left\{
1,2\right\}  ,\left\{  3,4\right\}  ,\left\{  5,6\right\}  \right\}
$-partners are $2,4,5$, respectively.}), but the matching $\left\{  \left\{
1,2\right\}  ,\left\{  5,6\right\}  \right\}  $ is not (since the vertex $3$
is not matched in it).

\begin{definition}
Let $G=\left(  W,E\right)  $ be a simple graph.

\textbf{(a)} If $v$ is a vertex of $G$, then a \textit{neighbor} of $v$ means
any vertex $w$ of $G$ such that $\left\{  v,w\right\}  \in E$.

\textbf{(b)} Let $U$ be a subset of $W$. Then, $N\left(  U\right)  $ shall
denote the subset%
\[
\left\{  v\in W\ \mid\ v\text{ has a neighbor in }U\right\}
\]
of $W$.
\end{definition}

For example, if $G$ is the graph shown in (\ref{eq.bipartite.example1}), then
the neighbors of the vertex $1$ are $2$ and $4$, and we have $N\left(
\left\{  1,2\right\}  \right)  =\left\{  1,2,3,4\right\}  $ and $N\left(
\left\{  1,3\right\}  \right)  =\left\{  2,4\right\}  $ and $N\left(  \left\{
2,5\right\}  \right)  =\left\{  1,3,6\right\}  $ and $N\left(  \varnothing
\right)  =\varnothing$.

The following is almost trivial:

\begin{proposition}
\label{prop.bipartite.NXY}Let $\left(  G;X,Y\right)  $ be a bipartite graph.
Let $U$ be a subset of $X$. Then, $N\left(  U\right)  \subseteq Y$.
\end{proposition}

\begin{proof}
[Proof of Proposition \ref{prop.bipartite.NXY}.]Write the graph $G$ in the
form $G=\left(  W,E\right)  $. Recall that $\left(  G;X,Y\right)  $ is a
bipartite graph; hence, $X\cap Y=\varnothing$ and $X\cup Y=W$. Thus,
$Y=W\setminus X$ and $X=W\setminus Y$.

Now, let $p\in N\left(  U\right)  $ be arbitrary. Thus, $p\in N\left(
U\right)  =\left\{  v\in W\ \mid\ v\text{ has a neighbor in }U\right\}  $ (by
the definition of $N\left(  U\right)  $). In other words, $p$ is an element of
$W$ that has a neighbor in $U$.

The vertex $p$ has a neighbor in $U$. Fix such a neighbor, and denote it by
$q$. Thus, $q\in U\subseteq X=W\setminus Y$, so that $q\notin Y$. We know that
$q$ is a neighbor of $p$; in other words, $\left\{  p,q\right\}  \in E$. In
other words, $\left\{  p,q\right\}  $ is an edge of $G$.

But $\left(  G;X,Y\right)  $ is a bipartite graph. Hence, each edge of $G$
contains exactly one vertex in $X$ and exactly one vertex in $Y$. Thus, in
particular, each edge of $G$ contains a vertex in $Y$. Applying this to the
edge $\left\{  p,q\right\}  $, we conclude that $\left\{  p,q\right\}  $
contains a vertex in $Y$. In other words, one of the two vertices $p$ and $q$
lies in $Y$. This vertex cannot be $q$ (since $q\notin Y$), and thus must be
$p$. Hence, $p$ lies in $Y$. In other words, $p\in Y$.

Now, forget that we fixed $p$. We have thus shown that $p\in Y$ for each $p\in
N\left(  U\right)  $. In other words, $N\left(  U\right)  \subseteq Y$. This
proves Proposition \ref{prop.bipartite.NXY}.
\end{proof}

We shall now study matchings in bipartite graphs. The most important result
about such matchings is the following fact, known as \textit{Hall's marriage
theorem}:

\begin{theorem}
\label{thm.hall}Let $\left(  G;X,Y\right)  $ be a bipartite graph. Then, $G$
has an $X$-complete matching if and only if each subset $U$ of $X$ satisfies
$\left\vert N\left(  U\right)  \right\vert \geq\left\vert U\right\vert $.
\end{theorem}

Theorem \ref{thm.hall} has applications throughout mathematics, and several
equivalent versions; it also has fairly elementary (but tricky) proofs (see,
e.g., \cite[\S 12.5.2]{LeLeMe17} or \cite[Theorem 3.9]{Harju14}). We shall
derive it from Theorem \ref{thm.3b}.

In order to do so (and also, in order to reduce the bipartite matching problem
to the Ford-Fulkerson algorithm), we need to construct a network from a given
bipartite graph such that the integer flows in the network shall correspond to
the matchings in the graph. Let us do this.

\begin{condition}
For the rest of Section \ref{sect.hall}, we fix a bipartite graph $\left(
G;X,Y\right)  $. Write the simple graph $G$ in the form $G=\left(  W,E\right)
$.
\end{condition}

Thus, each edge of $G$ contains exactly one vertex in $X$ and exactly one
vertex in $Y$. In other words, if $e$ is an edge of $G$, then exactly one
endpoint of $e$ lies in $X$, and exactly one endpoint of $e$ lies in $Y$.
Thus, we can make the following definition:

\begin{definition}
For each edge $e$ of $G$, we let $\overrightarrow{e}$ be the pair $\left(
x,y\right)  \in X\times Y$, where $x$ is the unique endpoint of $e$ lying in
$X$, and where $y$ is the unique endpoint of $e$ lying in $Y$. Thus, if
$\overrightarrow{e}=\left(  x,y\right)  $, then $e=\left\{  x,y\right\}  $.
\end{definition}

Now, we shall construct a network $N$ out of our bipartite graph $\left(
G;X,Y\right)  $. Before we give the rigorous definition, let us show it on an
example:\newpage

\begin{example}
For this example, let $G=\left(  V,E\right)  $ be the simple graph with
vertices $1,2,3,4,5,6,7$ and edges $\left\{  1,4\right\}  ,\left\{
1,5\right\}  ,\left\{  2,4\right\}  ,\left\{  2,7\right\}  ,\left\{
3,5\right\}  ,\left\{  3,6\right\}  $. Set $X=\left\{  1,2,3\right\}  $ and
$Y=\left\{  4,5,6,7\right\}  $; then, $\left(  G;X,Y\right)  $ is a bipartite
graph which can be drawn as follows:%
\[%
%TCIMACRO{\TeXButton{a bipartite graph}{\xymatrix@C=5pc{
%1 \are[r] \are[rd] & 4 \\
%2 \are[ru] \are[rdd] & 5 \\
%3 \are[ru] \are[r] & 6 \\
%& 7
%}}}%
%BeginExpansion
\xymatrix@C=5pc{
1 \are[r] \are[rd] & 4 \\
2 \are[ru] \are[rdd] & 5 \\
3 \are[ru] \are[r] & 6 \\
& 7
}%
%EndExpansion
.
\]


Now, we replace each edge $e$ of $G$ by the corresponding pair
$\overrightarrow{e}$; this transforms our simple graph into the following
digraph:%
\[%
%TCIMACRO{\TeXButton{a bipartite graph with directed arcs}{\xymatrix@C=5pc{
%1 \ar[r] \ar[rd] & 4 \\
%2 \ar[ru] \ar[rdd] & 5 \\
%3 \ar[ru] \ar[r] & 6 \\
%& 7
%}}}%
%BeginExpansion
\xymatrix@C=5pc{
1 \ar[r] \ar[rd] & 4 \\
2 \ar[ru] \ar[rdd] & 5 \\
3 \ar[ru] \ar[r] & 6 \\
& 7
}%
%EndExpansion
.
\]
The arcs of this digraph will be called the $G$\textit{-arcs} (to stress that
they come directly from the edges of $G$, as opposed to the next arcs that we
are going to add).

Next, we add a new vertex, which we call $s$ and which we draw on the very
left. This $s$ will be the source of our network. For each $x\in X$, we add an
arc $\left(  s,x\right)  $ to our digraph; these new arcs (a total of
$\left\vert X\right\vert $ arcs, one for each $x\in X$) will be called the
$s$\textit{-arcs}. Here is how our digraph now looks like:%
\[%
%TCIMACRO{\TeXButton{a bipartite graph with directed arcs and s}{\xymatrix@C
%=5pc{
%& 1 \ar[r] \ar[rd] & 4 \\
%s \ar[ru] \ar[r] \ar[rd] & 2 \ar[ru] \ar[rdd] & 5 \\
%& 3 \ar[ru] \ar[r] & 6 \\
%& & 7
%}}}%
%BeginExpansion
\xymatrix@C=5pc{
& 1 \ar[r] \ar[rd] & 4 \\
s \ar[ru] \ar[r] \ar[rd] & 2 \ar[ru] \ar[rdd] & 5 \\
& 3 \ar[ru] \ar[r] & 6 \\
& & 7
}%
%EndExpansion
.
\]


Next, we add a new vertex, which we call $t$ and which we draw on the very
right. This $t$ will be the sink of our network. For each $y\in Y$, we add an
arc $\left(  y,t\right)  $ to our digraph; these new arcs (a total of
$\left\vert Y\right\vert $ arcs, one for each $y\in Y$) will be called the
$t$\textit{-arcs}. Here is how our digraph now looks like:%
\[%
%TCIMACRO{\TeXButton{a bipartite graph with directed arcs and s and
%t}{\xymatrix@C=5pc{
%& 1 \ar[r] \ar[rd] & 4 \ar[rd] \\
%s \ar[ru] \ar[r] \ar[rd] & 2 \ar[ru] \ar[rdd] & 5 \ar[r] & t \\
%& 3 \ar[ru] \ar[r] & 6 \ar[ru] \\
%& & 7 \ar[ruu]
%}}}%
%BeginExpansion
\xymatrix@C=5pc{
& 1 \ar[r] \ar[rd] & 4 \ar[rd] \\
s \ar[ru] \ar[r] \ar[rd] & 2 \ar[ru] \ar[rdd] & 5 \ar[r] & t \\
& 3 \ar[ru] \ar[r] & 6 \ar[ru] \\
& & 7 \ar[ruu]
}%
%EndExpansion
.
\]
This $9$-vertex digraph will be the underlying digraph of our network $N$. The
source and the target of $N$ shall be $s$ and $t$, respectively. The capacity
function $c$ is determined by setting $c\left(  a\right)  =1$ for each arc of
the network.

We claim that the integer flows on the network $N$ are in bijection with the
matchings in $G$. Again, let us show how this bijection acts on an example.
Consider the following integer flow on $N$:%
\begin{equation}%
%TCIMACRO{\TeXButton{an integer flow on N}{\xymatrix@C=5pc{
%& 1 \ar[r] \ar[rd] & 4 \ar@{=>}[rd] \\
%s \ar[ru] \ar@{=>}[r] \ar@{=>}[rd] & 2 \ar@{=>}[ru] \ar[rdd] & 5 \ar[r] & t \\
%& 3 \ar[ru] \ar@{=>}[r] & 6 \ar@{=>}[ru] \\
%& & 7 \ar[ruu]
%}}}%
%BeginExpansion
\xymatrix@C=5pc{
& 1 \ar[r] \ar[rd] & 4 \ar@{=>}[rd] \\
s \ar[ru] \ar@{=>}[r] \ar@{=>}[rd] & 2 \ar@{=>}[ru] \ar[rdd] & 5 \ar[r] & t \\
& 3 \ar[ru] \ar@{=>}[r] & 6 \ar@{=>}[ru] \\
& & 7 \ar[ruu]
}%
%EndExpansion
, \label{eq.exam.hall.bij1}%
\end{equation}
where a simple arrow ($\longrightarrow$) stands for an arc which the flow
sends to $0$, and where a double arrow ($\Longrightarrow$) stands for an arc
which the flow sends to $1$. (This is just an alternative way of drawing a
flow when each arc has capacity $1$.) Consider the arcs that are sent to $1$
by this flow. Two of these arcs are $G$-arcs, namely $\left(  2,4\right)  $
and $\left(  3,6\right)  $. The corresponding edges $\left\{  2,4\right\}  $
and $\left\{  3,6\right\}  $ of $G$ form a matching: the matching $\left\{
\left\{  2,4\right\}  ,\left\{  3,6\right\}  \right\}  $. This matching has
size $2$, which is exactly the value of our integer flow.
\end{example}

Let us now formalize what we did in this example. First, here is the general
definition of the network $N$:

\begin{definition}
\textbf{(a)} Pick two distinct new objects $s$ and $t$. Let $V$ be the set
$W\cup\left\{  s,t\right\}  $. Define three subsets $A_{G}$, $A_{s}$ and
$A_{t}$ of $V\times V$ as follows:%
\[
A_{G}=\left\{  \overrightarrow{e}\ \mid\ e\in E\right\}
;\ \ \ \ \ \ \ \ \ \ A_{s}=\left\{  \left(  s,x\right)  \ \mid\ x\in
X\right\}  ;\ \ \ \ \ \ \ \ \ \ A_{t}=\left\{  \left(  y,t\right)
\ \mid\ y\in Y\right\}  .
\]
Let $A$ be the union $A_{G}\cup A_{s}\cup A_{t}$; this is also a subset of
$V\times V$. Thus, $\left(  V,A\right)  $ is a digraph. The elements of
$A_{G}$ shall be called the $G$\textit{-arcs}; the elements of $A_{s}$ shall
be called the $s$\textit{-arcs}; the elements of $A_{t}$ shall be called the
$t$\textit{-arcs}. Thus, the arcs of the digraph $\left(  V,A\right)  $ are
the $G$-arcs, the $s$-arcs and the $t$-arcs.

\textbf{(b)} Define the function $c:A\rightarrow\mathbb{Q}_{+}$ by $\left(
c\left(  a\right)  =1\text{ for each }a\in A\right)  $. Thus, $c$ is a
constant function.

\textbf{(c)} Let $N$ be the network consisting of the digraph $\left(
V,A\right)  $, the source $s$, the sink $t$ and the capacity function $c$.
\end{definition}

We notice that the sets $A_{G}$, $A_{s}$ and $A_{t}$ are mutually disjoint;
i.e., there is no overlap between the $G$-arcs, the $s$-arcs and the $t$-arcs.
This is essentially obvious (for example, all $s$-arcs have source $s$,
whereas none of the other types of arcs do; likewise, all $t$-arcs have target
$t$, whereas none of the other types of arcs do).

Our specific choice of capacity function $c$ ensures that integer flows on $N$
have a very simple form: If $f$ is an integer flow on $N$, and if $a\in A$ is
any arc, then $f\left(  a\right)  $ is either $0$ or $1$. (Indeed, $f\left(
a\right)  $ must be an integer since $f$ is an integer flow; but the capacity
constraints enforce $0\leq f\left(  a\right)  \leq1$, so that this integer
$f\left(  a\right)  $ must be either $0$ or $1$.) Thus, an integer flow $f$ on
$N$ is uniquely determined by knowing which of the arcs $a\in A$ it sends to
$1$ (because then, it has to send all the other arcs to $0$).

Another consequence of our definition of capacity function $c$ is the following:

\begin{lemma}
\label{lem.hall.cPQ}Let $P$ and $Q$ be two subsets of $V$. Then, $c\left(
P,Q\right)  =\left\vert \left[  P,Q\right]  \right\vert $.
\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.hall.cPQ}.]The definition of $c\left(  P,Q\right)  $
yields%
\[
c\left(  P,Q\right)  =\sum_{a\in\left[  P,Q\right]  }\underbrace{c\left(
a\right)  }_{\substack{=1\\\text{(by the definition of }c\text{)}}}=\sum
_{a\in\left[  P,Q\right]  }1=\left\vert \left[  P,Q\right]  \right\vert
\cdot1=\left\vert \left[  P,Q\right]  \right\vert .
\]
This proves Lemma \ref{lem.hall.cPQ}.
\end{proof}

Now, we want to formulate the bijection between integer flows on $N$ and
matchings in $G$. First, we need a simple property of integer flows on our
specific network $N$:\ \ \ \ \footnote{We are using the \textit{Iverson
bracket notation}: If $\mathcal{A}$ is any logical statement, then $\left[
\mathcal{A}\right]  $ denotes the integer $%
\begin{cases}
1, & \text{if }\mathcal{A}\text{ is true};\\
0, & \text{if }\mathcal{A}\text{ is false}%
\end{cases}
$.}

\begin{proposition}
\label{prop.hall.lem1}Let $f$ be any integer flow on $N$. Let $M$ be the
subset $\left\{  e\in E\ \mid\ f\left(  \overrightarrow{e}\right)  =1\right\}
$ of $E$.

\textbf{(a)} We have $f\left(  \left(  s,x\right)  \right)  =\sum
_{\substack{e\in E;\\x\in e}}f\left(  \overrightarrow{e}\right)  $ for each
$x\in X$.

\textbf{(b)} We have $f\left(  \left(  y,t\right)  \right)  =\sum
_{\substack{e\in E;\\y\in e}}f\left(  \overrightarrow{e}\right)  $ for each
$y\in Y$.

\textbf{(c)} We have $M=\left\{  \left\{  x,y\right\}  \ \mid\ \left(
x,y\right)  \in A_{G};\ f\left(  \left(  x,y\right)  \right)  =1\right\}  $.

\textbf{(d)} The set $M=\left\{  e\in E\ \mid\ f\left(  \overrightarrow{e}%
\right)  =1\right\}  $ is a matching in $G$.

\textbf{(e)} We have $\left\vert M\right\vert =\left\vert f\right\vert $.

\textbf{(f)} For any vertex $x\in X$, we have $\left[  x\text{ is matched in
}M\right]  =f\left(  \left(  s,x\right)  \right)  $.

\textbf{(g)} For any vertex $y\in Y$, we have $\left[  y\text{ is matched in
}M\right]  =f\left(  \left(  y,t\right)  \right)  $.
\end{proposition}

For example, if $f$ is the flow shown in (\ref{eq.exam.hall.bij1}), then the
set $M$ in Proposition \ref{prop.hall.lem1} is the matching $\left\{  \left\{
2,4\right\}  ,\left\{  3,6\right\}  \right\}  $ in $G$.

\begin{proof}
[Proof of Proposition \ref{prop.hall.lem1} (sketched).]We shall only prove the
parts of Proposition \ref{prop.hall.lem1} used in the below proof of Theorem
\ref{thm.hall} (namely, parts \textbf{(a)}, \textbf{(b)}, \textbf{(d)} and
\textbf{(e)}); the rest is left to the reader.

We first make the following observations:

\begin{statement}
\textit{Observation 1:} Let $x\in X$ and $e\in E$. Then, the arc
$\overrightarrow{e}$ has source $x$ if and only if $x\in e$.
\end{statement}

[\textit{Proof of Observation 1:} $\Longrightarrow:$ Assume that the arc
$\overrightarrow{e}$ has source $x$. We must prove that $x\in e$.

Recall that $\overrightarrow{e}$ is defined to be the pair $\left(
x_{1},y_{1}\right)  $, where $x_{1}$ is the unique endpoint of $e$ lying in
$X$, and where $y_{1}$ is the unique endpoint of $e$ lying in $Y$. Consider
these $x_{1}$ and $y_{1}$. The source of the arc $\overrightarrow{e}$ is
$x_{1}$ (since $\overrightarrow{e}=\left(  x_{1},y_{1}\right)  $). But we have
assumed that the arc $\overrightarrow{e}$ has source $x$. Combining the
previous two sentences, we conclude that $x_{1}=x$. But $x_{1}$ is an endpoint
of $e$ (since $x_{1}$ is the unique endpoint of $e$ lying in $X$). In other
words, $x_{1}\in e$. Hence, $x=x_{1}\in e$. This proves the $\Longrightarrow$
direction of Observation 1.

$\Longleftarrow:$ Assume that $x\in e$. We must show that the arc
$\overrightarrow{e}$ has source $x$.

Recall that $\overrightarrow{e}$ is defined to be the pair $\left(
x_{1},y_{1}\right)  $, where $x_{1}$ is the unique endpoint of $e$ lying in
$X$, and where $y_{1}$ is the unique endpoint of $e$ lying in $Y$. Consider
these $x_{1}$ and $y_{1}$. But $x$ is an endpoint of $e$ (since $x\in e$) and
lies in $X$ (since $x\in X$). Thus, the unique endpoint of $e$ lying in $X$
must be $x$. In other words, $x_{1}$ must be $x$ (since $x_{1}$ is the unique
endpoint of $e$ lying in $X$). Now, the arc $\overrightarrow{e}$ has source
$x_{1}$ (since $\overrightarrow{e}=\left(  x_{1},y_{1}\right)  $). In other
words, the arc $\overrightarrow{e}$ has source $x$ (since $x_{1}=x$). Thus,
the $\Longleftarrow$ direction of Observation 1 is proven.]

\begin{statement}
\textit{Observation 2:} Let $y\in Y$ and $e\in E$. Then, the arc
$\overrightarrow{e}$ has target $y$ if and only if $y\in e$.
\end{statement}

[\textit{Proof of Observation 2:} Analogous to Observation 1.]

\begin{statement}
\textit{Observation 3:} The arcs $\overrightarrow{e}$ for $e\in E$ are
pairwise distinct.
\end{statement}

[\textit{Proof of Observation 3:} If $e\in E$ is any edge, then $e$ can be
reconstructed uniquely from the pair $\overrightarrow{e}$ (indeed, if
$\overrightarrow{e}=\left(  x,y\right)  $, then $e=\left\{  x,y\right\}  $, as
we have shown before). Thus, if $e_{1}$ and $e_{2}$ are two edges in $E$ such
that $\overrightarrow{e_{1}}=\overrightarrow{e_{2}}$, then $e_{1}=e_{2}$. In
other words, the arcs $\overrightarrow{e}$ for $e\in E$ are pairwise distinct.
This proves Observation 3.]

Now, we observe that $s\notin W$, so that $s\notin X$ and $s\notin Y$. Also,
$X\cap Y=\varnothing$ (since $\left(  G;X,Y\right)  $ is a bipartite graph),
so that $X\subseteq V\setminus Y$.

\begin{statement}
\textit{Observation 4:} Let $x\in X$. Then, the arcs $a\in A$ having source
$x$ are exactly the arcs $\overrightarrow{e}$ for $e\in E$ satisfying $x\in e$.
\end{statement}

[\textit{Proof of Observation 4:} We have $x\in X$ but $s\notin X$ (since
$s\notin W$). Thus, $x\neq s$. Hence, there are no $s$-arcs having source $x$
(since all $s$-arcs have source $s\neq x$). Also, $x\notin Y$ (since $x\in
X\subseteq V\setminus Y$). Thus, there are no $t$-arcs having source $x$
(since all $t$-arcs have source lying in $Y$).

Recall that there are three types of arcs $a\in A$: the $G$-arcs, the $s$-arcs
and the $t$-arcs. Among these three types, only $G$-arcs can have source $x$
(because we have seen that there are no $s$-arcs having source $x$, and that
there are no $t$-arcs having source $x$). Hence,%
\begin{align*}
&  \left\{  \text{the arcs }a\in A\text{ having source }x\right\} \\
&  =\left\{  \text{the }G\text{-arcs having source }x\right\} \\
&  =\left\{  \text{the arcs }\overrightarrow{e}\text{ (with }e\in E\text{)
having source }x\right\} \\
&  \ \ \ \ \ \ \ \ \ \ \left(  \text{since the }G\text{-arcs are precisely the
arcs }\overrightarrow{e}\text{ (with }e\in E\text{)}\right) \\
&  =\left\{  \overrightarrow{e}\ \mid\ e\in E;\ \underbrace{\text{the arc
}\overrightarrow{e}\text{ has source }x}_{\substack{\Longleftrightarrow
\ \left(  x\in e\right)  \\\text{(by Observation 1)}}}\right\} \\
&  =\left\{  \overrightarrow{e}\ \mid\ e\in E;\ x\in e\right\}  =\left\{
\text{the arcs }\overrightarrow{e}\text{ for }e\in E\text{ satisfying }x\in
e\right\}  .
\end{align*}
In other words, the arcs $a\in A$ having source $x$ are exactly the arcs
$\overrightarrow{e}$ for $e\in E$ satisfying $x\in e$. This proves Observation 4.]

\begin{statement}
\textit{Observation 5:} Let $y\in Y$. Then, the arcs $a\in A$ having target
$y$ are exactly the arcs $\overrightarrow{e}$ for $e\in E$ satisfying $y\in e$.
\end{statement}

[\textit{Proof of Observation 5:} Analogous to Observation 4.]

\begin{statement}
\textit{Observation 6:} Let $x\in X$. Then, there is a unique arc $a\in A$
having target $x$, namely the $s$-arc $\left(  s,x\right)  $.
\end{statement}

[\textit{Proof of Observation 6:} We have $x\in X\subseteq W$ but $t\notin W$.
Thus, $x\neq t$. Hence, there are no $t$-arcs having target $x$ (since all
$t$-arcs have target $t\neq x$). Also, $x\notin Y$ (since $x\in X\subseteq
V\setminus Y$). Thus, there are no $G$-arcs having target $x$ (since all
$G$-arcs have target lying in $Y$).

Recall that there are three types of arcs $a\in A$: the $G$-arcs, the $s$-arcs
and the $t$-arcs. Among these three types, only $s$-arcs can have target $x$
(because we have seen that there are no $t$-arcs having target $x$, and that
there are no $G$-arcs having target $x$). Hence,%
\[
\left\{  \text{the arcs }a\in A\text{ having target }x\right\}  =\left\{
\text{the }s\text{-arcs having target }x\right\}  .
\]


But the $s$-arcs are simply the pairs of the form $\left(  s,x^{\prime
}\right)  $ for all $x^{\prime}\in X$ (by the definition of the $s$-arcs).
Thus, there is a unique $s$-arc having target $x$, namely $\left(  s,x\right)
$ (since $x\in X$). In other words, $\left\{  \text{the }s\text{-arcs having
target }x\right\}  =\left\{  \left(  s,x\right)  \right\}  $. Hence,%
\[
\left\{  \text{the arcs }a\in A\text{ having target }x\right\}  =\left\{
\text{the }s\text{-arcs having target }x\right\}  =\left\{  \left(
s,x\right)  \right\}  .
\]
In other words, there is a unique arc $a\in A$ having target $x$, namely the
$s$-arc $\left(  s,x\right)  $. This proves Observation 6.]

\begin{statement}
\textit{Observation 7:} Let $y\in Y$. Then, there is a unique arc $a\in A$
having source $y$, namely the $t$-arc $\left(  y,t\right)  $.
\end{statement}

[\textit{Proof of Observation 7:} Analogous to Observation 6.]

\begin{statement}
\textit{Observation 8:} The arcs $a\in A$ having source $s$ are exactly the
arcs $\left(  s,x\right)  $ for $x\in X$, and these arcs are pairwise distinct.
\end{statement}

[\textit{Proof of Observation 8:} We have $s\notin W$ and thus $s\notin X$
(since $X\subseteq W$). Hence, there are no $G$-arcs having source $s$ (since
all $G$-arcs have source lying in $X$). Also, $s\notin W$ and thus $s\notin Y$
(since $Y\subseteq W$). Thus, there are no $t$-arcs having source $s$ (since
all $t$-arcs have source lying in $Y$).

Recall that there are three types of arcs $a\in A$: the $G$-arcs, the $s$-arcs
and the $t$-arcs. Among these three types, only $s$-arcs can have source $s$
(because we have seen that there are no $G$-arcs having source $s$, and that
there are no $t$-arcs having source $s$). Hence,%
\begin{align*}
&  \left\{  \text{the arcs }a\in A\text{ having source }s\right\} \\
&  =\left\{  \text{the }s\text{-arcs having source }s\right\} \\
&  =\left\{  \text{the }s\text{-arcs}\right\}  \ \ \ \ \ \ \ \ \ \ \left(
\text{since \textbf{all} }s\text{-arcs have source }s\right) \\
&  =A_{s}=\left\{  \left(  s,x\right)  \ \mid\ x\in X\right\}  .
\end{align*}
In other words, the arcs $a\in A$ having source $s$ are exactly the arcs
$\left(  s,x\right)  $ for $x\in X$. Furthermore, these arcs are pairwise
distinct (since the targets $x$ of these arcs are pairwise distinct). This
proves Observation 8.]

\begin{statement}
\textit{Observation 9:} There are no arcs $a\in A$ having target $s$.
\end{statement}

[\textit{Proof of Observation 9:} We have $s\notin W$ and thus $s\notin X$
(since $X\subseteq W$). Hence, there are no $s$-arcs having target $s$ (since
all $s$-arcs have target lying in $X$). Also, $s\notin W$ and thus $s\notin Y$
(since $Y\subseteq W$). Hence, there are no $G$-arcs having target $s$ (since
all $G$-arcs have target lying in $Y$). Finally, $s\neq t$. Thus, there are no
$t$-arcs having target $s$ (since all $t$-arcs have target $t\neq s$).

Recall that there are three types of arcs $a\in A$: the $G$-arcs, the $s$-arcs
and the $t$-arcs. Among these three types, none can have target $s$ (since we
have seen that there are no $G$-arcs having target $s$, no $s$-arcs having
target $s$, and no $t$-arcs having target $s$). Thus, there are no arcs $a\in
A$ having target $s$. This proves Observation 9.]

Recall that $f$ is a flow; thus, $f$ satisfies the capacity constraints and
the conservation constraints.

\textbf{(a)} Let $x\in X$. Then, $x\in X\subseteq W=V\setminus\left\{
s,t\right\}  $. Hence, $f^{-}\left(  x\right)  =f^{+}\left(  x\right)  $
(since $f$ satisfies the conservation constraints).

Observation 6 shows that there is a unique arc $a\in A$ having target $x$,
namely the $s$-arc $\left(  s,x\right)  $. Thus, $\sum_{\substack{a\in A\text{
is an arc}\\\text{with target }x}}f\left(  a\right)  =f\left(  \left(
s,x\right)  \right)  $.

The definition of $f^{-}\left(  x\right)  $ yields
\begin{equation}
f^{-}\left(  x\right)  =\sum_{\substack{a\in A\text{ is an arc}\\\text{with
target }x}}f\left(  a\right)  =f\left(  \left(  s,x\right)  \right)  .
\label{pf.prop.hall.lem1.a.f-}%
\end{equation}


Observation 4 shows that the arcs $a\in A$ having source $x$ are exactly the
arcs $\overrightarrow{e}$ for $e\in E$ satisfying $x\in e$. Since these arcs
$\overrightarrow{e}$ are pairwise distinct (by Observation 3), we thus
conclude that $\sum_{\substack{a\in A\text{ is an arc}\\\text{with source }%
x}}f\left(  a\right)  =\sum_{\substack{e\in E;\\x\in e}}f\left(
\overrightarrow{e}\right)  $.

The definition of $f^{+}\left(  x\right)  $ yields%
\begin{equation}
f^{+}\left(  x\right)  =\sum_{\substack{a\in A\text{ is an arc}\\\text{with
source }x}}f\left(  a\right)  =\sum_{\substack{e\in E;\\x\in e}}f\left(
\overrightarrow{e}\right)  . \label{pf.prop.hall.lem1.a.f+}%
\end{equation}


Now, recall that $f^{-}\left(  x\right)  =f^{+}\left(  x\right)  $. In view of
(\ref{pf.prop.hall.lem1.a.f-}) and (\ref{pf.prop.hall.lem1.a.f+}), this
rewrites as $f\left(  \left(  s,x\right)  \right)  =\sum_{\substack{e\in
E;\\x\in e}}f\left(  \overrightarrow{e}\right)  $. This proves Proposition
\ref{prop.hall.lem1} \textbf{(a)}.

\textbf{(b)} The proof of Proposition \ref{prop.hall.lem1} \textbf{(b)} is
analogous to that of Proposition \ref{prop.hall.lem1} \textbf{(a)}.

\textbf{(d)} Clearly, $M=\left\{  e\in E\ \mid\ f\left(  \overrightarrow{e}%
\right)  =1\right\}  $ is a subset of $E$. We must prove that this subset $M$
is a matching in $G$. Since we already know that $M$ is a subset of $E$, we
only need to verify that no two distinct edges in $M$ have a vertex in common
(by the definition of a matching).

Let us assume the contrary. Thus, there exist two distinct edges $g$ and $h$
in $M$ that have a vertex in common. Consider such $g$ and $h$.

The edges $g$ and $h$ have a vertex in common. In other words, there exists a
$w\in W$ such that $w\in g$ and $w\in h$. Consider this $w$.

We have $g\in M\subseteq E$ and $w\in g$. Thus, $g$ is an edge $e\in E$
satisfying $w\in e$. Similarly, $h$ is an edge $e\in E$ satisfying $w\in e$.

From $g\in M=\left\{  e\in E\ \mid\ f\left(  \overrightarrow{e}\right)
=1\right\}  $, we conclude that $f\left(  \overrightarrow{g}\right)  =1$.
Similarly, $f\left(  \overrightarrow{h}\right)  =1$.

We have $w\in W=X\cup Y$ (since $\left(  G;X,Y\right)  $ is a bipartite
graph); thus, we have either $w\in X$ or $w\in Y$. So we are in one of the
following two cases:

\begin{statement}
\textit{Case 1:} We have $w\in X$.
\end{statement}

\begin{statement}
\textit{Case 2:} We have $w\in Y$.
\end{statement}

Let us consider Case 1. In this case, we have $w\in X$. Proposition
\ref{prop.hall.lem1} \textbf{(a)} (applied to $x=w$) thus yields%
\begin{align*}
f\left(  \left(  s,w\right)  \right)   &  =\sum_{\substack{e\in E;\\w\in
e}}f\left(  \overrightarrow{e}\right)  =\underbrace{f\left(
\overrightarrow{g}\right)  }_{=1}+\underbrace{f\left(  \overrightarrow{h}%
\right)  }_{=1}+\sum_{\substack{e\in E;\\w\in e;\\e\notin\left\{  g,h\right\}
}}\underbrace{f\left(  \overrightarrow{e}\right)  }_{\substack{\geq
0\\\text{(since }f\text{ is a map }A\rightarrow\mathbb{Q}_{+}\text{)}}}\\
&  \ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{here, we have split off the addends for }e=g\text{ and }e=h\text{,}\\
\text{since }g\text{ and }h\text{ are two distinct edges }e\in E\text{
satisfying }w\in e
\end{array}
\right) \\
&  \geq1+1+\sum_{\substack{e\in E;\\w\in e;\\e\notin\left\{  g,h\right\}
}}0=2.
\end{align*}


But recall that $f$ satisfies the capacity constraints. Thus, $0\leq f\left(
a\right)  \leq c\left(  a\right)  $ for each arc $a\in A$. Applying this to
$a=\left(  s,w\right)  $, we conclude that $0\leq f\left(  \left(  s,w\right)
\right)  \leq c\left(  \left(  s,w\right)  \right)  $. Hence, $f\left(
\left(  s,w\right)  \right)  \leq c\left(  \left(  s,w\right)  \right)  =1$
(by the definition of $c$). This contradicts $f\left(  \left(  s,w\right)
\right)  \geq2>1$. Thus, we have found a contradiction in Case 1.

Similarly, we obtain a contradiction in Case 2 (using Proposition
\ref{prop.hall.lem1} \textbf{(b)} instead of Proposition \ref{prop.hall.lem1}
\textbf{(a)}).

Hence, we have found a contradiction in both Cases 1 and 2. Thus, we always
get a contradiction. This completes our proof that $M$ is a matching in $G$.
Thus, Proposition \ref{prop.hall.lem1} \textbf{(d)} is established.

\textbf{(e)} For any edge $e\in E$, we have either $f\left(
\overrightarrow{e}\right)  =0$ or $f\left(  \overrightarrow{e}\right)
=1$\ \ \ \ \footnote{\textit{Proof.} Let $e\in E$. Then, $\overrightarrow{e}$
is an arc in $A$ (namely, a $G$-arc). But recall that $f$ satisfies the
capacity constraints. Thus, $0\leq f\left(  a\right)  \leq c\left(  a\right)
$ for each arc $a\in A$. Applying this to $a=\overrightarrow{e}$, we conclude
that $0\leq f\left(  \overrightarrow{e}\right)  \leq c\left(
\overrightarrow{e}\right)  $. Hence, $f\left(  \overrightarrow{e}\right)  \leq
c\left(  \overrightarrow{e}\right)  =1$ (by the definition of $c$). Thus,
$0\leq f\left(  \overrightarrow{e}\right)  \leq1$.
\par
But $f$ is an integer flow; thus, $f\left(  \overrightarrow{e}\right)  $ is an
integer. Combining this with $0\leq f\left(  \overrightarrow{e}\right)  \leq
1$, we conclude that $f\left(  \overrightarrow{e}\right)  \in\left\{
0,1\right\}  $. In other words, either $f\left(  \overrightarrow{e}\right)
=0$ or $f\left(  \overrightarrow{e}\right)  =1$. Qed.}.

Observation 8 shows that the arcs $a\in A$ having source $s$ are exactly the
arcs $\left(  s,x\right)  $ for $x\in X$, and these arcs are pairwise
distinct. Hence,%
\begin{align}
\sum_{\substack{a\in A\text{ is an arc}\\\text{with source }s}}f\left(
a\right)   &  =\sum_{x\in X}\underbrace{f\left(  \left(  s,x\right)  \right)
}_{\substack{=\sum_{\substack{e\in E;\\x\in e}}f\left(  \overrightarrow{e}%
\right)  \\\text{(by Proposition \ref{prop.hall.lem1} \textbf{(a)})}%
}}=\underbrace{\sum_{x\in X}\sum_{\substack{e\in E;\\x\in e}}}_{=\sum_{e\in
E}\sum_{\substack{x\in X;\\x\in e}}}f\left(  \overrightarrow{e}\right)
\nonumber\\
&  =\sum_{e\in E}\sum_{\substack{x\in X;\\x\in e}}f\left(  \overrightarrow{e}%
\right)  . \label{pf.prop.hall.lem1.e.1}%
\end{align}
But each $e\in E$ satisfies
\begin{equation}
\sum_{\substack{x\in X;\\x\in e}}f\left(  \overrightarrow{e}\right)  =f\left(
\overrightarrow{e}\right)  \label{pf.prop.hall.lem1.e.2}%
\end{equation}
\footnote{\textit{Proof of (\ref{pf.prop.hall.lem1.e.2}):} Let $e\in E$. Each
edge of $G$ contains exactly one vertex in $X$ and exactly one vertex in $Y$
(since $\left(  G;X,Y\right)  $ is a bipartite graph). Thus, in particular,
each edge of $G$ contains exactly one vertex in $X$. Applying this to the edge
$e$, we conclude that $e$ contains exactly one vertex in $X$. In other words,
there is exactly one $x\in X$ satisfying $x\in e$. Thus, the sum
$\sum_{\substack{x\in X;\\x\in e}}f\left(  \overrightarrow{e}\right)  $ has
exactly one addend. Hence, this sum simplifies as follows: $\sum
_{\substack{x\in X;\\x\in e}}f\left(  \overrightarrow{e}\right)  =f\left(
\overrightarrow{e}\right)  $. This proves (\ref{pf.prop.hall.lem1.e.2}).}.
Hence, (\ref{pf.prop.hall.lem1.e.1}) becomes%
\begin{align}
\sum_{\substack{a\in A\text{ is an arc}\\\text{with source }s}}f\left(
a\right)   &  =\sum_{e\in E}\underbrace{\sum_{\substack{x\in X;\\x\in
e}}f\left(  \overrightarrow{e}\right)  }_{\substack{=f\left(
\overrightarrow{e}\right)  \\\text{(by (\ref{pf.prop.hall.lem1.e.2}))}}%
}=\sum_{e\in E}f\left(  \overrightarrow{e}\right) \nonumber\\
&  =\sum_{\substack{e\in E;\\f\left(  \overrightarrow{e}\right)
=0}}\underbrace{f\left(  \overrightarrow{e}\right)  }_{=0}+\sum
_{\substack{e\in E;\\f\left(  \overrightarrow{e}\right)  =1}%
}\underbrace{f\left(  \overrightarrow{e}\right)  }_{=1}\nonumber\\
&  \ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{because for any edge }e\in E\text{, we have}\\
\text{either }f\left(  \overrightarrow{e}\right)  =0\text{ or }f\left(
\overrightarrow{e}\right)  =1\text{ (but not both)}%
\end{array}
\right) \nonumber\\
&  =\underbrace{\sum_{\substack{e\in E;\\f\left(  \overrightarrow{e}\right)
=0}}0}_{=0}+\sum_{\substack{e\in E;\\f\left(  \overrightarrow{e}\right)
=1}}1=\sum_{\substack{e\in E;\\f\left(  \overrightarrow{e}\right)
=1}}1\nonumber\\
&  =\left\vert \underbrace{\left\{  e\in E\ \mid\ f\left(  \overrightarrow{e}%
\right)  =1\right\}  }_{=M}\right\vert \cdot1=\left\vert M\right\vert
\cdot1=\left\vert M\right\vert . \label{pf.prop.hall.lem1.e.4}%
\end{align}


On the other hand, Observation 9 shows that there are no arcs $a\in A$ having
target $s$. Hence,
\begin{equation}
\sum_{\substack{a\in A\text{ is an arc}\\\text{with target }s}}f\left(
a\right)  =\left(  \text{empty sum}\right)  =0. \label{pf.prop.hall.lem1.e.5}%
\end{equation}


But the definition of $\left\vert f\right\vert $ yields%
\begin{align*}
\left\vert f\right\vert  &  =\underbrace{f^{+}\left(  s\right)  }%
_{\substack{=\sum_{\substack{a\in A\text{ is an arc}\\\text{with source }%
s}}f\left(  a\right)  \\\text{(by the definition of }f^{+}\left(  s\right)
\text{)}}}-\underbrace{f^{-}\left(  s\right)  }_{\substack{=\sum
_{\substack{a\in A\text{ is an arc}\\\text{with target }s}}f\left(  a\right)
\\\text{(by the definition of }f^{-}\left(  s\right)  \text{)}}}\\
&  =\underbrace{\sum_{\substack{a\in A\text{ is an arc}\\\text{with source }%
s}}f\left(  a\right)  }_{\substack{=\left\vert M\right\vert \\\text{(by
(\ref{pf.prop.hall.lem1.e.4}))}}}-\underbrace{\sum_{\substack{a\in A\text{ is
an arc}\\\text{with target }s}}f\left(  a\right)  }_{\substack{=0\\\text{(by
(\ref{pf.prop.hall.lem1.e.5}))}}}\\
&  =\left\vert M\right\vert -0=\left\vert M\right\vert .
\end{align*}
In other words, $\left\vert M\right\vert =\left\vert f\right\vert $. This
proves Proposition \ref{prop.hall.lem1} \textbf{(e)}.
\end{proof}

\begin{noncompile}
\begin{proof}
[Proof of Proposition \ref{prop.hall.lem1}.](THIS\ IS\ OUTDATED!) Note that
$f$ is a flow; thus, $f$ satisfies the capacity constraints and the
conservation constraints.

Every $\left(  x,y\right)  \in A_{G}$ satisfies $\left\{  x,y\right\}  \in
E$\ \ \ \ \footnote{\textit{Proof.} Let $\left(  x,y\right)  \in A_{G}$. Then,
$\left(  x,y\right)  \in A_{G}=\left\{  \overrightarrow{e}\ \mid\ e\in
E\right\}  $. In other words, $\left(  x,y\right)  =\overrightarrow{e}$ for
some $e\in E$. Consider this $e$.
\par
We know that $e$ is an edge of $G$ (since $e\in E$). Thus, exactly one
endpoint of $e$ lies in $X$, and exactly one endpoint of $e$ lies in $Y$. Let
$u$ be the endpoint of $e$ lying in $X$, and let $v$ be the endpoint of $e$
lying in $Y$. The definition of $\overrightarrow{e}$ thus shows that
$\overrightarrow{e}=\left(  u,v\right)  $. Hence, $\left(  x,y\right)
=\overrightarrow{e}=\left(  u,v\right)  $. Therefore, $\left\{  x,y\right\}
=\left\{  u,v\right\}  =e$ (since $u$ and $v$ are the endpoints of $e$). Thus,
$\left\{  x,y\right\}  =e\in E$, qed.}. Thus, the set \newline$\left\{
\left\{  x,y\right\}  \ \mid\ \left(  x,y\right)  \in A_{G};\ f\left(  \left(
x,y\right)  \right)  =1\right\}  $ is a subset of $E$. In other words, the set
$M$ is a subset of $E$ (since $M=\left\{  \left\{  x,y\right\}  \ \mid
\ \left(  x,y\right)  \in A_{G};\ f\left(  \left(  x,y\right)  \right)
=1\right\}  $).

In order to prove that this set $M$ is a matching in $G$, we thus only need to
prove that no two distinct edges in $M$ have a vertex in common.

Let us assume the contrary. Thus, there exist two distinct edges $g$ and $h$
in $M$ that have a vertex in common. Consider such $g$ and $h$.

The edges $g$ and $h$ have a vertex in common. In other words, there exists a
$w\in W$ such that $w\in g$ and $w\in h$. Consider this $w$. We have $w\in
W=X\cup Y$ (since $\left(  G;X,Y\right)  $ is a bipartite graph); thus, we
have either $w\in X$ or $w\in Y$. So we are in one of the following two cases:

\begin{statement}
\textit{Case 1:} We have $w\in X$.
\end{statement}

\begin{statement}
\textit{Case 2:} We have $w\in Y$.
\end{statement}

Let us consider Case 1 first. In this case, we have $w\in X$. Thus, there is
only one arc $a\in A$ having target $w$: namely, the $s$-arc $\left(
s,w\right)  $ (because of how the set $A$ is defined). Hence, $f^{-}\left(
w\right)  =f\left(  \left(  s,w\right)  \right)  \leq c\left(  \left(
s,w\right)  \right)  $ (since $f$ satisfies the capacity constraints). But
also, $w\in W=V\setminus\left\{  s,t\right\}  $ (since $V=W\cup\left\{
s,t\right\}  $ and since $s,t\notin W$); therefore, $f^{-}\left(  w\right)
=f^{+}\left(  w\right)  $ (since $f$ satisfies the conservation constraints).
Hence, $f^{+}\left(  w\right)  =f^{-}\left(  w\right)  \leq c\left(  \left(
s,w\right)  \right)  =1$ (by the definition of $c$).

We have $X\cap Y=\varnothing$ (since $\left(  G;X,Y\right)  $ is a bipartite
graph). Thus, from $w\in X$, we obtain $w\notin Y$.

But $g\in M=\left\{  \left\{  x,y\right\}  \ \mid\ \left(  x,y\right)  \in
A_{G};\ f\left(  \left(  x,y\right)  \right)  =1\right\}  $. In other words,
$g=\left\{  x,y\right\}  $ for some $\left(  x,y\right)  \in A_{G}$ satisfying
$f\left(  \left(  x,y\right)  \right)  =1$. Consider this $\left(  x,y\right)
$. We have $\left(  x,y\right)  \in A_{G}=\left\{  \overrightarrow{e}%
\ \mid\ e\in E\right\}  $, so that $\left(  x,y\right)  =\overrightarrow{e}$
for some $e\in E$. Consider this $e$. Clearly, from $\overrightarrow{e}%
=\left(  x,y\right)  $, we obtain $e=\left\{  x,y\right\}  =g$. Hence,
$g=\left\{  x,y\right\}  $. Moreover, $x=w$\ \ \ \ 
\end{proof}

\textit{Proof.} We have $w\in g=\left\{  x,y\right\}  $. Hence, either $w=x$
and $w=y$. Since $w=y$ is impossible (because $w\notin Y$ but $y\in Y$).
\end{noncompile}

We omit the proof of the rest of Proposition \ref{prop.hall.lem1}; it is an
easy exercise on bookkeeping and understanding the definitions of flows and matchings.

TODO: Prove the rest of Proposition \ref{prop.hall.lem1}.

Proposition \ref{prop.hall.lem1} allows us to make the following definition:

\begin{definition}
We define a map%
\begin{align*}
\Phi:\left\{  \text{integer flows on }N\right\}   &  \rightarrow\left\{
\text{matchings in }G\right\}  ,\\
f  &  \mapsto\left\{  e\in E\ \mid\ f\left(  \overrightarrow{e}\right)
=1\right\}  .
\end{align*}
This map is well-defined, because Proposition \ref{prop.hall.lem1}
\textbf{(d)} shows that if $f$ is an integer flow on $N$, then $\left\{  e\in
E\ \mid\ f\left(  \overrightarrow{e}\right)  =1\right\}  $ is a matching in
$G$.
\end{definition}

We aim to show that this map $\Phi$ is a bijection. In order to do so, we will
construct its inverse, which of course will be a map transforming each
matching in $G$ into an integer flow on $N$. This requires the following
lemma:\footnote{We are again using the Iverson bracket notation.}

\begin{lemma}
\label{lem.hall.lem2}Let $M$ be any matching in $G$. Define a map
$f:A\rightarrow\mathbb{Q}_{+}$ by setting%
\begin{align*}
f\left(  a\right)   &  =%
\begin{cases}
\left[  \text{there is an }e\in M\text{ such that }a=\overrightarrow{e}%
\right]  , & \text{if }a\in A_{G};\\
\left[  x\text{ is matched in }M\right]  , & \text{if }a=\left(  s,x\right)
\text{ for some }x\in X;\\
\left[  y\text{ is matched in }M\right]  , & \text{if }a=\left(  y,t\right)
\text{ for some }y\in Y
\end{cases}
\\
&  \ \ \ \ \ \ \ \ \ \ \text{for each }a\in A.
\end{align*}
Then, $f$ is an integer flow on $N$.
\end{lemma}

Again, the proof of Lemma \ref{lem.hall.lem2} is easy (just check that the
capacity and conservation constraints are satisfied).

TODO: Prove Lemma \ref{lem.hall.lem2}.

Lemma \ref{lem.hall.lem2} allows us to define the following:

\begin{definition}
We define a map
\[
\Psi:\left\{  \text{matchings in }G\right\}  \rightarrow\left\{  \text{integer
flows on }N\right\}
\]
by the requirement that $\Psi$ map any matching $M$ in $G$ to the integer flow
$f$ constructed in Lemma \ref{lem.hall.lem2}.
\end{definition}

\begin{proposition}
\label{prop.hall.inverse}\textbf{(a)} The maps $\Phi$ and $\Psi$ are mutually
inverse bijections between $\left\{  \text{integer flows on }N\right\}  $ and
$\left\{  \text{matchings in }G\right\}  $.

\textbf{(b)} For any integer flow $f$ on $N$, we have $\left\vert \Phi\left(
f\right)  \right\vert =\left\vert f\right\vert $.
\end{proposition}

We leave the proof of Proposition \ref{prop.hall.inverse} to the reader again.
(It is fairly simple: Part \textbf{(b)} follows from Proposition
\ref{prop.hall.lem1} \textbf{(e)}. Part \textbf{(a)} requires proving that
$\Phi\circ\Psi=\operatorname*{id}$ and $\Psi\circ\Phi=\operatorname*{id}$. The
proof of $\Phi\circ\Psi=\operatorname*{id}$ is obvious; the proof of
$\Psi\circ\Phi=\operatorname*{id}$ relies on the conservation constraints.)

We now see how to find a matching in $G$ of maximum size. Indeed, we can find
an integer flow on $N$ of maximum value (see Remark \ref{rmk.3balg} for how
this is done). Then, the bijection $\Phi$ transforms this integer flow into a
matching in $G$ of maximum size (because Proposition \ref{prop.hall.inverse}
\textbf{(b)} shows that the value of an integer flow equals the size of the
matching corresponding to this flow under the bijection $\Phi$). Hence, we
obtain a matching in $G$ of maximum size.

We are also close to proving Theorem \ref{thm.hall} now. Before we do this,
let us prove a really simple lemma about matchings:

\begin{lemma}
\label{lem.hall.complete-mat}Let $\left(  G;X,Y\right)  $ be a bipartite
graph. Let $M$ be a matching in $G$.

\textbf{(a)} We have $\left\vert M\right\vert \leq\left\vert X\right\vert $.

\textbf{(b)} If $\left\vert M\right\vert \geq\left\vert X\right\vert $, then
the matching $M$ is $X$-complete.
\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.hall.complete-mat} (sketched).]Recall that $\left(
G;X,Y\right)  $ is a bipartite graph. Hence, each edge of $G$ contains exactly
one vertex in $X$ and exactly one vertex in $Y$. Thus, we can define a map
$\mathbf{x}:M\rightarrow X$ that sends each edge $e\in M$ to the unique vertex
in $X$ contained in $e$. Consider this map $\mathbf{x}$.

The map $\mathbf{x}$ is injective\footnote{\textit{Proof.} Let $m$ and $n$ be
two distinct elements of $M$. We want to prove that $\mathbf{x}\left(
m\right)  \neq\mathbf{x}\left(  n\right)  $.
\par
Assume the contrary. Thus, $\mathbf{x}\left(  m\right)  =\mathbf{x}\left(
n\right)  $. Define an $x\in X$ by $x=\mathbf{x}\left(  m\right)
=\mathbf{x}\left(  n\right)  $. Now, $\mathbf{x}\left(  m\right)  $ is the
unique vertex in $X$ contained in $m$ (by the definition of $\mathbf{x}$). In
other words, $x$ is the unique vertex in $X$ contained in $m$ (since
$x=\mathbf{x}\left(  m\right)  $). Thus, $x$ is contained in $m$. In other
words, $x\in m$. Similarly, $x\in n$. The edges $m$ and $n$ are two distinct
edges in $M$, and have the vertex $x$ in common (since $x\in m$ and $x\in n$).
\par
But $M$ is a matching. Hence, no two distinct edges in $M$ have a vertex in
common (by the definition of a matching). This contradicts that the edges $m$
and $n$ are two distinct edges in $M$ that have a vertex in common (namely,
the vertex $x$). This contradiction shows that our assumption was wrong;
hence, $\mathbf{x}\left(  m\right)  \neq\mathbf{x}\left(  n\right)  $ is
proven.
\par
Now, forget that we fixed $m$ and $n$. We thus have shown that if $m$ and $n$
are two distinct elements of $M$, then $\mathbf{x}\left(  m\right)
\neq\mathbf{x}\left(  n\right)  $. In other words, the map $\mathbf{x}$ is
injective.}. Hence, $\left\vert \mathbf{x}\left(  M\right)  \right\vert
=\left\vert M\right\vert $. Thus, $\left\vert M\right\vert =\left\vert
\mathbf{x}\left(  M\right)  \right\vert \leq\left\vert X\right\vert $ (since
$\mathbf{x}\left(  M\right)  \subseteq X$). This proves Lemma
\ref{lem.hall.complete-mat} \textbf{(a)}.

\textbf{(b)} Assume that $\left\vert M\right\vert \geq\left\vert X\right\vert
$. Combining this with $\left\vert M\right\vert \leq\left\vert X\right\vert $,
we obtain $\left\vert M\right\vert =\left\vert X\right\vert $.

Now, $\mathbf{x}\left(  M\right)  $ is a subset of $X$ that has the same size
as $X$ (because $\left\vert \mathbf{x}\left(  M\right)  \right\vert
=\left\vert M\right\vert =\left\vert X\right\vert $). But the only such subset
is $X$ itself (since $X$ is a finite set). Thus, $\mathbf{x}\left(  M\right)
$ must be $X$. In other words, the map $\mathbf{x}$ is surjective. This shows
that the matching $M$ is $X$-complete\footnote{\textit{Proof.} Let $v\in X$ be
any vertex. Then, there exists some $m\in M$ such that $v=\mathbf{x}\left(
m\right)  $ (since the map $\mathbf{x}$ is surjective). Consider this $m$. The
vertex $\mathbf{x}\left(  m\right)  $ is the unique vertex in $X$ contained in
$m$ (by the definition of $\mathbf{x}$). Hence, $\mathbf{x}\left(  m\right)  $
is contained in $m$. In other words, $\mathbf{x}\left(  m\right)  \in m$.
Hence, $v=\mathbf{x}\left(  m\right)  \in m$. In other words, $v$ is an
endpoint of $m$. Hence, there exists an edge $e\in M$ such that $v$ is an
endpoint of $e$ (namely, $e=m$). In other words, the vertex $v$ is matched in
$M$.
\par
Now, forget that we fixed $v$. We thus have shown that each vertex $v\in X$ is
matched in $M$. In other words, the matching $M$ is $X$-complete (by the
definition of \textquotedblleft$X$-complete\textquotedblright).}. This proves
Lemma \ref{lem.hall.complete-mat} \textbf{(b)}.
\end{proof}

Now, we can prove the following crucial lemma:

\begin{lemma}
\label{lem.hall.MU}Let $\left(  G;X,Y\right)  $ be a bipartite graph. Then,
there exist a matching $M$ in $G$ and a subset $U$ of $X$ satisfying
$\left\vert M\right\vert \geq\left\vert N\left(  U\right)  \right\vert
+\left\vert X\right\vert -\left\vert U\right\vert $.
\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.hall.MU}.]Consider the network $N$. It clearly has
the property that $c\left(  a\right)  \in\mathbb{N}$ for each $a\in A$ (since
$c\left(  a\right)  =1$ for each $a\in A$). Hence, Lemma \ref{lem.3bat} shows
that there exist an integer flow $f:A\rightarrow\mathbb{Q}_{+}$ and a subset
$S$ of $V$ satisfying $s\in S$ and $t\notin S$ and $c\left(  S,\overline
{S}\right)  =\left\vert f\right\vert $. Consider these $f$ and $S$.

Let $U$ be the subset $X\cap S$ of $X$. Then, $N\left(  U\right)  \subseteq Y$
(by Proposition \ref{prop.bipartite.NXY}), so that $N\left(  U\right)  \cap
S\subseteq Y\cap S$ and thus $\left\vert N\left(  U\right)  \cap S\right\vert
\leq\left\vert Y\cap S\right\vert $. Also, $U=X\cap S\subseteq S$.

However, the set $N\left(  U\right)  $ is clearly the union of its two
disjoint subsets $N\left(  U\right)  \cap S$ and $N\left(  U\right)  \setminus
S$ (indeed, the former contains all the elements of $N\left(  U\right)  $ that
belong to $S$, whereas the latter contains all those that don't). Thus,%
\[
\left\vert N\left(  U\right)  \right\vert =\underbrace{\left\vert N\left(
U\right)  \cap S\right\vert }_{\leq\left\vert Y\cap S\right\vert }+\left\vert
N\left(  U\right)  \setminus S\right\vert \leq\left\vert Y\cap S\right\vert
+\left\vert N\left(  U\right)  \setminus S\right\vert .
\]
Hence,%
\begin{equation}
\left\vert Y\cap S\right\vert +\left\vert N\left(  U\right)  \setminus
S\right\vert \geq\left\vert N\left(  U\right)  \right\vert .
\label{pf.thm.hall.hard.3}%
\end{equation}


But the set $X$ is the union of its two disjoint subsets $X\cap S$ and
$X\setminus S$. Hence,
\[
\left\vert X\right\vert =\left\vert \underbrace{X\cap S}_{=U}\right\vert
+\left\vert X\setminus S\right\vert =\left\vert U\right\vert +\left\vert
X\setminus S\right\vert .
\]
Thus,%
\begin{equation}
\left\vert X\setminus S\right\vert =\left\vert X\right\vert -\left\vert
U\right\vert . \label{pf.thm.hall.hard.4}%
\end{equation}


Lemma \ref{lem.hall.cPQ} (applied to $P=S$ and $Q=\overline{S}$) yields
$c\left(  S,\overline{S}\right)  =\left\vert \left[  S,\overline{S}\right]
\right\vert $. Thus,
\begin{equation}
\left\vert \left[  S,\overline{S}\right]  \right\vert =c\left(  S,\overline
{S}\right)  =\left\vert f\right\vert . \label{pf.thm.hall.hard.5}%
\end{equation}


Let us now analyze the set $\left[  S,\overline{S}\right]  $. This set
consists of all arcs $a\in A$ whose source lies in $S$ and whose target lies
in $\overline{S}$. Recall that the digraph $\left(  V,A\right)  $ has three
kinds of arcs: the $G$-arcs, the $s$-arcs and the $t$-arcs. Some of these arcs
belong to $\left[  S,\overline{S}\right]  $:

\begin{itemize}
\item For every vertex $x\in X\setminus S$, the $s$-arc $\left(  s,x\right)  $
belongs to $\left[  S,\overline{S}\right]  $\ \ \ \ \footnote{\textit{Proof.}
Let $x\in X\setminus S$. Then, $x\in X\setminus S\subseteq X$, so that
$\left(  s,x\right)  \in A_{s}$ (by the definition of $A_{s}$). Thus, $\left(
s,x\right)  $ is an $s$-arc. The source of this arc lies in $S$ (since $s\in
S$), but the target of this arc lies in $\overline{S}$ (since $x\in
\underbrace{X}_{\subseteq V}\setminus S\subseteq V\setminus S=\overline{S}$).
In other words, this arc $\left(  s,x\right)  $ belongs to $\left[
S,\overline{S}\right]  $. Qed.}. Of course, these $s$-arcs $\left(
s,x\right)  $ are distinct (since their targets $x$ are distinct). Thus, we
have found a total of $\left\vert X\setminus S\right\vert $ different $s$-arcs
belonging to $\left[  S,\overline{S}\right]  $ (one for each $x\in X\setminus
S$).

\item For every vertex $y\in N\left(  U\right)  \setminus S$, there is at
least one $G$-arc with target $y$ that belongs to $\left[  S,\overline
{S}\right]  $\ \ \ \ \footnote{\textit{Proof.} Let $y\in N\left(  U\right)
\setminus S$. We must prove that there is at least one $G$-arc with target $y$
that belongs to $\left[  S,\overline{S}\right]  $.
\par
We know that $y\in N\left(  U\right)  \setminus S\subseteq N\left(  U\right)
$. In other words, $y$ has a neighbor in $U$ (by the definition of $N\left(
U\right)  $). In other words, there exists some $x\in U$ such that $\left\{
x,y\right\}  $ is an edge of $G$. Consider this $x$. Also, $y\in N\left(
U\right)  \subseteq Y$.
\par
We know that $\left\{  x,y\right\}  $ is an edge of $G$. Let us denote this
edge by $e$. Then, the unique endpoint of $e$ lying in $X$ is $x$ (since $x\in
U\subseteq X$), whereas the unique endpoint of $e$ lying in $Y$ is $y$ (since
$y\in Y$). Hence, the definition of $\overrightarrow{e}$ yields
$\overrightarrow{e}=\left(  x,y\right)  $.
\par
Now, $e\in E$ (since $e$ is an edge of $G$), and thus $\overrightarrow{e}\in
A_{G}$ (by the definition of $A_{G}$). Hence, $\left(  x,y\right)
=\overrightarrow{e}\in A_{G}$. In other words, $\left(  x,y\right)  $ is a
$G$-arc. This $G$-arc $\left(  x,y\right)  $ has target $y$ and belongs to
$\left[  S,\overline{S}\right]  $ (since its source lies in $S$ (since $x\in
U\subseteq S$) and its target lies in $\overline{S}$ (since $y\in
\underbrace{N\left(  U\right)  }_{\subseteq V}\setminus S\subseteq V\setminus
S=\overline{S}$)). Thus, there is at least one $G$-arc with target $y$ that
belongs to $\left[  S,\overline{S}\right]  $ (namely, the $G$-arc $\left(
x,y\right)  $). Qed.}. If we pick one such $G$-arc for each vertex $y\in
N\left(  U\right)  \setminus S$, then we obtain a total of $\left\vert
N\left(  U\right)  \setminus S\right\vert $ distinct $G$-arcs belonging to
$\left[  S,\overline{S}\right]  $ (indeed, they are distinct because their
targets $y$ are distinct).

\item For every vertex $y\in Y\cap S$, the $t$-arc $\left(  y,t\right)  $
belongs to $\left[  S,\overline{S}\right]  $\ \ \ \ \footnote{\textit{Proof.}
Let $y\in Y\cap S$. Then, $y\in Y\cap S\subseteq Y$, so that $\left(
y,t\right)  \in A_{t}$ (by the definition of $A_{t}$). Thus, $\left(
y,t\right)  $ is a $t$-arc. The source of this arc lies in $S$ (since $y\in
Y\cap S\subseteq S$), but the target of this arc lies in $\overline{S}$ (since
$t\in\overline{S}$ (because $t\notin S$)). In other words, this arc $\left(
y,t\right)  $ belongs to $\left[  S,\overline{S}\right]  $. Qed.}. Of course,
these $t$-arcs $\left(  y,t\right)  $ are distinct (since their sources $y$
are distinct). Thus, we have found a total of $\left\vert Y\cap S\right\vert $
different $t$-arcs belonging to $\left[  S,\overline{S}\right]  $ (one for
each $y\in Y\cap S$).
\end{itemize}

Now, recall that there is no overlap between the $G$-arcs, the $s$-arcs and
the $t$-arcs. Hence,%
\begin{align*}
\left\vert \left[  S,\overline{S}\right]  \right\vert  &  =\underbrace{\left(
\text{the number of all }G\text{-arcs belonging to }\left[  S,\overline
{S}\right]  \right)  }_{\substack{\geq\left\vert N\left(  U\right)  \setminus
S\right\vert \\\text{(since we have found }\left\vert N\left(  U\right)
\setminus S\right\vert \text{ different }G\text{-arcs belonging to }\left[
S,\overline{S}\right]  \text{)}}}\\
&  \ \ \ \ \ \ \ \ \ \ +\underbrace{\left(  \text{the number of all
}s\text{-arcs belonging to }\left[  S,\overline{S}\right]  \right)
}_{\substack{\geq\left\vert X\setminus S\right\vert \\\text{(since we have
found }\left\vert X\setminus S\right\vert \text{ different }s\text{-arcs
belonging to }\left[  S,\overline{S}\right]  \text{)}}}\\
&  \ \ \ \ \ \ \ \ \ \ +\underbrace{\left(  \text{the number of all
}t\text{-arcs belonging to }\left[  S,\overline{S}\right]  \right)
}_{\substack{\geq\left\vert Y\cap S\right\vert \\\text{(since we have found
}\left\vert Y\cap S\right\vert \text{ different }t\text{-arcs belonging to
}\left[  S,\overline{S}\right]  \text{)}}}\\
&  \geq\left\vert N\left(  U\right)  \setminus S\right\vert +\left\vert
X\setminus S\right\vert +\left\vert Y\cap S\right\vert \\
&  =\underbrace{\left\vert Y\cap S\right\vert +\left\vert N\left(  U\right)
\setminus S\right\vert }_{\substack{\geq\left\vert N\left(  U\right)
\right\vert \\\text{(by (\ref{pf.thm.hall.hard.3}))}}}+\underbrace{\left\vert
X\setminus S\right\vert }_{\substack{=\left\vert X\right\vert -\left\vert
U\right\vert \\\text{(by (\ref{pf.thm.hall.hard.4}))}}}\\
&  \geq\left\vert N\left(  U\right)  \right\vert +\left\vert X\right\vert
-\left\vert U\right\vert .
\end{align*}
Hence, (\ref{pf.thm.hall.hard.5}) yields $\left\vert f\right\vert =\left\vert
\left[  S,\overline{S}\right]  \right\vert \geq\left\vert N\left(  U\right)
\right\vert +\left\vert X\right\vert -\left\vert U\right\vert $.

But let $M$ be the subset $\left\{  e\in E\ \mid\ f\left(  \overrightarrow{e}%
\right)  =1\right\}  $ of $E$. Then, Proposition \ref{prop.hall.lem1}
\textbf{(d)} yields that the set $M=\left\{  e\in E\ \mid\ f\left(
\overrightarrow{e}\right)  =1\right\}  $ is a matching in $G$. Also,
Proposition \ref{prop.hall.lem1} \textbf{(e)} shows that
\[
\left\vert M\right\vert =\left\vert f\right\vert \geq\left\vert N\left(
U\right)  \right\vert +\left\vert X\right\vert -\left\vert U\right\vert .
\]
We have thus found a matching $M$ in $G$ and a subset $U$ of $X$ satisfying
$\left\vert M\right\vert \geq\left\vert N\left(  U\right)  \right\vert
+\left\vert X\right\vert -\left\vert U\right\vert $. This proves Lemma
\ref{lem.hall.MU}.
\end{proof}

We can now easily prove Theorem \ref{thm.hall}:

\begin{proof}
[Proof of Theorem \ref{thm.hall} (sketched).]$\Longrightarrow:$ Assume that
$G$ has an $X$-complete matching. We must prove that each subset $U$ of $X$
satisfies $\left\vert N\left(  U\right)  \right\vert \geq\left\vert
U\right\vert $.

This is the so-called \textquotedblleft easy part\textquotedblright\ of
Theorem \ref{thm.hall}, and can be proven without any reference to flows and
cuts. Just fix an $X$-complete matching $M$ in $G$ (such a matching exists, by
assumption). Let $U$ be a subset of $X$. We must prove that $\left\vert
N\left(  U\right)  \right\vert \geq\left\vert U\right\vert $.

The matching $M$ is $X$-complete; thus, each vertex $x\in X$ has an
$M$-partner. Let $i:X\rightarrow W$ be the map that sends each vertex $x\in X$
to its $M$-partner. Any two distinct elements of $X$ must have distinct
$M$-partners (because otherwise, the edges joining them to their common
$M$-partner would be two distinct edges in $M$ that have a vertex in common;
but this is not allowed for a matching). In other words, the map $i$ is
injective. Hence, every subset $Z$ of $X$ satisfies $\left\vert i\left(
Z\right)  \right\vert =\left\vert Z\right\vert $. Applying this to $Z=U$, we
obtain $\left\vert i\left(  U\right)  \right\vert =\left\vert U\right\vert $.

But each $x\in U$ satisfies $i\left(  x\right)  \in N\left(  U\right)  $
(because the vertex $i\left(  x\right)  $ has a neighbor in $U$ (namely, the
vertex $x$)). In other words, $i\left(  U\right)  \subseteq N\left(  U\right)
$. Hence, $\left\vert i\left(  U\right)  \right\vert \leq\left\vert N\left(
U\right)  \right\vert $, so that $\left\vert N\left(  U\right)  \right\vert
\geq\left\vert i\left(  U\right)  \right\vert =\left\vert U\right\vert $.

Now, forget that we fixed $U$. We thus have shown that each subset $U$ of $X$
satisfies $\left\vert N\left(  U\right)  \right\vert \geq\left\vert
U\right\vert $. This proves the $\Longrightarrow$ direction of Theorem
\ref{thm.hall}.

$\Longleftarrow:$ Assume that
\begin{equation}
\text{each subset }U\text{ of }X\text{ satisfies }\left\vert N\left(
U\right)  \right\vert \geq\left\vert U\right\vert .
\label{pf.thm.hall.hard.ass}%
\end{equation}
We must prove that $G$ has an $X$-complete matching.

Lemma \ref{lem.hall.MU} shows that there exist a matching $M$ in $G$ and a
subset $U$ of $X$ satisfying $\left\vert M\right\vert \geq\left\vert N\left(
U\right)  \right\vert +\left\vert X\right\vert -\left\vert U\right\vert $.
Consider these $M$ and $U$. Then,%
\[
\left\vert M\right\vert \geq\underbrace{\left\vert N\left(  U\right)
\right\vert }_{\substack{\geq\left\vert U\right\vert \\\text{(by
(\ref{pf.thm.hall.hard.ass}))}}}+\left\vert X\right\vert -\left\vert
U\right\vert \geq\left\vert U\right\vert +\left\vert X\right\vert -\left\vert
U\right\vert =\left\vert X\right\vert .
\]
Hence, Lemma \ref{lem.hall.complete-mat} \textbf{(b)} yields that the matching
$M$ is $X$-complete. Hence, $G$ has an $X$-complete matching (namely, $M$).
This proves the $\Longleftarrow$ direction of Theorem \ref{thm.hall}. Thus,
the proof of Theorem \ref{thm.hall} is complete.
\end{proof}

Lemma \ref{lem.hall.MU} puts us at a vantage point to prove not just Hall's
marriage theorem, but also its close relative, \textit{K\"{o}nig's vertex
cover theorem}. Before we state the latter theorem, we need to define the
concept of a vertex cover:

\begin{definition}
Let $G=\left(  W,E\right)  $ be a simple graph. Then, a \textit{vertex cover}
of $G$ means a subset $C$ of $W$ such that each edge $e\in E$ contains at
least one vertex in $C$.
\end{definition}

For example, if $G=\left(  W,E\right)  $ is the simple graph%
\begin{equation}%
%TCIMACRO{\TeXButton{a triangle}{\xymatrix{
%& 1 \are[dl] \are[dr] \\
%2 \are[rr] & & 3
%}}}%
%BeginExpansion
\xymatrix{
& 1 \are[dl] \are[dr] \\
2 \are[rr] & & 3
}%
%EndExpansion
, \label{eq.hall.vertexcover.ex1}%
\end{equation}
then every $2$-element subset of $W$ is a vertex cover (but no smaller subset
of $W$ is).

Now, \textit{K\"{o}nig's theorem on vertex covers} states the following:

\begin{theorem}
\label{thm.hall.koenig}Let $\left(  G;X,Y\right)  $ be a bipartite graph.
Then, the maximum size of a matching in $G$ equals the minimum size of a
vertex cover of $G$.
\end{theorem}

Notice that the claim of Theorem \ref{thm.hall.koenig} isn't true for
arbitrary graphs $G$; for example, if $G$ is the simple graph in
(\ref{eq.hall.vertexcover.ex1}), then the maximum size of a matching in $G$ is
$1$, but the minimum size of a vertex cover of $G$ is $2$. Nevertheless, the
claim is true when $G$ is part of a bipartite graph $\left(  G;X,Y\right)  $.

What is true for arbitrary graphs $G$ is the following inequality:

\begin{proposition}
\label{prop.hall.koenig.<=}Let $G$ be a simple graph. Then, the maximum size
of a matching in $G$ is $\leq$ to the minimum size of a vertex cover of $G$.
\end{proposition}

\begin{proof}
[Proof of Proposition \ref{prop.hall.koenig.<=}.]Let $m$ be the maximum size
of a matching in $G$. Let $c$ be the minimum size of a vertex cover of $G$. We
must prove that $m\leq c$.

There exists a matching $M$ in $G$ such that $\left\vert M\right\vert =m$
(since $m$ is the size of a matching in $G$). Consider this $M$.

There exists a vertex cover $C$ of $G$ such that $\left\vert C\right\vert =c$
(since $c$ is the size of a vertex cover of $G$). Consider this $C$.

Write the simple graph $G$ in the form $G=\left(  W,E\right)  $. Recall that
$C$ is a vertex cover of $G$. In other words, $C$ is a subset of $W$ such that
each edge $e\in E$ contains at least one vertex in $C$ (by the definition of a
\textquotedblleft vertex cover\textquotedblright).

Each edge $e\in E$ contains at least one vertex in $C$. In other words, for
each edge $e\in E$, there is at least one vertex $v\in C$ such that $v\in e$.
In other words, for each edge $e\in E$, we have%
\begin{equation}
\left(  \text{the number of }v\in C\text{ such that }v\in e\right)  \geq1.
\label{pf.prop.hall.koenig.<=.>=}%
\end{equation}


On the other hand, $M$ is a matching in $G$. In other words, $M$ is a subset
of $E$ such that no two distinct edges in $M$ have a vertex in common (by the
definition of a \textquotedblleft matching\textquotedblright). No two distinct
edges in $M$ have a vertex in common. In other words, no vertex of $G$ belongs
to more than one edge in $M$. In other words, each vertex of $G$ lies in at
most one edge in $M$. In other words, for each vertex $v$ of $G$, there is at
most one edge $e\in M$ such that $v\in e$. In other words, for each vertex $v$
of $G$, we have%
\begin{equation}
\left(  \text{the number of edges }e\in M\text{ such that }v\in e\right)
\leq1. \label{pf.prop.hall.koenig.<=.<=}%
\end{equation}


Now,
\begin{align*}
&  \left(  \text{the number of pairs }\left(  v,e\right)  \in C\times M\text{
such that }v\in e\right) \\
&  =\sum_{v\in C}\underbrace{\left(  \text{the number of edges }e\in M\text{
such that }v\in e\right)  }_{\substack{\leq1\\\text{(by
(\ref{pf.prop.hall.koenig.<=.<=}))}}}\leq\sum_{v\in C}1\\
&  =\left\vert C\right\vert \cdot1=\left\vert C\right\vert =c.
\end{align*}
Thus,%
\begin{align*}
c  &  \geq\left(  \text{the number of pairs }\left(  v,e\right)  \in C\times
M\text{ such that }v\in e\right) \\
&  =\sum_{e\in M}\underbrace{\left(  \text{the number of }v\in C\text{ such
that }v\in e\right)  }_{\substack{\geq1\\\text{(by
(\ref{pf.prop.hall.koenig.<=.>=}))}}}\geq\sum_{e\in M}1\\
&  =\left\vert M\right\vert \cdot1=\left\vert M\right\vert =m.
\end{align*}
In other words, $m\leq c$. This completes our proof of Proposition
\ref{prop.hall.koenig.<=}.
\end{proof}

\begin{proof}
[Proof of Theorem \ref{thm.hall.koenig} (sketched).]Let $m$ be the maximum
size of a matching in $G$. Let $c$ be the minimum size of a vertex cover of
$G$. We must prove that $m=c$.

Proposition \ref{prop.hall.koenig.<=} yields $m\leq c$.

Write the simple graph $G$ in the form $G=\left(  W,E\right)  $.

On the other hand, Lemma \ref{lem.hall.MU} shows that there exist a matching
$M$ in $G$ and a subset $U$ of $X$ satisfying $\left\vert M\right\vert
\geq\left\vert N\left(  U\right)  \right\vert +\left\vert X\right\vert
-\left\vert U\right\vert $. Consider these $M$ and $U$.

The size $\left\vert M\right\vert $ of the matching $M$ is clearly $\leq$ to
the maximum size of a matching in $G$. In other words, $\left\vert
M\right\vert \leq m$ (since $m$ is the maximum size of a matching in $G$).
Thus,%
\begin{equation}
m\geq\left\vert M\right\vert \geq\left\vert N\left(  U\right)  \right\vert
+\left\vert X\right\vert -\left\vert U\right\vert .
\label{pf.thm.hall.koenig.m>=}%
\end{equation}


On the other hand, let $C$ be the subset $\left(  X\setminus U\right)  \cup
N\left(  U\right)  $ of $W$. Then, we have the following:

\begin{statement}
\textit{Observation 1:} The set $C$ is a vertex cover of $G$.
\end{statement}

[\textit{Proof of Observation 1:} Let $e\in E$ be any edge. We shall show that
$e$ contains at least one vertex in $C$.

Indeed, assume the contrary. Thus, $e$ contains no vertex in $C$.

Each edge of $G$ contains exactly one vertex in $X$ and exactly one vertex in
$Y$ (since $\left(  G;X,Y\right)  $ is a bipartite graph). Thus, in
particular, each edge of $G$ contains exactly one vertex in $X$. Applying this
to the edge $e$, we conclude that the edge $e$ contains exactly one vertex in
$X$. Let $x$ be this vertex. Thus, $x\in X$, and the edge $e$ contains the
vertex $x$. If we had $x\in C$, then $e$ would contain a vertex in $C$
(namely, the vertex $x$), which would contradict the fact that $e$ contains no
vertex in $C$. Hence, we cannot have $x\in C$. Thus, we have $x\notin C$.
Hence, $x\in X\setminus C$.

But $C=\left(  X\setminus U\right)  \cup N\left(  U\right)  \supseteq
X\setminus U$, so that $X\setminus\underbrace{C}_{\supseteq X\setminus
U}\subseteq X\setminus\left(  X\setminus U\right)  =U$ (since $U\subseteq X$).
Hence, $x\in X\setminus C\subseteq U$.

Now, let $y$ be the endpoint of the edge $e$ distinct from $x$. (This is
well-defined, since we already know that $e$ contains $x$.) Then, $x$ and $y$
are the two endpoints of the edge $e$. Hence, $e=\left\{  x,y\right\}  $.
Thus, $\left\{  y,x\right\}  =\left\{  x,y\right\}  =e$ is an edge of $G$; in
other words, $x$ is a neighbor of $y$. Hence, the vertex $y$ has a neighbor in
$U$ (namely, the neighbor $x$). In other words, $y\in N\left(  U\right)  $ (by
the definition of $N\left(  U\right)  $). Hence, $y\in N\left(  U\right)
\subseteq\left(  X\setminus U\right)  \cup N\left(  U\right)  =C$. In other
words, $y$ is a vertex in $C$. Thus, the edge $e$ contains at least one vertex
in $C$ (namely, the vertex $y$), because $e$ contains $y$. This contradicts
the fact that $e$ contains no vertex in $C$.

This contradiction proves that our assumption was wrong. Hence, we have shown
that $e$ contains at least one vertex in $C$.

Now, forget that we fixed $e$. We thus have proven that each edge $e\in E$
contains at least one vertex in $C$. In other words, $C$ is a vertex cover of
$G$ (by the definition of \textquotedblleft vertex cover\textquotedblright).
This proves Observation 1.]

Now, $C=\left(  X\setminus U\right)  \cup N\left(  U\right)  $, so that
\begin{align*}
\left\vert C\right\vert  &  =\left\vert \left(  X\setminus U\right)  \cup
N\left(  U\right)  \right\vert \leq\underbrace{\left\vert X\setminus
U\right\vert }_{\substack{=\left\vert X\right\vert -\left\vert U\right\vert
\\\text{(since }U\subseteq X\text{)}}}+\left\vert N\left(  U\right)
\right\vert \\
&  \ \ \ \ \ \ \ \ \ \ \left(  \text{this is in fact an equality, but we don't
need this}\right) \\
&  =\left\vert X\right\vert -\left\vert U\right\vert +\left\vert N\left(
U\right)  \right\vert =\left\vert N\left(  U\right)  \right\vert +\left\vert
X\right\vert -\left\vert U\right\vert \leq m\ \ \ \ \ \ \ \ \ \ \left(
\text{by (\ref{pf.thm.hall.koenig.m>=})}\right)  .
\end{align*}


But the set $C$ is a vertex cover of $G$ (by Observation 1). Hence, its size
$\left\vert C\right\vert $ is $\geq$ to the minimum size of a vertex cover of
$G$. In other words, $\left\vert C\right\vert \geq c$ (since $c$ is the
minimum size of a vertex cover of $G$). Thus, $c\leq\left\vert C\right\vert
\leq m$. Combining this with $m\leq c$, we obtain $m=c$. This completes the
proof of Theorem \ref{thm.hall.koenig}.
\end{proof}

\begin{thebibliography}{99999999}                                                                                         %


\bibitem[ForFul62]{ForFul62}L. R. Ford (Jr.) and D. R. Fulkerson,
\textit{Flows in Networks}, Princeton University Press 1962.\newline A
preprint is freely available at
\url{https://www.rand.org/content/dam/rand/pubs/reports/2007/R375.pdf} .

\bibitem[Goeman17]{Goeman17}Michel X. Goemans, \textit{18.453 Combinatorial
Optimization}, course at MIT, Spring 2017.\newline\url{http://math.mit.edu/~goemans/18453S17/18453.html}

\bibitem[Harju14]{Harju14}Tero Harju, \textit{Lecture notes on Graph Theory},
24 April 2014.\newline\url{https://users.utu.fi/harju/graphtheory/graphtheory.pdf}

\bibitem[LeLeMe17]{LeLeMe17}Eric Lehman, F. Thomson Leighton, Albert R. Meyer,
\textit{Mathematics for Computer Science}, version 6 June 2018.\newline\url{https://courses.csail.mit.edu/6.042/spring18/mcs.pdf}

\bibitem[Martin17]{Martin17}Jeremy L. Martin, \textit{Lecture Notes on
Algebraic Combinatorics}, 8 June 2017.\newline\url{http://people.ku.edu/~jlmartin/LectureNotes.pdf}

\bibitem[Schrij12]{Schrij12}%
\href{https://www.math.uni-bielefeld.de/documenta/vol-ismp/33_schrijver-alexander-tmf.pdf}{Alexander
Schrijver, \textit{On the History of the Transportation and Maximum Flow
Problems}, Documenta Mathematica, Extra Volume ISMP (2012), pp. 169--180.}

\bibitem[Schrij17]{Schrij17}Alexander (Lex) Schrijver, \textit{A Course in
Combinatorial Optimization}, 23 March 2017.\newline\url{https://homepages.cwi.nl/~lex/files/dict.pdf}

\bibitem[Thalwi08]{Thalwi08}Timon Thalwitzer, \textit{Max-Flow Min-Cut},
diploma thesis at Universit\"{a}t Wien.\newline\url{http://www.mat.univie.ac.at/~kratt/theses/thalwitz.pdf}

\bibitem[Zwick95]{Zwick95}%
\href{https://doi.org/10.1016/0304-3975(95)00022-O}{Uri Zwick, \textit{The
smallest networks on which the Ford-Fulkerson maximum flow procedure may fail
to terminate}, Theoretical Computer Science \textbf{148}, Issue 1, 21 August
1995, pp. 165--170}.
\end{thebibliography}


\end{document}

==> anc/17s/5707lec7.tex <==
\documentclass[numbers=enddot,12pt,final,onecolumn,notitlepage]{scrartcl}%
\usepackage[headsepline,footsepline,manualmark]{scrlayer-scrpage}
\usepackage[all,cmtip]{xy}
\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{amsthm}
\usepackage{framed}
\usepackage{comment}
\usepackage{color}
\usepackage{hyperref}
\usepackage[sc]{mathpazo}
\usepackage[T1]{fontenc}
\usepackage{tikz}
\usepackage{needspace}
\usepackage{tabls}
\usepackage{wasysym}
%TCIDATA{OutputFilter=latex2.dll}
%TCIDATA{Version=5.50.0.2960}
%TCIDATA{LastRevised=Saturday, May 14, 2022 18:58:31}
%TCIDATA{SuppressPackageManagement}
%TCIDATA{<META NAME="GraphicsSave" CONTENT="32">}
%TCIDATA{<META NAME="SaveForMode" CONTENT="1">}
%TCIDATA{BibliographyScheme=Manual}
%TCIDATA{Language=American English}
%BeginMSIPreambleData
\providecommand{\U}[1]{\protect\rule{.1in}{.1in}}
%EndMSIPreambleData
\usetikzlibrary{arrows.meta}
\usetikzlibrary{chains}
\newcounter{exer}
\numberwithin{exer}{subsection}
\theoremstyle{definition}
\newtheorem{theo}{Theorem}[subsection]
\newenvironment{theorem}[1][]
{\begin{theo}[#1]\begin{leftbar}}
{\end{leftbar}\end{theo}}
\newtheorem{lem}[theo]{Lemma}
\newenvironment{lemma}[1][]
{\begin{lem}[#1]\begin{leftbar}}
{\end{leftbar}\end{lem}}
\newtheorem{prop}[theo]{Proposition}
\newenvironment{proposition}[1][]
{\begin{prop}[#1]\begin{leftbar}}
{\end{leftbar}\end{prop}}
\newtheorem{defi}[theo]{Definition}
\newenvironment{definition}[1][]
{\begin{defi}[#1]\begin{leftbar}}
{\end{leftbar}\end{defi}}
\newtheorem{remk}[theo]{Remark}
\newenvironment{remark}[1][]
{\begin{remk}[#1]\begin{leftbar}}
{\end{leftbar}\end{remk}}
\newtheorem{coro}[theo]{Corollary}
\newenvironment{corollary}[1][]
{\begin{coro}[#1]\begin{leftbar}}
{\end{leftbar}\end{coro}}
\newtheorem{conv}[theo]{Convention}
\newenvironment{convention}[1][]
{\begin{conv}[#1]\begin{leftbar}}
{\end{leftbar}\end{conv}}
\newtheorem{quest}[theo]{Question}
\newenvironment{question}[1][]
{\begin{quest}[#1]\begin{leftbar}}
{\end{leftbar}\end{quest}}
\newtheorem{warn}[theo]{Warning}
\newenvironment{conclusion}[1][]
{\begin{warn}[#1]\begin{leftbar}}
{\end{leftbar}\end{warn}}
\newtheorem{conj}[theo]{Conjecture}
\newenvironment{conjecture}[1][]
{\begin{conj}[#1]\begin{leftbar}}
{\end{leftbar}\end{conj}}
\newtheorem{exam}[theo]{Example}
\newenvironment{example}[1][]
{\begin{exam}[#1]\begin{leftbar}}
{\end{leftbar}\end{exam}}
\newtheorem{exmp}[exer]{Exercise}
\newenvironment{exercise}[1][]
{\begin{exmp}[#1]\begin{leftbar}}
{\end{leftbar}\end{exmp}}
\newenvironment{statement}{\begin{quote}}{\end{quote}}
\newenvironment{fineprint}{\begin{small}}{\end{small}}
\iffalse
\newenvironment{proof}[1][Proof]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\newenvironment{question}[1][Question]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\newenvironment{teachingnote}[1][Teaching note]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\fi
\let\sumnonlimits\sum
\let\prodnonlimits\prod
\let\cupnonlimits\bigcup
\let\capnonlimits\bigcap
\renewcommand{\sum}{\sumnonlimits\limits}
\renewcommand{\prod}{\prodnonlimits\limits}
\renewcommand{\bigcup}{\cupnonlimits\limits}
\renewcommand{\bigcap}{\capnonlimits\limits}
\setlength\tablinesep{3pt}
\setlength\arraylinesep{3pt}
\setlength\extrarulesep{3pt}
\voffset=0cm
\hoffset=-0.7cm
\setlength\textheight{22.5cm}
\setlength\textwidth{15.5cm}
\newcommand\arxiv[1]{\href{http://www.arxiv.org/abs/#1}{\texttt{arXiv:#1}}}
\newenvironment{verlong}{}{}
\newenvironment{vershort}{}{}
\newenvironment{noncompile}{}{}
\newenvironment{teachingnote}{}{}
\excludecomment{verlong}
\includecomment{vershort}
\excludecomment{noncompile}
\excludecomment{teachingnote}
\newcommand{\CC}{\mathbb{C}}
\newcommand{\RR}{\mathbb{R}}
\newcommand{\QQ}{\mathbb{Q}}
\newcommand{\NN}{\mathbb{N}}
\newcommand{\ZZ}{\mathbb{Z}}
\newcommand{\KK}{\mathbb{K}}
\newcommand{\id}{\operatorname{id}}
\newcommand{\lcm}{\operatorname{lcm}}
\newcommand{\rev}{\operatorname{rev}}
\newcommand{\powset}[2][]{\ifthenelse{\equal{#2}{}}{\mathcal{P}\left(#1\right)}{\mathcal{P}_{#1}\left(#2\right)}}
\newcommand{\set}[1]{\left\{ #1 \right\}}
\newcommand{\abs}[1]{\left| #1 \right|}
\newcommand{\tup}[1]{\left( #1 \right)}
\newcommand{\ive}[1]{\left[ #1 \right]}
\newcommand{\floor}[1]{\left\lfloor #1 \right\rfloor}
\newcommand{\lf}[2]{#1^{\underline{#2}}}
\newcommand{\underbrack}[2]{\underbrace{#1}_{\substack{#2}}}
\newcommand{\horrule}[1]{\rule{\linewidth}{#1}}
\newcommand{\nnn}{\nonumber\\}
\newcommand{\sslash}{\mathbin{/\mkern-6mu/}}
\ihead{Math 5707 Spring 2017 (Darij Grinberg): Lecture 7}
\ohead{page \thepage}
\cfoot{}
\begin{document}

\title{UMN, Spring 2017, Math 5707: Lecture 7 (Hamiltonian paths in digraphs)}
\author{Darij Grinberg}
\date{digitized and updated version,
%TCIMACRO{\TeXButton{TeX field}{\today}}%
%BeginExpansion
\today
%EndExpansion
}
\maketitle
\tableofcontents

\section{Hamiltonian paths in simple digraphs}

\subsection{Introduction}

We shall now study some questions on Hamiltonian paths in digraphs, proving
(in particular) R\'{e}dei's theorem on Hamiltonian paths in tournaments.

We let $\mathbb{N}$ denote the set $\left\{  0,1,2,\ldots\right\}  $ of all
nonnegative integers.

We recall some basic notions from graph theory:

\begin{definition}
\label{def.digraph.sim-dig}A \emph{simple digraph} is a pair $\left(
V,A\right)  $, where $V$ is a finite set, and where $A$ is a subset of
$V\times V$.

If $D=\left(  V,A\right)  $ is a simple digraph, then the elements of $V$ are
called the \emph{vertices} of $D$, while the elements of $A$ are called the
\emph{arcs} (or \emph{directed edges}) of $D$.

We shall visually represent a simple digraph $D=\left(  V,A\right)  $ by a
picture in which each vertex $v\in V$ is represented by a node (usually a
circle with the name of $v$ written in it), and each arc $a=\left(
v,w\right)  $ is represented as an arrow from the node representing the vertex
$v$ to the node representing the vertex $w$.
\end{definition}

\begin{example}
\label{ex.digraph.sim-dig.ex1}\ \ 

\begin{enumerate}
\item[\textbf{(a)}] The simple digraph%
\begin{equation}
\left(  \left\{  1,2,3,4\right\}  ,\ \ \left\{  \left(  1,2\right)  ,\left(
1,3\right)  ,\left(  1,4\right)  ,\left(  2,2\right)  ,\left(  3,3\right)
,\left(  4,1\right)  ,\left(  4,2\right)  \right\}  \right)
\label{eq.ex.digraph.sim-dig.ex1.a}%
\end{equation}
has vertices $1,2,3,4$ and arcs $\left(  1,2\right)  ,\left(  1,3\right)
,\left(  1,4\right)  ,\left(  2,2\right)  ,\left(  3,3\right)  ,\left(
4,1\right)  ,\left(  4,2\right)  $. It can be represented by the picture%
\[%
%TCIMACRO{\TeXButton{tikz 4-digraph}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,0) {$1$};
%\node(B) at (2,0) {$2$};
%\node(C) at (0,-2) {$3$};
%\node(D) at (2,-2) {$4$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (A) edge (B);
%\path[->] (A) edge (C);
%\path[->] (D) edge (B);
%\path[->] (A) edge[bend right=20] (D);
%\path[->] (D) edge[bend right=20] (A);
%\path[->] (B) edge[loop right] (B);
%\path[->] (C) edge[loop left] (C);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$1$};
\node(B) at (2,0) {$2$};
\node(C) at (0,-2) {$3$};
\node(D) at (2,-2) {$4$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (A) edge (B);
\path[->] (A) edge (C);
\path[->] (D) edge (B);
\path[->] (A) edge[bend right=20] (D);
\path[->] (D) edge[bend right=20] (A);
\path[->] (B) edge[loop right] (B);
\path[->] (C) edge[loop left] (C);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ ,
\]
but also by the picture%
\[%
%TCIMACRO{\TeXButton{tikz 4-digraph}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,0) {$1$};
%\node(B) at (0,-2) {$2$};
%\node(C) at (2,0) {$3$};
%\node(D) at (2,-2) {$4$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (A) edge (B);
%\path[->] (A) edge (C);
%\path[->] (D) edge (B);
%\path[->] (A) edge[bend right=20] (D);
%\path[->] (D) edge[bend right=20] (A);
%\path[->] (B) edge[loop left] (B);
%\path[->] (C) edge[loop right] (C);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$1$};
\node(B) at (0,-2) {$2$};
\node(C) at (2,0) {$3$};
\node(D) at (2,-2) {$4$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (A) edge (B);
\path[->] (A) edge (C);
\path[->] (D) edge (B);
\path[->] (A) edge[bend right=20] (D);
\path[->] (D) edge[bend right=20] (A);
\path[->] (B) edge[loop left] (B);
\path[->] (C) edge[loop right] (C);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\]
and many others.

\item[\textbf{(b)}] The simple digraph%
\begin{equation}
\left(  \left\{  1,2,3,4\right\}  ,\ \ \left\{  \left\{  1,3\right\}  ,\left(
2,1\right)  ,\left(  2,3\right)  ,\left(  3,3\right)  \right\}  \right)
\label{eq.ex.digraph.sim-dig.ex1.b}%
\end{equation}
can be represented by the picture%
\[%
%TCIMACRO{\TeXButton{tikz 4-digraph}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,0) {$1$};
%\node(B) at (2,0) {$2$};
%\node(C) at (0,-2) {$3$};
%\node(D) at (2,-2) {$4$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (B) edge (A);
%\path[->] (A) edge (C);
%\path[->] (B) edge (C);
%\path[->] (C) edge[loop left] (C);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$1$};
\node(B) at (2,0) {$2$};
\node(C) at (0,-2) {$3$};
\node(D) at (2,-2) {$4$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (B) edge (A);
\path[->] (A) edge (C);
\path[->] (B) edge (C);
\path[->] (C) edge[loop left] (C);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ .
\]

\end{enumerate}
\end{example}

Simple digraphs are one of the most primitive notions of directed graphs (in
particular, they do not allow multiple arcs); but they are exactly what we
need for the following considerations. Thus, we shall simply call them
\textquotedblleft digraphs\textquotedblright:

\begin{convention}
For the total of this lecture, we shall use the word \textquotedblleft%
\emph{digraph}\textquotedblright\ as a shorthand for \textquotedblleft simple
digraph\textquotedblright.
\end{convention}

A few more notations will be useful:

\begin{definition}
\label{def.digraph.notations}Let $D=\left(  V,A\right)  $ be a digraph.

\begin{enumerate}
\item[\textbf{(a)}] If $a=\left(  v,w\right)  \in A$ is an arc of $D$, then
the vertex $v$ is called the \emph{source} of $a$, while the vertex $w$ is
called the \emph{target} of $a$.

\item[\textbf{(b)}] We shall use the shorthand notation \textquotedblleft%
$vw$\textquotedblright\ for any pair $\left(  v,w\right)  \in V\times V$
(thus, in particular, for any arc of $D$). Do not confuse this notation with
the product of two numbers or a two-digit number.

\item[\textbf{(c)}] A \emph{loop} means an arc of the form $vv$ for some $v\in
V$. In other words, a \emph{loop} means an arc whose source is also its target.
\end{enumerate}
\end{definition}

\subsection{Hamiltonian paths (\textquotedblleft hamps\textquotedblright)}

We recall the classical concepts of walks and paths in digraphs:

\begin{definition}
Let $D=\left(  V,A\right)  $ be a digraph.

\begin{enumerate}
\item[\textbf{(a)}] A \emph{walk} of $D$ means a list of the form $\left(
v_{0},v_{1},\ldots,v_{k}\right)  $ (with $k\geq0$), where $v_{0},v_{1}%
,\ldots,v_{k}$ are vertices of $D$ with the property that each $i\in\left\{
0,1,\ldots,k-1\right\}  $ satisfies $v_{i}v_{i+1}\in A$ (that is, all of the
pairs $v_{0}v_{1},\ v_{1}v_{2},\ \ldots,\ v_{k-1}v_{k}$ are arcs of $D$).

\item[\textbf{(b)}] A \emph{path} of $D$ means a walk $\left(  v_{0}%
,v_{1},\ldots,v_{k}\right)  $ of $D$ such that the vertices $v_{0}%
,v_{1},\ldots,v_{k}$ are distinct.

\item[\textbf{(c)}] A walk $\left(  v_{0},v_{1},\ldots,v_{k}\right)  $ is said
to \emph{contain} a vertex $v\in V$ if and only if $v\in\left\{  v_{0}%
,v_{1},\ldots,v_{k}\right\}  $.

\item[\textbf{(d)}] If $\mathbf{w}=\left(  v_{0},v_{1},\ldots,v_{k}\right)  $
is a walk of $D$, then the arcs $v_{0}v_{1},\ v_{1}v_{2},\ \ldots
,\ v_{k-1}v_{k}$ are called the \emph{arcs} of $\mathbf{w}$.

\item[\textbf{(e)}] Let $u$ and $v$ be two vertices of $D$. A \emph{walk from
}$u$ \emph{to }$v$ means a walk $\left(  v_{0},v_{1},\ldots,v_{k}\right)  $ of
$D$ satisfying $v_{0}=u$ and $v_{k}=v$.
\end{enumerate}
\end{definition}

For example, in the digraph given in (\ref{eq.ex.digraph.sim-dig.ex1.a}), the
$3$-tuple $\left(  4,2,2\right)  $ is a walk (since $42$ and $22$ are arcs)
but not a path (since the vertices $4,2,2$ are not distinct), whereas the
$3$-tuple $\left(  4,1,2\right)  $ is a walk and a path.

Sometimes we say \textquotedblleft walk in $D$\textquotedblright\ instead of
\textquotedblleft walk of $D$\textquotedblright\ when $D$ is a digraph; this
language is synonymous.

We can now define a special kind of paths:

\begin{definition}
Let $D=\left(  V,A\right)  $ be a digraph.

A \emph{Hamiltonian path} of $D$ means a path of $D$ that contains each vertex
of $D$.

In other words, a \emph{Hamiltonian path} of $D$ means a path $\left(
v_{0},v_{1},\ldots,v_{k}\right)  $ of $D$ such that $V=\left\{  v_{0}%
,v_{1},\ldots,v_{k}\right\}  $.

We shall abbreviate \textquotedblleft Hamiltonian path\textquotedblright\ as
\textquotedblleft\emph{hamp}\textquotedblright.
\end{definition}

For example, the digraph%
\[%
%TCIMACRO{\TeXButton{tikz 4-digraph}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,0) {$1$};
%\node(B) at (2,0) {$2$};
%\node(C) at (0,-2) {$3$};
%\node(D) at (2,-2) {$4$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (B) edge (A);
%\path[->] (C) edge (A);
%\path[->] (B) edge (D);
%\path[->] (D) edge (C);
%\path[->] (C) edge[bend left=20] (B);
%\path[->] (B) edge[bend left=10] (C);
%\path[->] (A) edge[loop left] (A);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$1$};
\node(B) at (2,0) {$2$};
\node(C) at (0,-2) {$3$};
\node(D) at (2,-2) {$4$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (B) edge (A);
\path[->] (C) edge (A);
\path[->] (B) edge (D);
\path[->] (D) edge (C);
\path[->] (C) edge[bend left=20] (B);
\path[->] (B) edge[bend left=10] (C);
\path[->] (A) edge[loop left] (A);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\]
has a hamp $\left(  4,3,2,1\right)  $, whereas the digraphs given in
(\ref{eq.ex.digraph.sim-dig.ex1.b}) and in (\ref{eq.ex.digraph.sim-dig.ex1.a})
have no hamps.

\subsection{The reverse and complement digraphs}

\begin{definition}
Let $D=\left(  V,A\right)  $ be a digraph. Then:

\begin{enumerate}
\item[\textbf{(a)}] The elements of $\left(  V\times V\right)  \setminus A$
(that is, the pairs $\left(  i,j\right)  \in V\times V$ that are not arcs of
$D$) will be called the \emph{non-arcs} of $D$.

\item[\textbf{(b)}] The \emph{reversal} of a pair $\left(  i,j\right)  \in
V\times V$ is defined to be the pair $\left(  j,i\right)  $.

\item[\textbf{(c)}] Furthermore, $D^{\operatorname*{rev}}$ is defined as the
digraph $\left(  V,A^{\operatorname*{rev}}\right)  $, where%
\[
A^{\operatorname*{rev}}=\left\{  \left(  j,i\right)  \ \mid\ \left(
i,j\right)  \in A\right\}  .
\]
That is, $D^{\operatorname*{rev}}$ is the digraph $D$ with all its arcs
reversed (meaning that each arc is replaced by its reversal; in other words,
sources become targets, and targets become sources). We call
$D^{\operatorname*{rev}}$ the \emph{reversal} of the digraph $D$.

\item[\textbf{(d)}] Furthermore, $\overline{D}$ is defined as the digraph
$\left(  V,\overline{A}\right)  $, where%
\[
\overline{A}=\left(  V\times V\right)  \setminus A.
\]
That is, $\overline{D}$ is the digraph $D$ with all its arcs removed and all
its non-arcs added in as arcs. We call $\overline{D}$ the \emph{complement} of
the digraph $D$.
\end{enumerate}
\end{definition}

\begin{example}
Let
\[
D=%
%TCIMACRO{\TeXButton{tikz 4-digraph}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,0) {$1$};
%\node(B) at (2,0) {$2$};
%\node(C) at (0,-2) {$3$};
%\node(D) at (2,-2) {$4$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (A) edge (B);
%\path[->] (A) edge (C);
%\path[->] (D) edge (B);
%\path[->] (A) edge[bend right=20] (D);
%\path[->] (D) edge[bend right=20] (A);
%\path[->] (B) edge[loop right] (B);
%\path[->] (C) edge[loop left] (C);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$1$};
\node(B) at (2,0) {$2$};
\node(C) at (0,-2) {$3$};
\node(D) at (2,-2) {$4$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (A) edge (B);
\path[->] (A) edge (C);
\path[->] (D) edge (B);
\path[->] (A) edge[bend right=20] (D);
\path[->] (D) edge[bend right=20] (A);
\path[->] (B) edge[loop right] (B);
\path[->] (C) edge[loop left] (C);
\end{scope}
\end{tikzpicture}%
%EndExpansion
.
\]
(Formally speaking, we mean \textquotedblleft Let $D$ be the digraph
represented by this picture\textquotedblright; rigorously, this digraph is
given by (\ref{eq.ex.digraph.sim-dig.ex1.a}).)

Then,%
\[
D^{\operatorname*{rev}}=%
%TCIMACRO{\TeXButton{tikz 4-digraph}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,0) {$1$};
%\node(B) at (2,0) {$2$};
%\node(C) at (0,-2) {$3$};
%\node(D) at (2,-2) {$4$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (B) edge (A);
%\path[->] (C) edge (A);
%\path[->] (B) edge (D);
%\path[->] (A) edge[bend left=20] (D);
%\path[->] (D) edge[bend left=20] (A);
%\path[->] (B) edge[loop right] (B);
%\path[->] (C) edge[loop left] (C);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$1$};
\node(B) at (2,0) {$2$};
\node(C) at (0,-2) {$3$};
\node(D) at (2,-2) {$4$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (B) edge (A);
\path[->] (C) edge (A);
\path[->] (B) edge (D);
\path[->] (A) edge[bend left=20] (D);
\path[->] (D) edge[bend left=20] (A);
\path[->] (B) edge[loop right] (B);
\path[->] (C) edge[loop left] (C);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ \ \ \ \ \ \ \ \ \text{and}\ \ \ \ \ \ \ \ \ \ \overline{D}=%
%TCIMACRO{\TeXButton{tikz 4-digraph}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,0) {$1$};
%\node(B) at (2,0) {$2$};
%\node(C) at (0,-2) {$3$};
%\node(D) at (2,-2) {$4$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (B) edge (A);
%\path[->] (C) edge (A);
%\path[->] (B) edge (D);
%\path[->] (C) edge[bend left=10] (D);
%\path[->] (D) edge[bend left=20] (C);
%\path[->] (C) edge[bend left=20] (B);
%\path[->] (B) edge[bend left=10] (C);
%\path[->] (D) edge[loop right] (D);
%\path[->] (A) edge[loop left] (A);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$1$};
\node(B) at (2,0) {$2$};
\node(C) at (0,-2) {$3$};
\node(D) at (2,-2) {$4$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (B) edge (A);
\path[->] (C) edge (A);
\path[->] (B) edge (D);
\path[->] (C) edge[bend left=10] (D);
\path[->] (D) edge[bend left=20] (C);
\path[->] (C) edge[bend left=20] (B);
\path[->] (B) edge[bend left=10] (C);
\path[->] (D) edge[loop right] (D);
\path[->] (A) edge[loop left] (A);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ .
\]

\end{example}

\begin{convention}
In the following, the symbol \textquotedblleft$\#$\textquotedblright\ stands
for the word \textquotedblleft number\textquotedblright\ (as in
\textquotedblleft the number of\textquotedblright). For example,
\[
\left(  \#\text{ of subsets of }\left\{  1,2,3\right\}  \right)  =2^{3}=8.
\]

\end{convention}

We will be interested in the $\#$ of hamps of a digraph. In particular, we
will ask ourselves when a digraph has a hamp at all. We begin with a simple case:

\begin{proposition}
\label{prop.hamp.123n}Let $n\in\mathbb{N}$. Let $V$ be the set $\left\{
1,2,\ldots,n\right\}  $. Let $A$ be the set%
\begin{align*}
\left\{  \left(  i,j\right)  \in V\times V\ \mid\ i<j\right\}   &
=\{12,\ 13,\ 14,\ \ldots,\ 1n,\\
&  \ \ \ \ \ \ \ \ \ \ \ \ \ 23,\ 24,\ \ldots,\ 2n,\\
&  \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ldots\\
&  \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \left(  n-1\right)  n\}
\end{align*}
(where we are again using the notation $ij$ for the pair $\left(  i,j\right)
$). Let $D$ be the digraph $\left(  V,A\right)  $. Then,%
\[
\left(  \#\text{ of hamps of }D\right)  =1.
\]

\end{proposition}

Before we prove this easy fact, let us show an example: When $n=4$, the
digraph $D$ in Proposition \ref{prop.hamp.123n} takes the following form:%
\[%
%TCIMACRO{\TeXButton{tikz 4-digraph}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,0) {$1$};
%\node(B) at (2,0) {$2$};
%\node(C) at (0,-2) {$3$};
%\node(D) at (2,-2) {$4$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path
%[->] (A) edge (B) (B) edge (C) (C) edge (D) (A) edge (C) (B) edge (D) (A) edge (D);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$1$};
\node(B) at (2,0) {$2$};
\node(C) at (0,-2) {$3$};
\node(D) at (2,-2) {$4$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path
[->] (A) edge (B) (B) edge (C) (C) edge (D) (A) edge (C) (B) edge (D) (A) edge (D);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\]
and has the unique hamp $\left(  1,2,3,4\right)  $.

\begin{proof}
[Proof of Proposition \ref{prop.hamp.123n}.]We must prove that the digraph $D$
has a unique hamp. Clearly, $\left(  1,2,\ldots,n\right)  $ is a hamp of $D$;
thus, it remains to show that this hamp is the only hamp of $D$. In other
words, we need to prove that any hamp of $D$ equals $\left(  1,2,\ldots
,n\right)  $.

Let $\sigma$ be a hamp of $D$. Thus, $\sigma$ is a path of $D$ that contains
each vertex of $D$ (by the definition of a \textquotedblleft
hamp\textquotedblright). Hence, $\sigma$ contains each vertex of $D$ exactly
once (because if the list $\sigma$ contained a vertex more than once, then it
would not be a path). In other words, $\sigma$ is a list of all vertices of
$D$, listed without multiplicities (since $\sigma$ clearly is a list of
vertices of $D$). In other words, $\sigma$ is a list of all elements of $V$,
listed without multiplicities (since the vertices of $D$ are the elements of
$V$). Since $V=\left\{  1,2,\ldots,n\right\}  $, this entails that $\sigma$ is
a list of the numbers $1,2,\ldots,n$ in some order, without multiplicities. In
particular, $\sigma$ is an $n$-tuple. Write $\sigma$ as $\sigma=\left(
\sigma_{1},\sigma_{2},\ldots,\sigma_{n}\right)  $.

Therefore, $\sigma_{1}\sigma_{2},\ \sigma_{2}\sigma_{3},\ \ldots
,\ \sigma_{n-1}\sigma_{n}$ are arcs of $D$ (since $\sigma$ is a path of $D$).
However, the definition of $A$ shows that any arc $ij$ of $D$ satisfies $i<j$.
Therefore, since we know that $\sigma_{1}\sigma_{2},\ \sigma_{2}\sigma
_{3},\ \ldots,\ \sigma_{n-1}\sigma_{n}$ are arcs of $D$, we conclude that
$\sigma_{1}<\sigma_{2}<\cdots<\sigma_{n}$. In other words, the list $\sigma$
is strictly increasing.

But we know that $\sigma$ is a list of the numbers $1,2,\ldots,n$ in some
order. Hence, $\sigma$ is a strictly increasing list of the numbers
$1,2,\ldots,n$ in some order. But the only such list is $\left(
1,2,\ldots,n\right)  $. Hence, we must have $\sigma=\left(  1,2,\ldots
,n\right)  $.

Forget that we fixed $\sigma$. We thus have shown that any hamp $\sigma$ of
$D$ satisfies $\sigma=\left(  1,2,\ldots,n\right)  $. In other words, any hamp
of $D$ equals $\left(  1,2,\ldots,n\right)  $. This proves Proposition
\ref{prop.hamp.123n}.
\end{proof}

What happens to the $\#$ of hamps of a digraph when we reverse all arcs of the
digraph? The answer is simple:

\begin{proposition}
\label{prop.hamp.Drev}Let $D$ be a digraph. Then,%
\[
\left(  \#\text{ of hamps of }D^{\operatorname*{rev}}\right)  =\left(
\#\text{ of hamps of }D\right)  .
\]

\end{proposition}

\begin{proof}
The hamps of $D^{\operatorname*{rev}}$ are just the hamps of $D$, walked
backwards. In more detail: If $\left(  v_{0},v_{1},\ldots,v_{k}\right)  $ is a
hamp of $D$, then $\left(  v_{k},v_{k-1},\ldots,v_{0}\right)  $ is a hamp of
$D^{\operatorname*{rev}}$, and vice versa. Thus, we have a bijection%
\begin{align*}
\left\{  \text{hamps of }D\right\}   &  \rightarrow\left\{  \text{hamps of
}D^{\operatorname*{rev}}\right\}  ,\\
\left(  v_{0},v_{1},\ldots,v_{k}\right)   &  \mapsto\left(  v_{k}%
,v_{k-1},\ldots,v_{0}\right)  .
\end{align*}
This entails that $\left\vert \left\{  \text{hamps of }D\right\}  \right\vert
=\left\vert \left\{  \text{hamps of }D^{\operatorname*{rev}}\right\}
\right\vert $. In other words, we have $\left(  \#\text{ of hamps of
}D\right)  =\left(  \#\text{ of hamps of }D^{\operatorname*{rev}}\right)  $.
Thus, Proposition \ref{prop.hamp.Drev} is proved.
\end{proof}

A more interesting question is what happens to the $\#$ of hamps of a digraph
$D$ when we pass to the complement $\overline{D}$. This $\#$ can change, but
surprisingly, its change is not completely arbitrary. The following result is
due to Berge (\cite[\S 10.1, Theorem 1]{Berge91}, \cite[Problem 7.7, directed
case]{Tomesc85}):

\begin{theorem}
[Berge]\label{thm.hamp.Dbar}Let $D$ be a digraph. Then,%
\[
\left(  \#\text{ of hamps of }\overline{D}\right)  \equiv\left(  \#\text{ of
hamps of }D\right)  \operatorname{mod}2.
\]

\end{theorem}

\begin{example}
\label{exa.hamp.comp}Let $D$ be the following digraph:%
\[
D=\ \
%TCIMACRO{\TeXButton{tikz 3-digraph}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,0) {$1$};
%\node(B) at (2,0) {$2$};
%\node(C) at (4,0) {$3$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (B) edge (C);
%\path[->] (A) edge[bend left=20] (B);
%\path[->] (B) edge[bend left=20] (A);
%\path[->] (C) edge[bend right=40] (A);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$1$};
\node(B) at (2,0) {$2$};
\node(C) at (4,0) {$3$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (B) edge (C);
\path[->] (A) edge[bend left=20] (B);
\path[->] (B) edge[bend left=20] (A);
\path[->] (C) edge[bend right=40] (A);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ .
\]
This digraph has $3$ hamps: $\left(  1,2,3\right)  $ and $\left(
2,3,1\right)  $ and $\left(  3,1,2\right)  $.

Its complement $\overline{D}$ looks as follows:%
\[
\overline{D}=\ \
%TCIMACRO{\TeXButton{tikz 3-digraph}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,0) {$1$};
%\node(B) at (2,0) {$2$};
%\node(C) at (4,0) {$3$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (A) edge[loop left] (A);
%\path[->] (B) edge[loop left] (B);
%\path[->] (C) edge[loop right] (C);
%\path[->] (C) edge (B);
%\path[->] (A) edge[bend left=30] (C);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$1$};
\node(B) at (2,0) {$2$};
\node(C) at (4,0) {$3$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (A) edge[loop left] (A);
\path[->] (B) edge[loop left] (B);
\path[->] (C) edge[loop right] (C);
\path[->] (C) edge (B);
\path[->] (A) edge[bend left=30] (C);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ .
\]
It has only $1$ hamp: $\left(  1,3,2\right)  $.

Thus, in this case, Theorem \ref{thm.hamp.Dbar} says that $1\equiv
3\operatorname{mod}2$.
\end{example}

\begin{proof}
[Proof of Theorem \ref{thm.hamp.Dbar}.](We follow \cite[\S 10.1, Theorem
1]{Berge91}.)

Write the digraph $D$ as $D=\left(  V,A\right)  $ (so that $V$ is its set of
vertices, and $A$ is its set of arcs). We WLOG assume that $V\neq\varnothing$,
since otherwise the claim is obvious.

Set $n=\left\vert V\right\vert $. A $V$\emph{-listing} will mean a list of
elements of $V$ that contains each element of $V$ exactly once. (Thus, each
$V$-listing is an $n$-tuple, and there are exactly $n!$ many $V$-listings.)
Note that a $V$-listing is the same as a hamp of the digraph $\left(
V,V\times V\right)  $ (since any pair of two elements of $V$ is an arc of this
digraph). Any hamp of $D$ or of $\overline{D}$ is a $V$-listing, but not every
$V$-listing is a hamp of $D$ or of $\overline{D}$.

If $\sigma=\left(  \sigma_{1},\sigma_{2},\ldots,\sigma_{n}\right)  $ is a
$V$-listing, then we define a set%
\[
P\left(  \sigma\right)  :=\left\{  \sigma_{1}\sigma_{2},\ \ \sigma_{2}%
\sigma_{3},\ \ \sigma_{3}\sigma_{4},\ \ \ldots,\ \ \sigma_{n-1}\sigma
_{n}\right\}  .
\]
(Recall that we are using Definition \ref{def.digraph.notations} \textbf{(b)},
so $\sigma_{i}\sigma_{i+1}$ means the pair $\left(  \sigma_{i},\sigma
_{i+1}\right)  $.) Note that $P\left(  \sigma\right)  $ is the set of all arcs
of $\sigma$ (when $\sigma$ is viewed as a hamp of the digraph $\left(
V,V\times V\right)  $). If $\sigma=\left(  \sigma_{1},\sigma_{2},\ldots
,\sigma_{n}\right)  $ is a $V$-listing, then the arcs \newline$\sigma
_{1}\sigma_{2},\ \ \sigma_{2}\sigma_{3},\ \ \sigma_{3}\sigma_{4}%
,\ \ \ldots,\ \ \sigma_{n-1}\sigma_{n}$ are distinct (since their sources
$\sigma_{1},\sigma_{2},\ldots,\sigma_{n-1}$ are distinct), and thus $P\left(
\sigma\right)  $ is an $\left(  n-1\right)  $-element set.

We make four simple observations:

\begin{statement}
\textit{Observation 0:} If $\sigma$ is a hamp of $D$, then $P\left(
\sigma\right)  $ is a subset of $A$.
\end{statement}

[\textit{Proof of Observation 0:} Let $\sigma$ be a hamp of $D$. Then,
$\sigma$ is a path of $D$. Hence, each of the pairs $\sigma_{1}\sigma
_{2},\ \ \sigma_{2}\sigma_{3},\ \ \sigma_{3}\sigma_{4},\ \ \ldots
,\ \ \sigma_{n-1}\sigma_{n}$ is an arc of $D$ and thus belongs to $A$. In
other words, $\left\{  \sigma_{1}\sigma_{2},\ \ \sigma_{2}\sigma
_{3},\ \ \sigma_{3}\sigma_{4},\ \ \ldots,\ \ \sigma_{n-1}\sigma_{n}\right\}  $
is a subset of $A$. In other words, $P\left(  \sigma\right)  $ is a subset of
$A$ (since $P\left(  \sigma\right)  =\left\{  \sigma_{1}\sigma_{2}%
,\ \ \sigma_{2}\sigma_{3},\ \ \sigma_{3}\sigma_{4},\ \ \ldots,\ \ \sigma
_{n-1}\sigma_{n}\right\}  $). This proves Observation 0.]

\begin{statement}
\textit{Observation 1:} We can reconstruct a $V$-listing $\sigma$ from the set
$P\left(  \sigma\right)  $ (that is, the map $\sigma\mapsto P\left(
\sigma\right)  $ that sends each $V$-listing $\sigma$ to the set $P\left(
\sigma\right)  $ is injective).
\end{statement}

[\textit{Proof of Observation 1:} Let $\sigma=\left(  \sigma_{1},\sigma
_{2},\ldots,\sigma_{n}\right)  $ be a $V$-listing. Thus, $\left(  \sigma
_{1},\sigma_{2},\ldots,\sigma_{n}\right)  $ is a list of elements of $V$ that
contains each element of $V$ exactly once. Hence, the $n$ elements $\sigma
_{1},\sigma_{2},\ldots,\sigma_{n}$ are distinct and we have $V=\left\{
\sigma_{1},\sigma_{2},\ldots,\sigma_{n}\right\}  $. Therefore, $\sigma_{1}$ is
the unique vertex of $D$ distinct from $\sigma_{2},\sigma_{3},\ldots
,\sigma_{n}$.

The set $P\left(  \sigma\right)  $ consists of the pairs $\sigma_{1}\sigma
_{2},\ \ \sigma_{2}\sigma_{3},\ \ \sigma_{3}\sigma_{4},\ \ \ldots
,\ \ \sigma_{n-1}\sigma_{n}$ (by the definition of $P\left(  \sigma\right)
$). The second entries of these pairs are $\sigma_{2},\sigma_{3},\ldots
,\sigma_{n}$. Hence, $\sigma_{1}$ is the unique vertex of $D$ that does not
appear as a second entry of any pair in $P\left(  \sigma\right)  $ (since
$\sigma_{1}$ is the unique vertex of $D$ distinct from $\sigma_{2},\sigma
_{3},\ldots,\sigma_{n}$). Thus, $\sigma_{1}$ can be recovered from $P\left(
\sigma\right)  $. Furthermore, $\sigma_{2}$ is the unique vertex of $D$ such
that $\sigma_{1}\sigma_{2}\in P\left(  \sigma\right)  $ (since $\sigma
_{1},\sigma_{2},\ldots,\sigma_{n}$ are distinct); thus, $\sigma_{2}$ can be
recovered from $P\left(  \sigma\right)  $ as well (once $\sigma_{1}$ is
known). Furthermore, $\sigma_{3}$ is the unique vertex of $D$ such that
$\sigma_{2}\sigma_{3}\in P\left(  \sigma\right)  $ (since $\sigma_{1}%
,\sigma_{2},\ldots,\sigma_{n}$ are distinct); thus, $\sigma_{3}$ can be
recovered from $P\left(  \sigma\right)  $ as well (once $\sigma_{2}$ is
known). Proceeding likewise, we can (successively) recover $\sigma_{1}%
,\sigma_{2},\ldots,\sigma_{n}$. Thus, we can recover the whole $V$-listing
$\sigma$ from $P\left(  \sigma\right)  $. This proves Observation 1.]

\begin{statement}
\textit{Observation 2:} Let $\sigma$ be a $V$-listing. Then, $\sigma$ is a
hamp of $D$ if and only if $P\left(  \sigma\right)  \subseteq A$.
\end{statement}

[\textit{Proof of Observation 2:} We have the following chain of logical
equivalences:%
\begin{align*}
&  \ \left(  \sigma\text{ is a hamp of }D\right) \\
&  \Longleftrightarrow\ \left(  \sigma\text{ is a path of }D\right)
\ \ \ \ \ \ \ \ \ \ \left(  \text{since }\sigma\text{ contains each vertex of
}D\right) \\
&  \Longleftrightarrow\ \left(  \sigma\text{ is a walk of }D\right)
\ \ \ \ \ \ \ \ \ \ \left(  \text{since the vertices in }\sigma\text{ are
distinct}\right) \\
&  \Longleftrightarrow\ \left(  \sigma_{1}\sigma_{2},\ \ \sigma_{2}\sigma
_{3},\ \ \sigma_{3}\sigma_{4},\ \ \ldots,\ \ \sigma_{n-1}\sigma_{n}\text{ are
arcs of }D\right) \\
&  \Longleftrightarrow\ \left(  \sigma_{1}\sigma_{2},\ \ \sigma_{2}\sigma
_{3},\ \ \sigma_{3}\sigma_{4},\ \ \ldots,\ \ \sigma_{n-1}\sigma_{n}\text{
belong to }A\right) \\
&  \Longleftrightarrow\ \left(  \left\{  \sigma_{1}\sigma_{2},\ \ \sigma
_{2}\sigma_{3},\ \ \sigma_{3}\sigma_{4},\ \ \ldots,\ \ \sigma_{n-1}\sigma
_{n}\right\}  \subseteq A\right) \\
&  \Longleftrightarrow\ \left(  P\left(  \sigma\right)  \subseteq A\right)
\ \ \ \ \ \ \ \ \ \ \left(  \text{since }P\left(  \sigma\right)  =\left\{
\sigma_{1}\sigma_{2},\ \ \sigma_{2}\sigma_{3},\ \ \sigma_{3}\sigma
_{4},\ \ \ldots,\ \ \sigma_{n-1}\sigma_{n}\right\}  \right)  .
\end{align*}
This proves Observation 2.]

\begin{statement}
\textit{Observation 3:} Let $\sigma$ be a $V$-listing. Then, $\sigma$ is a
hamp of $\overline{D}$ if and only if $P\left(  \sigma\right)  \subseteq
\left(  V\times V\right)  \setminus A$.
\end{statement}

[\textit{Proof of Observation 3:} This is proved by the same argument as
Observation 2, but with $D$ and $A$ replaced by $\overline{D}$ and $\left(
V\times V\right)  \setminus A$ (since $\left(  V\times V\right)  \setminus A$
is the set of all arcs of $\overline{D}$).] \medskip

Now, let $N$ be the number of pairs $\left(  \sigma,B\right)  $ where $\sigma$
is a $V$-listing and $B$ is a subset of $A$ satisfying $B\subseteq P\left(
\sigma\right)  $. Then,%
\begin{equation}
N=\sum_{\sigma\text{ is a }V\text{-listing}}N_{\sigma},
\label{pf.thm.hamp.Dbar.3}%
\end{equation}
where
\[
N_{\sigma}:=\left(  \#\text{ of subsets }B\text{ of }A\text{ satisfying
}B\subseteq P\left(  \sigma\right)  \right)  .
\]
But we also have%
\begin{equation}
N=\sum_{B\text{ is a subset of }A}N^{B}, \label{pf.thm.hamp.Dbar.4}%
\end{equation}
where%
\[
N^{B}:=\left(  \#\text{ of }V\text{-listings }\sigma\text{ such that
}B\subseteq P\left(  \sigma\right)  \right)  .
\]
(The \textquotedblleft$B$\textquotedblright\ in \textquotedblleft$N^{B}%
$\textquotedblright\ is not an exponent but just a superscript.)

Let us now relate these two sums to hamps. We begin with the sum in
(\ref{pf.thm.hamp.Dbar.3}). We shall use the \emph{Iverson bracket notation}
-- i.e., the notation $\left[  \mathcal{A}\right]  $ for the truth value of a
statement $\mathcal{A}$. (This truth value is defined to be $1$ if
$\mathcal{A}$ is true, and to be $0$ if $\mathcal{A}$ is false.) Clearly, if
$\mathcal{A}$ and $\mathcal{B}$ are two equivalent statements, then $\left[
\mathcal{A}\right]  =\left[  \mathcal{B}\right]  $. We will use this fact
without explicit mention. Also, if $S$ is a set, and if $\mathcal{A}\left(
s\right)  $ is a statement for each $s\in S$, then
\begin{equation}
\sum_{s\in S}\left[  \mathcal{A}\left(  s\right)  \right]  =\left(  \#\text{
of elements }s\in S\text{ satisfying }\mathcal{A}\left(  s\right)  \right)  .
\label{pf.thm.hamp.Dbar.rcall}%
\end{equation}
Also, it is easy to see that%
\begin{equation}
2^{m}\equiv\left[  m=0\right]  \operatorname{mod}2 \label{pf.thm.hamp.Dbar.2m}%
\end{equation}
for each $m\in\mathbb{N}$.

For any $V$-listing $\sigma$, we have%
\begin{align}
N_{\sigma}  &  =\left(  \#\text{ of subsets }B\text{ of }A\text{ satisfying
}B\subseteq P\left(  \sigma\right)  \right) \nonumber\\
&  =\left(  \#\text{ of subsets of }A\cap\left(  P\left(  \sigma\right)
\right)  \right) \nonumber\\
&  \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{since a subset }B\text{ of }A\text{ satisfying }B\subseteq P\left(
\sigma\right) \\
\text{is the same thing as a subset of }A\cap\left(  P\left(  \sigma\right)
\right)
\end{array}
\right) \nonumber\\
&  =2^{\left\vert A\cap\left(  P\left(  \sigma\right)  \right)  \right\vert
}\nonumber\\
&  \equiv\left[  \left\vert A\cap\left(  P\left(  \sigma\right)  \right)
\right\vert =0\right]  \ \ \ \ \ \ \ \ \ \ \left(  \text{by
(\ref{pf.thm.hamp.Dbar.2m})}\right) \nonumber\\
&  =\left[  A\cap\left(  P\left(  \sigma\right)  \right)  =\varnothing\right]
\nonumber\\
&  =\left[  P\left(  \sigma\right)  \subseteq\left(  V\times V\right)
\setminus A\right]  \ \ \ \ \ \ \ \ \ \ \left(  \text{since }P\left(
\sigma\right)  \text{ is a subset of }V\times V\right) \nonumber\\
&  =\left[  \sigma\text{ is a hamp of }\overline{D}\right]  \operatorname{mod}%
2 \label{pf.thm.hamp.Dbar.Nsig=1}%
\end{align}
(by Observation 3 above). Hence, (\ref{pf.thm.hamp.Dbar.3}) becomes%
\begin{align}
N  &  =\sum_{\sigma\text{ is a }V\text{-listing}}\ \ \underbrace{N_{\sigma}%
}_{\substack{\equiv\left[  \sigma\text{ is a hamp of }\overline{D}\right]
\ \ \operatorname{mod}2\\\text{(by (\ref{pf.thm.hamp.Dbar.Nsig=1}))}%
}}\nonumber\\
&  \equiv\sum_{\sigma\text{ is a }V\text{-listing}}\left[  \sigma\text{ is a
hamp of }\overline{D}\right] \nonumber\\
&  =\left(  \#\text{ of }V\text{-listings }\sigma\text{ such that }%
\sigma\text{ is a hamp of }\overline{D}\right)  \ \ \ \ \ \ \ \ \ \ \left(
\text{by (\ref{pf.thm.hamp.Dbar.rcall})}\right) \nonumber\\
&  =\left(  \#\text{ of hamps of }\overline{D}\right)  \operatorname{mod}2
\label{pf.thm.hamp.Dbr.5}%
\end{align}
(because each hamp of $\overline{D}$ is a $V$-listing).

Now, let us study the numbers $N^{B}$ more closely. Fix a subset $B$ of $A$.
Then,%
\[
N^{B}=\left(  \#\text{ of }V\text{-listings }\sigma\text{ such that
}B\subseteq P\left(  \sigma\right)  \right)  .
\]
When is this $\#$ odd?

To find out, let us define another word: A \emph{path cover} of $V$ shall mean
a set of paths in the digraph $\left(  V,V\times V\right)  $ (not $\left(
V,A\right)  $) such that each vertex $v\in V$ is contained in \textbf{exactly}
one of these paths. (Recall that a path is allowed to consist of a single
vertex, but cannot have $0$ vertices.)

For example, if $V=\left\{  1,2,3,4,5,6,7\right\}  $, then
\[
\left\{  \left(  1,3,5\right)  ,\ \ \left(  2\right)  ,\ \ \left(  6\right)
,\ \ \left(  7,4\right)  \right\}
\]
is a path cover of $V$, and so is
\[
\left\{  \left(  1\right)  ,\ \ \left(  2\right)  ,\ \ \left(
3,4,6,5,7\right)  \right\}  ,
\]
and so is%
\[
\left\{  \left(  1\right)  ,\ \ \left(  2\right)  ,\ \ \left(  3\right)
,\ \ \left(  4\right)  ,\ \ \left(  5\right)  ,\ \ \left(  6\right)
,\ \ \left(  7\right)  \right\}
\]
(in this path cover, each vertex belongs to its own path), and so is%
\[
\left\{  \left(  1,2,3,4,5,6,7\right)  \right\}
\]
(a path cover consisting of just a single path). We can visualize these path
covers by drawing the paths in the obvious manner (i.e., we represent each
element of $V$ as a node, and we draw arrows for the arcs of each path in our
path cover). Thus, the four above-listed examples of path covers look as
follows:%
\[%
%TCIMACRO{\TeXButton{tikz path cover on 7 vertices}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,0) {$1$};
%\node(B) at (2,0) {$3$};
%\node(C) at (4,0) {$5$};
%\node(D) at (6,0) {$2$};
%\node(E) at (8,0) {$6$};
%\node(F) at (10,0) {$7$};
%\node(G) at (12,0) {$4$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (A) edge (B) (B) edge (C) (F) edge (G);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$1$};
\node(B) at (2,0) {$3$};
\node(C) at (4,0) {$5$};
\node(D) at (6,0) {$2$};
\node(E) at (8,0) {$6$};
\node(F) at (10,0) {$7$};
\node(G) at (12,0) {$4$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (A) edge (B) (B) edge (C) (F) edge (G);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\]
and%
\[%
%TCIMACRO{\TeXButton{tikz path cover on 7 vertices}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,0) {$1$};
%\node(B) at (2,0) {$2$};
%\node(C) at (4,0) {$3$};
%\node(D) at (6,0) {$4$};
%\node(E) at (8,0) {$6$};
%\node(F) at (10,0) {$5$};
%\node(G) at (12,0) {$7$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (C) edge (D) (D) edge (E) (E) edge (F) (F) edge (G);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$1$};
\node(B) at (2,0) {$2$};
\node(C) at (4,0) {$3$};
\node(D) at (6,0) {$4$};
\node(E) at (8,0) {$6$};
\node(F) at (10,0) {$5$};
\node(G) at (12,0) {$7$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (C) edge (D) (D) edge (E) (E) edge (F) (F) edge (G);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\]
and%
\[%
%TCIMACRO{\TeXButton{tikz path cover on 7 vertices}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,0) {$1$};
%\node(B) at (2,0) {$2$};
%\node(C) at (4,0) {$3$};
%\node(D) at (6,0) {$4$};
%\node(E) at (8,0) {$6$};
%\node(F) at (10,0) {$5$};
%\node(G) at (12,0) {$7$};
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$1$};
\node(B) at (2,0) {$2$};
\node(C) at (4,0) {$3$};
\node(D) at (6,0) {$4$};
\node(E) at (8,0) {$6$};
\node(F) at (10,0) {$5$};
\node(G) at (12,0) {$7$};
\end{scope}
\end{tikzpicture}%
%EndExpansion
\]
and%
\[%
%TCIMACRO{\TeXButton{tikz path cover on 7 vertices}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,0) {$1$};
%\node(B) at (2,0) {$2$};
%\node(C) at (4,0) {$3$};
%\node(D) at (6,0) {$4$};
%\node(E) at (8,0) {$5$};
%\node(F) at (10,0) {$6$};
%\node(G) at (12,0) {$7$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path
%[->] (A) edge (B) (B) edge (C) (C) edge (D) (D) edge (E) (E) edge (F) (F) edge (G);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$1$};
\node(B) at (2,0) {$2$};
\node(C) at (4,0) {$3$};
\node(D) at (6,0) {$4$};
\node(E) at (8,0) {$5$};
\node(F) at (10,0) {$6$};
\node(G) at (12,0) {$7$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path
[->] (A) edge (B) (B) edge (C) (C) edge (D) (D) edge (E) (E) edge (F) (F) edge (G);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ .
\]


Note that the notion of a path cover of $V$ depends only on $V$, not on $A$.

If $C$ is a path cover of $V$, then the paths that belong to $C$ will be
called the $C$\emph{-paths}. For example, if $C=\left\{  \left(  1\right)
,\ \ \left(  2\right)  ,\ \ \left(  3,4,6,5,7\right)  \right\}  $, then the
$C$-paths are $\left(  1\right)  $, $\left(  2\right)  $ and $\left(
3,4,6,5,7\right)  $.

If $C$ is a path cover of $V$, then we let $\operatorname*{Arcs}C$ denote the
set of arcs of all $C$-paths. In other words, we let%
\[
\operatorname*{Arcs}C:=\bigcup_{\left(  a_{1},a_{2},\ldots,a_{k}\right)
\text{ is a }C\text{-path}}\left\{  a_{1}a_{2},\ a_{2}a_{3},\ \ldots
,\ a_{k-1}a_{k}\right\}  .
\]
We call this set $\operatorname*{Arcs}C$ the \emph{arc set} of $C$. For
example, the four above-listed examples of path covers have arc sets%
\begin{align*}
&  \left\{  13,\ 35,\ 74\right\}  ,\\
&  \left\{  34,\ 46,\ 65,\ 57\right\}  ,\\
&  \varnothing,\\
&  \left\{  12,\ 23,\ 34,\ 45,\ 56,\ 67\right\}  ,
\end{align*}
respectively.

Now, assume that $N^{B}$ is odd. Thus, $N^{B}\neq0$, so that there exists
\textbf{some} $V$-listing $\sigma$ such that $B\subseteq P\left(
\sigma\right)  $ (since $N^{B}$ is the $\#$ of such $V$-listings). From this,
we can easily see that there exists a path cover $C$ of $V$ such that
$B=\operatorname*{Arcs}C$.

[\textit{Proof:} We have just shown that there exists \textbf{some}
$V$-listing $\sigma$ such that $B\subseteq P\left(  \sigma\right)  $. Consider
this $\sigma$, and write it as $\sigma=\left(  \sigma_{1},\sigma_{2}%
,\ldots,\sigma_{n}\right)  $. Note that $\sigma$ is a hamp of the digraph
$\left(  V,V\times V\right)  $ (since $\sigma$ is a $V$-listing). The set
$P\left(  \sigma\right)  $ is the set of arcs of this hamp.

However, if we remove an arc from a path, then this path breaks into two
smaller paths\footnote{For instance, removing the arc $34$ from the path
$\left(  1,2,3,4,5\right)  $ breaks it into the two smaller paths $\left(
1,2,3\right)  $ and $\left(  4,5\right)  $.}. Thus, if we remove several arcs
from a path, then this path breaks into several smaller paths. Hence, in
particular, if we remove some arcs from a hamp of $\left(  V,V\times V\right)
$, then this hamp breaks into several smaller paths, and the latter paths form
a path cover of $V$ (because each $v\in V$ is contained in exactly one of
them)\footnote{For instance, if we remove the arcs $23$ and $34$ from the hamp
$\left(  1,2,3,4,5,6\right)  $ (assuming that $V=\left\{  1,2,3,4,5,6\right\}
$), then this hamp breaks into three paths $\left(  1,2\right)  $, $\left(
3\right)  $ and $\left(  4,5,6\right)  $, which form the path cover $\left\{
\left(  1,2\right)  ,\ \left(  3\right)  ,\ \left(  4,5,6\right)  \right\}  $
of $V$.}. In other words, if we remove some arcs from a hamp $\tau$ of
$\left(  V,V\times V\right)  $, then the set of all remaining arcs of $\tau$
is the arc set of a path cover of $V$.\ \ \ \ \footnote{We can even describe
the latter path cover explicitly: Let $\tau=\left(  \tau_{1},\tau_{2}%
,\ldots,\tau_{n}\right)  $ be a hamp of $\left(  V,V\times V\right)  $, and
let us remove the arcs
\[
\tau_{i_{1}}\tau_{i_{1}+1},\ \ \tau_{i_{2}}\tau_{i_{2}+1},\ \ \ldots
,\ \ \tau_{i_{p}}\tau_{i_{p}+1}%
\]
from $\tau$, where $i_{1},i_{2},\ldots,i_{p}$ are some elements of $\left\{
1,2,\ldots,n-1\right\}  $ satisfying $i_{1}<i_{2}<\cdots<i_{p}$. Then, the
hamp $\tau$ breaks into the $p+1$ smaller paths%
\begin{align*}
&  \left(  \tau_{1},\tau_{2},\ldots,\tau_{i_{1}}\right)  ,\\
&  \left(  \tau_{i_{1}+1},\tau_{i_{1}+2},\ldots,\tau_{i_{2}}\right)  ,\\
&  \left(  \tau_{i_{2}+1},\tau_{i_{2}+2},\ldots,\tau_{i_{3}}\right)  ,\\
&  \ldots,\\
&  \left(  \tau_{i_{p}+1},\tau_{i_{p}+2},\ldots,\tau_{n}\right)  ,
\end{align*}
and these $p+1$ smaller paths form a path cover of $V$. The set of all
remaining arcs of $\tau$ is the arc set of this path cover.}

Applying this to $\tau=\sigma$, we conclude that if we remove some arcs from
$\sigma$, then the set of all remaining arcs of $\sigma$ is the arc set of a
path cover of $V$. In other words, any subset of $P\left(  \sigma\right)  $ is
the arc set of a path cover of $V$ (since any subset of $P\left(
\sigma\right)  $ can be obtained by removing some arcs from $\sigma$). Thus,
$B$ is the arc set of a path cover of $V$ (since $B$ is a subset of $P\left(
\sigma\right)  $).\ \ \ \ \footnote{For example, if $\sigma=\left(
1,2,3,4,5,6\right)  $ and $B=\left\{  12,\ 45,\ 56\right\}  $, then $B$ is
obtained by removing the arcs $23$ and $34$ from the hamp $\sigma$, and thus
$B$ is the arc set of the path cover $\left\{  \left(  1,2\right)  ,\ \left(
3\right)  ,\ \left(  4,5,6\right)  \right\}  $.} In other words, there exists
a path cover $C$ of $V$ such that $B=\operatorname*{Arcs}C$.] \medskip

So we have shown that there exists a path cover $C$ of $V$ such that
$B=\operatorname*{Arcs}C$. Consider this $C$.

Let $r$ be the number of $C$-paths. Thus, $C$ consists of $r$ paths, and each
vertex $v\in V$ is contained in exactly one of these $r$ paths. Note that
there exists at least one $C$-path (since $V\neq\varnothing$, but each vertex
$v\in V$ must be contained in a $C$-path). In other words, $r\geq1$.

Now, what are the $V$-listings $\sigma$ that satisfy $B\subseteq P\left(
\sigma\right)  $ ? These are the $V$-listings $\sigma$ that satisfy
$\operatorname*{Arcs}C\subseteq P\left(  \sigma\right)  $ (since
$B=\operatorname*{Arcs}C$). In other words, these are the $V$-listings
$\sigma$ with the property that each arc of each $C$-path is also an arc of
$\sigma$ (since $\operatorname*{Arcs}C$ is the set of all arcs of all
$C$-paths, whereas $P\left(  \sigma\right)  $ is the set of all arcs of
$\sigma$). In other words, these are the $V$-listings $\sigma$ with the
property that if a vertex $a$ is followed by a vertex $b$ on some $C$-path,
then $a$ is also followed by $b$ in the $V$-listing $\sigma$. Hence, each
$C$-path must appear as a contiguous block on such a $V$-listing $\sigma$,
with its vertices appearing in the same order in $\sigma$ as they do on the
$C$-path. Therefore, each $V$-listing $\sigma$ that satisfies $B\subseteq
P\left(  \sigma\right)  $ can be constructed as follows:

\begin{enumerate}
\item Start with the empty list $\left(  {}\right)  $.

\item Pick some $C$-path, and append all its vertices (in the order in which
they appear on this $C$-path) to the end of the list.

\item Then, pick another $C$-path, and do the same for its vertices.

\item Then, pick another $C$-path, and do the same for its vertices.

\item And so on, until all $C$-paths have been listed.
\end{enumerate}

In other words, each $V$-listing $\sigma$ that satisfies $B\subseteq P\left(
\sigma\right)  $ can be obtained by
concatenating\footnote{\emph{Concatenating} several lists $\mathbf{a}%
_{1},\mathbf{a}_{2},\ldots,\mathbf{a}_{k}$ means combining them into a single
list, which begins with the entries of $\mathbf{a}_{1}$ (in the order in which
they appear in $\mathbf{a}_{1}$), continues with the entries of $\mathbf{a}%
_{2}$ (in the order in which they appear in $\mathbf{a}_{2}$), and so on. For
instance, concatenating three lists $\left(  a_{1},a_{2},a_{3}\right)  $,
$\left(  b_{1},b_{2}\right)  $ and $\left(  c_{1},c_{2},c_{3}\right)  $ yields
the list $\left(  a_{1},a_{2},a_{3},b_{1},b_{2},c_{1},c_{2},c_{3}\right)  $.
Since the $C$-paths are lists (of vertices), we can concatenate them.} the
$C$-paths in some order\footnote{For an example, let us assume that
$V=\left\{  1,2,3,4,5,6\right\}  $ and $P=\left\{  \left(  1,3,2\right)
,\ \ \left(  4\right)  ,\ \ \left(  6,5\right)  \right\}  $, so that $r=3$.
The path cover $P$ looks as follows:%
\[%
%TCIMACRO{\TeXButton{tikz path cover on 6 vertices}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,0) {$1$};
%\node(B) at (2,0) {$3$};
%\node(C) at (4,0) {$2$};
%\node(D) at (6,0) {$4$};
%\node(E) at (8,0) {$6$};
%\node(F) at (10,0) {$5$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (A) edge (B) (B) edge (C) (E) edge (F);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$1$};
\node(B) at (2,0) {$3$};
\node(C) at (4,0) {$2$};
\node(D) at (6,0) {$4$};
\node(E) at (8,0) {$6$};
\node(F) at (10,0) {$5$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (A) edge (B) (B) edge (C) (E) edge (F);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ .
\]
Then, the $V$-listings $\sigma$ that satisfy $B\subseteq P\left(
\sigma\right)  $ are%
\begin{align*}
&  \left(  1,3,2,4,6,5\right)  ,\ \ \ \ \ \ \ \ \ \ \left(
1,3,2,6,5,4\right)  ,\ \ \ \ \ \ \ \ \ \ \left(  4,1,3,2,6,5\right)  ,\\
&  \left(  4,6,5,1,3,2\right)  ,\ \ \ \ \ \ \ \ \ \ \left(
6,5,1,3,2,4\right)  ,\ \ \ \ \ \ \ \ \ \ \left(  6,5,4,1,3,2\right)  .
\end{align*}
Here is how they look like (the dashed arrows connect different $C$-paths):%
\begin{align*}
&
%TCIMACRO{\TeXButton{tikz path cover on 6 vertices}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,0) {$1$};
%\node(B) at (2,0) {$3$};
%\node(C) at (4,0) {$2$};
%\node(D) at (6,0) {$4$};
%\node(E) at (8,0) {$6$};
%\node(F) at (10,0) {$5$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (A) edge (B) (B) edge (C) (E) edge (F);
%\path[->,dashed] (C) edge[bend left] (D) (D) edge[bend left] (E);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$1$};
\node(B) at (2,0) {$3$};
\node(C) at (4,0) {$2$};
\node(D) at (6,0) {$4$};
\node(E) at (8,0) {$6$};
\node(F) at (10,0) {$5$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (A) edge (B) (B) edge (C) (E) edge (F);
\path[->,dashed] (C) edge[bend left] (D) (D) edge[bend left] (E);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ ;\\
& \\
&
%TCIMACRO{\TeXButton{tikz path cover on 6 vertices}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,0) {$1$};
%\node(B) at (2,0) {$3$};
%\node(C) at (4,0) {$2$};
%\node(D) at (6,0) {$4$};
%\node(E) at (8,0) {$6$};
%\node(F) at (10,0) {$5$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (A) edge (B) (B) edge (C) (E) edge (F);
%\path[->,dashed] (C) edge[bend left] (E) (F) edge[bend left] (D);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$1$};
\node(B) at (2,0) {$3$};
\node(C) at (4,0) {$2$};
\node(D) at (6,0) {$4$};
\node(E) at (8,0) {$6$};
\node(F) at (10,0) {$5$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (A) edge (B) (B) edge (C) (E) edge (F);
\path[->,dashed] (C) edge[bend left] (E) (F) edge[bend left] (D);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ ;\\
& \\
&
%TCIMACRO{\TeXButton{tikz path cover on 6 vertices}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,0) {$1$};
%\node(B) at (2,0) {$3$};
%\node(C) at (4,0) {$2$};
%\node(D) at (6,0) {$4$};
%\node(E) at (8,0) {$6$};
%\node(F) at (10,0) {$5$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (A) edge (B) (B) edge (C) (E) edge (F);
%\path[->,dashed] (D) edge[bend left] (A) (C) edge[bend left] (E);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$1$};
\node(B) at (2,0) {$3$};
\node(C) at (4,0) {$2$};
\node(D) at (6,0) {$4$};
\node(E) at (8,0) {$6$};
\node(F) at (10,0) {$5$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (A) edge (B) (B) edge (C) (E) edge (F);
\path[->,dashed] (D) edge[bend left] (A) (C) edge[bend left] (E);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ ;\\
& \\
&
%TCIMACRO{\TeXButton{tikz path cover on 6 vertices}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,0) {$1$};
%\node(B) at (2,0) {$3$};
%\node(C) at (4,0) {$2$};
%\node(D) at (6,0) {$4$};
%\node(E) at (8,0) {$6$};
%\node(F) at (10,0) {$5$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (A) edge (B) (B) edge (C) (E) edge (F);
%\path[->,dashed] (D) edge[bend left] (E) (F) edge[bend left] (A);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$1$};
\node(B) at (2,0) {$3$};
\node(C) at (4,0) {$2$};
\node(D) at (6,0) {$4$};
\node(E) at (8,0) {$6$};
\node(F) at (10,0) {$5$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (A) edge (B) (B) edge (C) (E) edge (F);
\path[->,dashed] (D) edge[bend left] (E) (F) edge[bend left] (A);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ ;\\
& \\
&
%TCIMACRO{\TeXButton{tikz path cover on 6 vertices}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,0) {$1$};
%\node(B) at (2,0) {$3$};
%\node(C) at (4,0) {$2$};
%\node(D) at (6,0) {$4$};
%\node(E) at (8,0) {$6$};
%\node(F) at (10,0) {$5$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (A) edge (B) (B) edge (C) (E) edge (F);
%\path[->,dashed] (F) edge[bend left] (A) (C) edge[bend left] (D);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$1$};
\node(B) at (2,0) {$3$};
\node(C) at (4,0) {$2$};
\node(D) at (6,0) {$4$};
\node(E) at (8,0) {$6$};
\node(F) at (10,0) {$5$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (A) edge (B) (B) edge (C) (E) edge (F);
\path[->,dashed] (F) edge[bend left] (A) (C) edge[bend left] (D);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ ;\\
& \\
&
%TCIMACRO{\TeXButton{tikz path cover on 6 vertices}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,0) {$1$};
%\node(B) at (2,0) {$3$};
%\node(C) at (4,0) {$2$};
%\node(D) at (6,0) {$4$};
%\node(E) at (8,0) {$6$};
%\node(F) at (10,0) {$5$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (A) edge (B) (B) edge (C) (E) edge (F);
%\path[->,dashed] (F) edge[bend left] (D) (D) edge[bend left] (A);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$1$};
\node(B) at (2,0) {$3$};
\node(C) at (4,0) {$2$};
\node(D) at (6,0) {$4$};
\node(E) at (8,0) {$6$};
\node(F) at (10,0) {$5$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (A) edge (B) (B) edge (C) (E) edge (F);
\path[->,dashed] (F) edge[bend left] (D) (D) edge[bend left] (A);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ .
\end{align*}
}. The only freedom we have is to choose this order. For this, we have $r!$
options (since the number of $C$-paths is $r$). Each of these $r!$ options
yields a different $V$-listing (because the $C$-paths are nonempty and have no
vertex in common).

Thus, $N^{B}=r!$ (since $N^{B}$ is the $\#$ of $V$-listings $\sigma$ such that
$B\subseteq P\left(  \sigma\right)  $). Since $N^{B}$ is odd, we thus see that
$r!$ is odd. However, a factorial $m!$ is always even for $m>1$; therefore, we
must have $r\leq1$ (since $r!$ is odd). Combining this with $r\geq1$, we
obtain $r=1$. In other words, there is only one $C$-path. This $C$-path must
contain each $v\in V$ (because $C$ is a path cover of $V$, and thus each $v\in
V$ is contained in a $C$-path), and thus is a hamp of the digraph $\left(
V,V\times V\right)  $. Let $\tau$ be this hamp. Thus, $\tau$ is the only
$C$-path; in other words, $C=\left\{  \tau\right\}  $. Hence,
$\operatorname*{Arcs}C$ is the set of arcs of the path $\tau$. In other words,
$\operatorname*{Arcs}C=P\left(  \tau\right)  $. Thus, $B=\operatorname*{Arcs}%
C=P\left(  \tau\right)  $, so that $P\left(  \tau\right)  =B\subseteq A$
(since $B$ is a subset of $A$); in other words, each arc of $\tau$ belongs to
$A$. Hence, $\tau$ is a path of $D$. Therefore, $\tau$ is a hamp of $D$ (since
$\tau$ is a hamp of $\left(  V,V\times V\right)  $).

Now, forget that we assumed that $N^{B}$ is odd. We thus have shown that%
\begin{equation}
\text{if }N^{B}\text{ is odd, then }B=P\left(  \tau\right)  \text{ for some
hamp }\tau\text{ of }D. \label{pf.thm.hamp.Dbar.6}%
\end{equation}


The converse of this statement holds as well:%
\begin{equation}
\text{if }B=P\left(  \tau\right)  \text{ for some hamp }\tau\text{ of
}D\text{, then }N^{B}\text{ is odd} \label{pf.thm.hamp.Dbar.7}%
\end{equation}
(and actually $N^{B}$ equals $1$ in this case).

[\textit{Proof of (\ref{pf.thm.hamp.Dbar.7}):} Assume that $B=P\left(
\tau\right)  $ for some hamp $\tau$ of $D$. Consider this $\tau$. Thus, $\tau$
is a $V$-listing $\sigma$ such that $B\subseteq P\left(  \sigma\right)  $.
Furthermore, it is easy to see that $\tau$ is the \textbf{only} such
$V$-listing\footnote{\textit{Proof.} Let $\sigma$ be a $V$-listing such that
$B\subseteq P\left(  \sigma\right)  $. We must show that $\sigma=\tau$.
\par
From $B=P\left(  \tau\right)  $, we obtain $P\left(  \tau\right)  =B\subseteq
P\left(  \sigma\right)  $. However, the sets $P\left(  \sigma\right)  $ and
$P\left(  \tau\right)  $ are two finite sets of the same size (since they are
both $\left(  n-1\right)  $-element sets). Thus, if one of them is a subset of
the other, then they must be equal. Hence, from $P\left(  \tau\right)
\subseteq P\left(  \sigma\right)  $, we obtain $P\left(  \tau\right)
=P\left(  \sigma\right)  $. Using Observation 1, we thus conclude that
$\tau=\sigma$. Hence, $\sigma=\tau$, qed.}. Therefore, there is exactly $1$
such $V$-listing. In other words, the $\#$ of such $V$-listings is $1$. In
other words, $N^{B}$ is $1$ (since $N^{B}$ is this $\#$). Hence, $N^{B}$ is
odd. This proves (\ref{pf.thm.hamp.Dbar.7}).] \medskip

Combining (\ref{pf.thm.hamp.Dbar.6}) with (\ref{pf.thm.hamp.Dbar.7}), we
obtain the following: The number $N^{B}$ is odd if and only if $B=P\left(
\tau\right)  $ for some hamp $\tau$ of $D$. Therefore,%
\[
\left[  N^{B}\text{ is odd}\right]  =\left[  B=P\left(  \tau\right)  \text{
for some hamp }\tau\text{ of }D\right]  .
\]
However, it is easy to see that $m\equiv\left[  m\text{ is odd}\right]
\operatorname{mod}2$ for each integer $m$. Thus,%
\begin{align}
N^{B}  &  \equiv\left[  N^{B}\text{ is odd}\right] \nonumber\\
&  =\left[  B=P\left(  \tau\right)  \text{ for some hamp }\tau\text{ of
}D\right]  \operatorname{mod}2. \label{pf.thm.hamp.Dbar.8}%
\end{align}


Forget that we fixed $B$. We thus have proved the congruence
(\ref{pf.thm.hamp.Dbar.8}) for each subset $B$ of $A$. Hence,
(\ref{pf.thm.hamp.Dbar.4}) becomes%
\begin{align*}
N  &  =\sum_{B\text{ is a subset of }A}\ \ \underbrace{N^{B}}%
_{\substack{\equiv\left[  B=P\left(  \tau\right)  \text{ for some hamp }%
\tau\text{ of }D\right]  \operatorname{mod}2\\\text{(by
(\ref{pf.thm.hamp.Dbar.8}))}}}\\
&  \equiv\sum_{B\text{ is a subset of }A}\left[  B=P\left(  \tau\right)
\text{ for some hamp }\tau\text{ of }D\right] \\
&  =\left(  \#\text{ of subsets }B\text{ of }A\text{ such that }B=P\left(
\tau\right)  \text{ for some hamp }\tau\text{ of }D\right)
\ \ \ \ \ \ \ \ \ \ \left(  \text{by (\ref{pf.thm.hamp.Dbar.rcall})}\right) \\
&  =\left(  \#\text{ of sets of the form }P\left(  \tau\right)  \text{ for
some hamp }\tau\text{ of }D\right) \\
&  \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{since each set of the form }P\left(  \tau\right)  \text{ for some hamp
}\tau\text{ of }D\\
\text{is a subset of }A\text{ (by Observation 0, applied to }\sigma
=\tau\text{)}%
\end{array}
\right) \\
&  =\left(  \#\text{ of hamps }\tau\text{ of }D\right)  \operatorname{mod}2
\end{align*}
(because Observation 1 shows that different hamps $\tau$ yield different sets
$P\left(  \tau\right)  $). Therefore,%
\[
\left(  \#\text{ of hamps }\tau\text{ of }D\right)  \equiv N\equiv\left(
\#\text{ of hamps of }\overline{D}\right)  \operatorname{mod}2
\]
(by (\ref{pf.thm.hamp.Dbr.5})). Thus,%
\[
\left(  \#\text{ of hamps of }\overline{D}\right)  \equiv\left(  \#\text{ of
hamps }\tau\text{ of }D\right)  =\left(  \#\text{ of hamps of }D\right)
\operatorname{mod}2.
\]
This proves Theorem \ref{thm.hamp.Dbar}.
\end{proof}

\subsection{Tournaments}

We now define two more restrictive classes of digraphs:

\begin{definition}
A digraph $D$ is said to be \emph{loopless} if it has no loops (i.e., it has
no arcs of the form $\left(  v,v\right)  $).
\end{definition}

\begin{definition}
\label{def.tourn.tourn}A \emph{tournament} is defined to be a loopless digraph
$D$ that satisfies the following axiom:

\emph{Tournament axiom:} For any two distinct vertices $u$ and $v$ of $D$,
\textbf{exactly} one of the two pairs $\left(  u,v\right)  $ and $\left(
v,u\right)  $ is an arc of $D$.
\end{definition}

\begin{example}
The following digraph is a tournament:%
\[%
%TCIMACRO{\TeXButton{tikz 3-digraph}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0:1.5) {$1$};
%\node(B) at (120:1.5) {$2$};
%\node(C) at (240:1.5) {$3$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (A) edge (B) (B) edge (C) (A) edge (C);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0:1.5) {$1$};
\node(B) at (120:1.5) {$2$};
\node(C) at (240:1.5) {$3$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (A) edge (B) (B) edge (C) (A) edge (C);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ .
\]
The following digraph is a tournament as well:%
\[%
%TCIMACRO{\TeXButton{tikz 3-digraph}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0:1.5) {$1$};
%\node(B) at (120:1.5) {$2$};
%\node(C) at (240:1.5) {$3$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (A) edge (B) (B) edge (C) (C) edge (A);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0:1.5) {$1$};
\node(B) at (120:1.5) {$2$};
\node(C) at (240:1.5) {$3$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (A) edge (B) (B) edge (C) (C) edge (A);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ .
\]
However, the following digraph is not a tournament:%
\[%
%TCIMACRO{\TeXButton{tikz 3-digraph}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0:1.5) {$1$};
%\node(B) at (120:1.5) {$2$};
%\node(C) at (240:1.5) {$3$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (A) edge (B) (B) edge (C);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0:1.5) {$1$};
\node(B) at (120:1.5) {$2$};
\node(C) at (240:1.5) {$3$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (A) edge (B) (B) edge (C);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ ,
\]
because the tournament axiom is not satisfied for $u=1$ and $v=3$ (since
neither $\left(  1,3\right)  $ nor $\left(  3,1\right)  $ is an arc of the
digraph). Nor is the following digraph a tournament:%
\[%
%TCIMACRO{\TeXButton{tikz 3-digraph}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0:1.5) {$1$};
%\node(B) at (120:1.5) {$2$};
%\node(C) at (240:1.5) {$3$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (B) edge (C);
%\path[->] (A) edge[bend left=20] (B);
%\path[->] (B) edge[bend left=20] (A);
%\path[->] (C) edge[bend left=10] (A);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0:1.5) {$1$};
\node(B) at (120:1.5) {$2$};
\node(C) at (240:1.5) {$3$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (B) edge (C);
\path[->] (A) edge[bend left=20] (B);
\path[->] (B) edge[bend left=20] (A);
\path[->] (C) edge[bend left=10] (A);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ ,
\]
because the tournament axiom is not satisfied for $u=1$ and $v=2$ (since both
$\left(  1,2\right)  $ and $\left(  2,1\right)  $ are arcs of the digraph).
Finally, the digraph
\[%
%TCIMACRO{\TeXButton{tikz 3-digraph}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0:1.5) {$1$};
%\node(B) at (120:1.5) {$2$};
%\node(C) at (240:1.5) {$3$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (A) edge (B) (B) edge (C) (A) edge (C);
%\path[->] (A) edge[loop right] (A);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0:1.5) {$1$};
\node(B) at (120:1.5) {$2$};
\node(C) at (240:1.5) {$3$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (A) edge (B) (B) edge (C) (A) edge (C);
\path[->] (A) edge[loop right] (A);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\]
is not a tournament either, since it is not loopless (having the loop $\left(
1,1\right)  $).

The digraph $D$ in Proposition \ref{prop.hamp.123n} always is a tournament.
\end{example}

A tournament can be viewed as a model for the outcome of a round-robin
tournament between a number of contestants (assuming that each contest ends in
a victory by one of the contestants). The vertices are the contestants, and
the arcs encode the winner of each contest (namely, if contestant $u$ wins
against contestant $v$, then we encode it as an arc $\left(  u,v\right)  $).
This is the reason for the name \textquotedblleft tournament\textquotedblright.

Here is a quick consequence of the definition of a tournament:

\begin{proposition}
\label{prop.tourn.rev-bar}Let $D$ be a tournament. Then, the arcs of
$\overline{D}$ that are not loops are precisely the arcs of
$D^{\operatorname*{rev}}$.
\end{proposition}

\begin{proof}
The definition of $D^{\operatorname*{rev}}$ shows that the arcs of
$D^{\operatorname*{rev}}$ are precisely the reversals of the arcs of $D$.

The definition of $\overline{D}$ shows that the arcs of $\overline{D}$ are
precisely the non-arcs of $D$.

The digraph $D$ is a tournament. Thus, $D$ is loopless (by the definition of a
tournament), i.e., has no loops. In other words, none of the arcs of $D$ is a
loop. Hence, none of the reversals of the arcs of $D$ is a loop either (since
the reversal of an arc $a$ is a loop only when $a$ itself is a loop). In other
words, none of the arcs of $D^{\operatorname*{rev}}$ is a loop (since the arcs
of $D^{\operatorname*{rev}}$ are precisely the reversals of the arcs of $D$).

For any two distinct vertices $u$ and $v$ of $D$, we have the following chain
of logical equivalences:%
\begin{align*}
&  \ \left(  \left(  u,v\right)  \text{ is an arc of }\overline{D}\right) \\
&  \Longleftrightarrow\ \left(  \left(  u,v\right)  \text{ is a non-arc of
}D\right)  \ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{since the arcs of }\overline{D}\text{ are precisely}\\
\text{the non-arcs of }D
\end{array}
\right) \\
&  \Longleftrightarrow\ \left(  \left(  u,v\right)  \text{ is not an arc of
}D\right)  \ \ \ \ \ \ \ \ \ \ \left(  \text{by the definition of a
\textquotedblleft non-arc\textquotedblright}\right) \\
&  \Longleftrightarrow\ \left(  \left(  v,u\right)  \text{ is an arc of
}D\right)  \ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{since the tournament axiom tells us that}\\
\text{\textbf{exactly} one of the two}\\
\text{pairs }\left(  u,v\right)  \text{ and }\left(  v,u\right)  \text{ is an
arc of }D
\end{array}
\right) \\
&  \Longleftrightarrow\ \left(  \left(  u,v\right)  \text{ is an arc of
}D^{\operatorname*{rev}}\right)  \ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{since the arcs of }D^{\operatorname*{rev}}\text{ are precisely}\\
\text{the reversals of the arcs of }D
\end{array}
\right)  .
\end{align*}
Thus, the arcs of $\overline{D}$ that are not loops are precisely the arcs of
$D^{\operatorname*{rev}}$ that are not loops. Since none of the arcs of
$D^{\operatorname*{rev}}$ is a loop, we can simplify this as follows: The arcs
of $\overline{D}$ that are not loops are precisely the arcs of
$D^{\operatorname*{rev}}$. This proves the Proposition
\ref{prop.tourn.rev-bar}.
\end{proof}

We note that Proposition \ref{prop.tourn.rev-bar} also has a converse (which
we shall not use and thus won't prove either):

\begin{proposition}
Let $D$ be a loopless digraph. Then, $D$ is a tournament if and only if the
arcs of $\overline{D}$ that are not loops are precisely the arcs of
$D^{\operatorname*{rev}}$.
\end{proposition}

Here are three other obvious properties of tournaments:

\begin{proposition}
Let $D$ be a tournament. Then, $D^{\operatorname*{rev}}$ is a tournament as well.
\end{proposition}

\begin{proposition}
\label{prop.tourn.rev-arc}Let $D=\left(  V,A\right)  $ be a tournament, and
let $vw\in A$ be an arc of $D$. Let $D^{\prime}$ be the digraph obtained from
$D$ by reversing the arc $vw$ (that is, replacing it by $wv$). (In other
words, let $D^{\prime}=\left(  V,\ \ \left(  A\setminus\left\{  vw\right\}
\right)  \cup\left\{  wv\right\}  \right)  $.) Then, $D^{\prime}$ is again a tournament.
\end{proposition}

\begin{proposition}
Let $D$ be a tournament with $n$ vertices. Then, $D$ has exactly $\dbinom
{n}{2}$ many arcs.
\end{proposition}

With so many arcs, one might hope that a tournament has better chances than a
random digraph to have a hamp (Hamiltonian path). And indeed:

\begin{theorem}
[R\'{e}dei's Little Theorem]\label{thm.tourn.hamp}Any tournament has a hamp.
Here, we agree to consider the empty list $\left(  {}\right)  $ as a hamp of
the empty tournament with $0$ vertices.
\end{theorem}

We will now briefly outline a quick proof of this theorem, but it is not
strictly needed since we will later prove a much stronger result (Theorem
\ref{thm.tourn.redei}) from which Theorem \ref{thm.tourn.hamp} will also follow.

\begin{proof}
[Proof of Theorem \ref{thm.tourn.hamp} (sketched).]We shall prove this by
strong induction on the number of vertices of the tournament. Thus, we fix a
tournament $D=\left(  V,A\right)  $, and assume that all tournaments with
fewer vertices than $D$ have hamps. Now we want to find a hamp of $D$.

If $V$ is empty, then $\left(  {}\right)  $ is a hamp (according to our
agreement). Hence, we WLOG assume that $V$ is not empty. Choose any $v\in V$.
Let%
\[
X:=\left\{  u\in V\ \mid\ uv\in A\right\}  \ \ \ \ \ \ \ \ \ \ \text{and}%
\ \ \ \ \ \ \ \ \ \ Y:=\left\{  u\in V\ \mid\ vu\in A\right\}  .
\]
By the definition of a tournament, the sets $X$, $Y$ and $\left\{  v\right\}
$ are disjoint, and their union is $V$. Hence, the two sets $X$ and $Y$ have
smaller size than $V$.

Now, consider the two tournaments $\left(  X,\ A\cap\left(  X\times X\right)
\right)  $ and $\left(  Y,\ A\cap\left(  Y\times Y\right)  \right)  $. These
two tournaments have fewer vertices than $D$ (since the two sets $X$ and $Y$
have smaller size than $V$), and thus have hamps (by the induction
hypothesis). Let $\left(  x_{1},x_{2},\ldots,x_{a}\right)  $ and $\left(
y_{1},y_{2},\ldots,y_{b}\right)  $ be these hamps (these can be empty lists if
$X$ or $Y$ is empty). Then, it is easy to see that $\left(  x_{1},x_{2}%
,\ldots,x_{a},u,y_{1},y_{2},\ldots,y_{b}\right)  $ is a hamp of $D$. Thus, $D$
has a hamp. This completes the induction step, and thus Theorem
\ref{thm.tourn.hamp} is proved.
\end{proof}

\subsection{Hamiltonian cycles in tournaments}

Encouraged by Theorem \ref{thm.tourn.hamp}, we can ask a stronger question: Is
it true that any tournament has a Hamiltonian \textbf{cycle}? Let us first
define this concept:

\begin{definition}
Let $D=\left(  V,A\right)  $ be a digraph.

\begin{enumerate}
\item[\textbf{(a)}] A \emph{closed walk} of $D$ means a walk $\left(
v_{0},v_{1},\ldots,v_{k}\right)  $ of $D$ satisfying $v_{k}=v_{0}$.

\item[\textbf{(b)}] A \emph{cycle} of $D$ means a closed walk $\left(
v_{0},v_{1},\ldots,v_{k}\right)  $ of $D$ such that $k\geq1$ and such that the
vertices $v_{0},v_{1},\ldots,v_{k-1}$ are distinct.

\item[\textbf{(c)}] A \emph{Hamiltonian cycle} of $D$ means a cycle of $D$
that contains each vertex of $D$.

In other words, a \emph{Hamiltonian cycle} of $D$ means a cycle $\left(
v_{0},v_{1},\ldots,v_{k}\right)  $ of $D$ such that $V=\left\{  v_{0}%
,v_{1},\ldots,v_{k}\right\}  $.
\end{enumerate}
\end{definition}

For example, in the digraph $D$ constructed in Example \ref{exa.hamp.comp},
the $3$-tuple $\left(  1,2,1\right)  $ is a cycle (but not a Hamiltonian one,
since it fails to contain the vertex $3$), and the $4$-tuple $\left(
2,3,1,2\right)  $ is a Hamiltonian cycle.

Now, it is clear that not every tournament has a Hamiltonian cycle; for
example, the tournament $%
%TCIMACRO{\TeXButton{tikz 3-digraph}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,0) {$1$};
%\node(B) at (2,0) {$2$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (A) edge (B);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$1$};
\node(B) at (2,0) {$2$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (A) edge (B);
\end{scope}
\end{tikzpicture}%
%EndExpansion
$ has none. One reason for this is obvious:

\begin{definition}
Let $D=\left(  V,A\right)  $ be a digraph with at least one vertex. We say
that the digraph $D$ is \emph{strongly connected} if for every two vertices
$u$ and $v$ in $V$, there exists a walk from $u$ to $v$ in $D$.
\end{definition}

\begin{example}
The digraph%
\[%
%TCIMACRO{\TeXButton{tikz 5-digraph}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,0) {$2$};
%\node(B) at (2,0) {$3$};
%\node(C) at (0,-2) {$4$};
%\node(D) at (2,-2) {$5$};
%\node(E) at (-3, -1) {$1$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path
%[->] (E) edge (A) (A) edge (B) (B) edge (D) (A) edge (C) (C) edge (D) (D) edge[bend left=50] (E);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$2$};
\node(B) at (2,0) {$3$};
\node(C) at (0,-2) {$4$};
\node(D) at (2,-2) {$5$};
\node(E) at (-3, -1) {$1$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path
[->] (E) edge (A) (A) edge (B) (B) edge (D) (A) edge (C) (C) edge (D) (D) edge[bend left=50] (E);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\]
is strongly connected, whereas the digraph%
\[%
%TCIMACRO{\TeXButton{tikz 4-digraph}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,0) {$1$};
%\node(B) at (2,0) {$2$};
%\node(C) at (4,0) {$3$};
%\node(D) at (6,0) {$4$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (A) edge (B);
%\path[->] (B) edge[bend left=20] (C);
%\path[->] (C) edge[bend left=20] (B);
%\path[->] (C) edge[bend left=20] (D);
%\path[->] (D) edge[bend left=20] (C);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$1$};
\node(B) at (2,0) {$2$};
\node(C) at (4,0) {$3$};
\node(D) at (6,0) {$4$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (A) edge (B);
\path[->] (B) edge[bend left=20] (C);
\path[->] (C) edge[bend left=20] (B);
\path[->] (C) edge[bend left=20] (D);
\path[->] (D) edge[bend left=20] (C);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\]
is not (for example, it has no walk from $2$ to $1$).
\end{example}

\begin{proposition}
\label{prop.hamc.stronc}Let $D$ be a digraph. If $D$ has a Hamiltonian cycle,
then $D$ is strongly connected.
\end{proposition}

\begin{proof}
[Proof (sketched).]Assume that $D$ has a Hamiltonian cycle. Then, for any two
vertices $u$ and $v$ of $D$, we can obtain a walk from $u$ to $v$ by walking
along this cycle. Thus, $D$ is strongly connected.
\end{proof}

Proposition \ref{prop.hamc.stronc} gives only a necessary, not a sufficient
condition for the existence of a Hamiltonian cycle. However, it turns out that
it is also sufficient when the digraph is a tournament with at least two vertices:

\begin{theorem}
[Camion's theorem]\label{thm.hamc.camion}Let $D$ be a strongly connected
tournament with at least two vertices. Then, $D$ has a Hamiltonian cycle.
\end{theorem}

Before we prove this, we show a simple proposition about strongly connected digraphs:

\begin{proposition}
\label{prop.stronc.cycle}Let $D=\left(  V,A\right)  $ be a strongly connected
digraph. Then:

\begin{enumerate}
\item[\textbf{(a)}] If $V$ has at least two vertices, then $D$ has a cycle.

\item[\textbf{(b)}] Each arc $a\in A$ is contained in at least one cycle of
$D$.
\end{enumerate}
\end{proposition}

\begin{proof}
[Proof of Proposition \ref{prop.stronc.cycle} (sketched).]\textbf{(b)} Let
$a=uv\in A$ be an arc. Then, there is a walk from $v$ to $u$ in $D$ (since $D$
is strongly connected). Hence, there is a path from $v$ to $u$ in $D$ as well
(by the \textquotedblleft if there is a walk, then there is a
path\textquotedblright\ theorem\footnote{We have previously stated this
theorem for undirected graphs, but it exists in the same form (and with the
same proof) for digraphs.}). Pick such a path and combine it with the arc $a$
to get a cycle that contains the arc $a$. Thus, Proposition
\ref{prop.stronc.cycle} \textbf{(b)} is proved. \medskip

\textbf{(a)} Assume that $V$ has at least two vertices. Thus, $V$ has two
distinct vertices $u$ and $v$. Consider these $u$ and $v$. Then, there is a
walk from $v$ to $u$ in $D$ (since $D$ is strongly connected). This walk must
have at least one arc (since $u$ and $v$ are distinct). Hence, $D$ has an arc.
From Proposition \ref{prop.stronc.cycle} \textbf{(b)}, we conclude that this
arc is contained in at least one cycle of $D$. Hence, $D$ has a cycle. This
proves Proposition \ref{prop.stronc.cycle} \textbf{(a)}.
\end{proof}

We are now ready to prove Theorem \ref{thm.hamc.camion}:

\begin{proof}
[Proof of Theorem \ref{thm.hamc.camion}.](We are following \cite[\S 10.2,
Theorem 4]{Berge91}.)

Write $D$ as $\left(  V,A\right)  $. Proposition \ref{prop.stronc.cycle}
\textbf{(a)} shows that $D$ has a cycle. Thus, $D$ has a cycle of maximum
length\footnote{The \emph{length} of a walk $\left(  v_{0},v_{1},\ldots
,v_{k}\right)  $ is defined to be the number $k$.} (since the total set of
cycles of $D$ is finite\footnote{This is because a cycle cannot have length
$>\left\vert V\right\vert $.}). Let%
\[
\mathbf{c}=\left(  v_{0},v_{1},\ldots,v_{k}\right)
\ \ \ \ \ \ \ \ \ \ \left(  \text{with }v_{k}=v_{0}\right)
\]
be a cycle (of $D$) having maximum length. We claim that $\mathbf{c}$ is a
Hamiltonian cycle.

To prove this, we assume the contrary. Thus, $\mathbf{c}$ does not contain
some vertex of $D$. Our goal is to obtain a contradiction by finding a cycle
that is longer than $\mathbf{c}$.

Let $C=\left\{  v_{0},v_{1},\ldots,v_{k}\right\}  $ be the set of all vertices
of the cycle $\mathbf{c}$. Thus, $C$ is a proper subset of $V$ (since
$\mathbf{c}$ does not contain some vertex of $D$). Hence, $V\setminus
C\neq\varnothing$.

The vertices $w\in V\setminus C$ are precisely the vertices not contained in
the cycle $\mathbf{c}$. Thus, they are distinct from each of $v_{0}%
,v_{1},\ldots,v_{k}$. Hence, for each vertex $w\in V\setminus C$, exactly one
of the pairs $wv_{0}$ and $v_{0}w$ must belong to $A$ (by the tournament
axiom). In other words, the set $V\setminus C$ is the union of its two subsets%
\begin{align*}
X  &  :=\left\{  w\in V\setminus C\ \mid\ wv_{0}\in A\right\}
\ \ \ \ \ \ \ \ \ \ \text{and}\\
Y  &  :=\left\{  w\in V\setminus C\ \mid\ v_{0}w\in A\right\}  ,
\end{align*}
and furthermore these two subsets $X$ and $Y$ are disjoint. Thus, $X\cup
Y=V\setminus C$ and $X\cap Y=\varnothing$.

We shall now prove the following:

\begin{statement}
\textit{Observation 1:} Let $w\in X$. Then, $wv_{i}\in A$ for each
$i\in\left\{  0,1,\ldots,k\right\}  $.
\end{statement}

[\textit{Proof of Observation 1:} The claim we must prove is \textquotedblleft%
$wv_{i}\in A$ for each $i\in\left\{  0,1,\ldots,k\right\}  $\textquotedblright%
. Substituting $k-i$ for $i$ in this claim, we can restate it as
\textquotedblleft$wv_{k-i}\in A$ for each $i\in\left\{  0,1,\ldots,k\right\}
$\textquotedblright.

We shall prove this restated claim by induction on $i$:

\textit{Induction base:} From $w\in X$, we immediately obtain $wv_{0}\in A$.
In view of $v_{k-0}=v_{k}=v_{0}$, we can rewrite this as $wv_{k-0}\in A$.
Hence, the claim \textquotedblleft$wv_{k-i}\in A$ for each $i\in\left\{
0,1,\ldots,k\right\}  $\textquotedblright\ holds for $i=0$.

\textit{Induction step:} Let $j\in\left\{  1,2,\ldots,k\right\}  $. Assume
that $wv_{k-\left(  j-1\right)  }\in A$. We must show that $wv_{k-j}\in A$.

Assume the contrary. Thus, $wv_{k-j}\notin A$.

Let $r=k-j$; thus, $r\in\left\{  0,1,\ldots,k-1\right\}  $. Also,
$wv_{r}=wv_{k-j}\notin A$. We have $w\neq v_{r}$ (since $w\in X\subseteq X\cup
Y=V\setminus C$). Thus, by the tournament axiom, we see that exactly one of
the pairs $wv_{r}$ and $v_{r}w$ must belong to $A$. Hence, $v_{r}w\in A$
(since $wv_{r}\notin A$).

Also, from $r=k-j$, we obtain $r+1=k-j+1=k-\left(  j-1\right)  $, so that
$wv_{r+1}=wv_{k-\left(  j-1\right)  }\in A$. Hence, we can \textquotedblleft
detour\textquotedblright\ our cycle $\mathbf{c}$ to pass through $w$,
obtaining a longer cycle $\left(  v_{0},v_{1},\ldots,v_{r},w,v_{r+1}%
,v_{r+2},\ldots,v_{k}\right)  $ (because $v_{r}w\in A$ and $wv_{r+1}\in A$).
However, this contradicts the fact that $\mathbf{c}$ is a cycle having
\textbf{maximum length}. This contradiction shows that our assumption was
wrong; hence, we have shown that $wv_{k-j}\in A$. This completes the induction
step; thus, we have proved Observation 1.]

\begin{statement}
\textit{Observation 2:} Let $w\in Y$. Then, $v_{i}w\in A$ for each
$i\in\left\{  0,1,\ldots,k\right\}  $.
\end{statement}

[\textit{Proof of Observation 2:} We shall prove this by induction on $i$:

\textit{Induction base:} From $w\in Y$, we immediately obtain $v_{0}w\in A$.
Hence, Observation 2 is proved for $i=0$.

\textit{Induction step:} Let $j\in\left\{  1,2,\ldots,k\right\}  $. Assume
that $v_{j-1}w\in A$. We must show that $v_{j}w\in A$.

Assume the contrary. Thus, $v_{j}w\notin A$. However, $w\neq v_{j}$ (since
$w\in Y\subseteq X\cup Y=V\setminus C$). Thus, by the tournament axiom, we see
that exactly one of the pairs $wv_{j}$ and $v_{j}w$ must belong to $A$. Hence,
$wv_{j}\in A$ (since $v_{j}w\notin A$). Hence, we can \textquotedblleft
detour\textquotedblright\ our cycle $\mathbf{c}$ to pass through $w$,
obtaining a longer cycle $\left(  v_{0},v_{1},\ldots,v_{j-1},w,v_{j}%
,v_{j+1},\ldots,v_{k}\right)  $ (because $v_{j-1}w\in A$ and $wv_{j}\in A$).
However, this contradicts the fact that $\mathbf{c}$ is a cycle having
\textbf{maximum length}. This contradiction shows that our assumption was
wrong; hence, we have shown that $v_{j}w\in A$. This completes the induction
step; thus, we have proved Observation 2.]

\begin{statement}
\textit{Observation 3:} Let $w\in X$ and $z\in C$. Then, $zw\notin A$.
\end{statement}

[\textit{Proof of Observation 3:} We have $z\in C=\left\{  v_{0},v_{1}%
,\ldots,v_{k}\right\}  $, so that $z=v_{i}$ for some $i\in\left\{
0,1,\ldots,k\right\}  $. Consider this $i$. Observation 1 yields $wv_{i}\in A$
(since $w\in X$). In other words, $wz\in A$ (since $z=v_{i}$). However, $w\neq
z$ (since $w\in X\subseteq X\cup Y=V\setminus C$ and $z\in C$). Thus, by the
tournament axiom, exactly one of the two pairs $wz$ and $zw$ must belong to
$A$. Hence, from $wz\in A$, we obtain $zw\notin A$. This proves Observation 3.]

\begin{statement}
\textit{Observation 4:} Let $w\in Y$ and $z\in C$. Then, $wz\notin A$.
\end{statement}

[\textit{Proof of Observation 4:} We have $z\in C=\left\{  v_{0},v_{1}%
,\ldots,v_{k}\right\}  $, so that $z=v_{i}$ for some $i\in\left\{
0,1,\ldots,k\right\}  $. Consider this $i$. Observation 2 yields $v_{i}w\in A$
(since $w\in Y$). In other words, $zw\in A$ (since $z=v_{i}$). However, $w\neq
z$ (since $w\in Y\subseteq X\cup Y=V\setminus C$ and $z\in C$). Thus, by the
tournament axiom, exactly one of the two pairs $wz$ and $zw$ must belong to
$A$. Hence, from $zw\in A$, we obtain $wz\notin A$. This proves Observation 4.]

\begin{statement}
\textit{Observation 5:} We have $X\neq\varnothing$.
\end{statement}

[\textit{Proof of Observation 5:} There exists some vertex $q\in V\setminus C$
(since $V\setminus C\neq\varnothing$). Consider this $q$. Since $D$ is
strongly connected, there exists a walk from $q$ to $v_{0}$. This walk must
cross from the set $V\setminus C$ into the set $C$ at some point\footnote{By
this we mean the following: One of the arcs of this walk must have its source
in $V\setminus C$ and its target in $C$.} (since $q\in V\setminus C$ whereas
$v_{0}\in C$). Hence, there exists an arc $wz$ whose source $w$ belongs to
$V\setminus C$ and whose target $z$ belongs to $C$. Consider this arc. Thus,
$w\in V\setminus C$ and $z\in C$ and $wz\in A$. If we had $w\in Y$, then
Observation 4 would yield $wz\notin A$, which would contradict $wz\in A$.
Hence, we cannot have $w\in Y$. Thus, $w\notin Y$. However, $w\in V\setminus
C=X\cup Y$. Combining this with $w\notin Y$, we obtain $w\in\left(  X\cup
Y\right)  \setminus Y\subseteq X$. Hence, $X\neq\varnothing$. Thus,
Observation 5 is proved.]

\begin{statement}
\textit{Observation 6:} We have $Y\neq\varnothing$.
\end{statement}

[\textit{Proof of Observation 6:} This is very similar to the proof of
Observation 5 above:

There exists some vertex $q\in V\setminus C$ (since $V\setminus C\neq
\varnothing$). Consider this $q$. Since $D$ is strongly connected, there
exists a walk from $v_{0}$ to $q$. This walk must cross from the set $C$ into
the set $V\setminus C$ at some point (since $v_{0}\in C$ whereas $q\in
V\setminus C$). Hence, there exists an arc $zw$ whose source $z$ belongs to
$C$ and whose target $w$ belongs to $V\setminus C$. Consider this arc. Thus,
$z\in C$ and $w\in V\setminus C$ and $zw\in A$. If we had $w\in X$, then
Observation 3 would yield $zw\notin A$, which would contradict $zw\in A$.
Hence, we cannot have $w\in X$. Thus, $w\notin X$. However, $w\in V\setminus
C=X\cup Y$. Combining this with $w\notin X$, we obtain $w\in\left(  X\cup
Y\right)  \setminus X\subseteq Y$. Hence, $Y\neq\varnothing$. Thus,
Observation 6 is proved.]

\begin{statement}
\textit{Observation 7:} There exists an arc $yx\in A$ with $y\in Y$ and $x\in
X$.
\end{statement}

[\textit{Proof of Observation 7:} There exists at least one vertex $u\in X$
(by Observation 5) and at least one vertex $v\in Y$ (by Observation 6).
Consider these $u$ and $v$. From $u\in X$, we obtain $u\notin Y$ (since $X\cap
Y=\varnothing$) and thus $u\in V\setminus Y$. Since $D$ is strongly connected,
there exists a walk from $v$ to $u$. This walk must cross from the set $Y$
into the set $V\setminus Y$ at some point (since $v\in Y$ and $u\in V\setminus
Y$). Hence, there exists an arc $yx\in A$ whose source $y$ belongs to $Y$ and
whose target $x$ belongs to $V\setminus Y$. Consider this arc $yx$. Thus,
$y\in Y$ and $x\in V\setminus Y$ and $yx\in A$. If we had $x\in C$, then
Observation 4 (applied to $w=y$ and $z=x$) would yield $yx\notin A$, which
would contradict $yx\in A$. Hence, we cannot have $x\in C$. Thus, $x\notin C$,
so that $x\in V\setminus C=X\cup Y$. Since we also have $x\notin Y$ (because
$x\in V\setminus Y$), we thus conclude that $x\in\left(  X\cup Y\right)
\setminus Y\subseteq X$. Hence, we have found an arc $yx\in A$ with $y\in Y$
and $x\in X$. This proves Observation 7.] \medskip

We are almost done now. Observation 7 shows that there exists an arc $yx\in A$
with $y\in Y$ and $x\in X$. Consider this arc. Observation 1 (applied to $w=x$
and $i=1$) yields $xv_{1}\in A$. Observation 2 (applied to $w=y$ and $i=0$)
yields $v_{0}y\in A$. Thus, we can \textquotedblleft detour\textquotedblright%
\ our cycle $\mathbf{c}$ to pass through $y$ and $x$, obtaining a longer cycle
$\left(  v_{0},y,x,v_{1},v_{2},v_{3},\ldots,v_{k}\right)  $ (because
$v_{0}y\in A$ and $yx\in A$ and $xv_{1}\in A$). However, this contradicts the
fact that $\mathbf{c}$ is a cycle having \textbf{maximum length}. This
contradiction finishes our proof that $\mathbf{c}$ is a Hamiltonian cycle.
Thus, Theorem \ref{thm.hamc.camion} follows.
\end{proof}

\subsection{R\'{e}dei's theorem}

We now come to the highlight of this lecture, a result of L. R\'{e}dei from
1933 (\cite[\S I]{Redei33}):

\begin{theorem}
[R\'{e}dei's Strong Theorem]\label{thm.tourn.redei}Let $D$ be a tournament.
Then, $\left(  \#\text{ of hamps of }D\right)  $ is odd. Here, we agree to
consider the empty list $\left(  {}\right)  $ as a hamp of the empty
tournament with $0$ vertices.
\end{theorem}

Theorem \ref{thm.tourn.redei} clearly implies Theorem \ref{thm.tourn.hamp}
(because if the $\#$ of hamps of $D$ is odd, then this $\#$ is clearly
nonzero, and therefore $D$ has a hamp). However, Theorem \ref{thm.tourn.redei}
is much harder to prove than Theorem \ref{thm.tourn.hamp}. The proof we shall
give below is not R\'{e}dei's original proof (which relied on subtle
manipulation of determinants\footnote{An English translation of this proof can
be found in Moon's booklet \cite[proof of Theorem 14]{Moon13}.}), but rather
Berge's proof from \cite[\S 10.2, Theorem 6]{Berge91} (which also appears in
\cite[solution to problem 7.8]{Tomesc85}).\footnote{Another proof appears in
\cite[Corollaire 5.1]{Lass02}.} We have already done most of the hard work
when we proved Theorem \ref{thm.hamp.Dbar}, which will come useful in the
proof; but we will need one more lemma:

\begin{lemma}
\label{lem.tourn.reverse}Let $D=\left(  V,A\right)  $ be a tournament, and let
$vw\in A$ be an arc of $D$. Let $D^{\prime}$ be the digraph obtained from $D$
by reversing the arc $vw$ (that is, replacing it by $wv$). (In other words,
let $D^{\prime}=\left(  V,\ \ \left(  A\setminus\left\{  vw\right\}  \right)
\cup\left\{  wv\right\}  \right)  $.) Then,%
\[
\left(  \#\text{ of hamps of }D\right)  \equiv\left(  \#\text{ of hamps of
}D^{\prime}\right)  \operatorname{mod}2.
\]

\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.tourn.reverse}.](We follow \cite[\S 10.2,\ Theorem
6]{Berge91}.)

The digraph $D$ is a tournament, thus loopless. Hence, the arc $vw$ is not a
loop. In other words, $v\neq w$. Hence, the tournament axiom entails that
exactly one of the two pairs $vw$ and $wv$ is an arc of $D$. Hence, $wv$ is
not an arc of $D$ (since $vw$ is an arc of $D$).

Define two further digraphs $D_{0}$ and $D_{2}$ by%
\[
D_{0}:=\left(  \text{the digraph }D\text{ with the arc }vw\text{
removed}\right)  =\left(  V,\ A\setminus\left\{  vw\right\}  \right)
\]
and%
\[
D_{2}:=\left(  \text{the digraph }D\text{ with the arc }wv\text{
added}\right)  =\left(  V,\ A\cup\left\{  wv\right\}  \right)  .
\]
Note that neither $D_{0}$ nor $D_{2}$ is a tournament.

The digraph $D_{0}$ is the digraph $D$ with the arc $vw$ removed. Hence, the
digraph $\overline{D_{0}}$ is the digraph $\overline{D}$ with the arc $vw$ added.

The digraph $D_{2}$ is the digraph $D$ with the arc $wv$ added. Hence, the
digraph $\left(  D_{2}\right)  ^{\operatorname*{rev}}$ is the digraph
$D^{\operatorname*{rev}}$ with the arc $vw$ added.

Here are visualizations of the four digraphs $D$, $D^{\prime}$, $D_{0}$ and
$D_{2}$ (we are only showing the arcs between the vertices $v$ and $w$, since
all other arcs are exactly the same in all four digraphs):%
\begin{align*}
&
%TCIMACRO{\TeXButton{tikz two vertices}{\begin{tikzpicture}
%\draw(1,0) circle (1.6);
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(v) at (0,0) {$v$};
%\node(w) at (2,0) {$w$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (v) edge[bend right=20] (w);
%\end{scope}
%\node(D) at (-1.1, 0) {$D : $};
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\draw(1,0) circle (1.6);
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(v) at (0,0) {$v$};
\node(w) at (2,0) {$w$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (v) edge[bend right=20] (w);
\end{scope}
\node(D) at (-1.1, 0) {$D : $};
\end{tikzpicture}%
%EndExpansion
;\ \ \ \ \ \ \ \ \ \
%TCIMACRO{\TeXButton{tikz two vertices}{\begin{tikzpicture}
%\draw(1,0) circle (1.6);
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(v) at (0,0) {$v$};
%\node(w) at (2,0) {$w$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (w) edge[bend right=20] (v);
%\end{scope}
%\node(D) at (-1.1, 0) {$D' : $};
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\draw(1,0) circle (1.6);
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(v) at (0,0) {$v$};
\node(w) at (2,0) {$w$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (w) edge[bend right=20] (v);
\end{scope}
\node(D) at (-1.1, 0) {$D' : $};
\end{tikzpicture}%
%EndExpansion
;\\
&
%TCIMACRO{\TeXButton{tikz two vertices}{\begin{tikzpicture}
%\draw(1,0) circle (1.6);
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(v) at (0,0) {$v$};
%\node(w) at (2,0) {$w$};
%\end{scope}
%\node(D) at (-1.1, 0) {$D_0 : $};
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\draw(1,0) circle (1.6);
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(v) at (0,0) {$v$};
\node(w) at (2,0) {$w$};
\end{scope}
\node(D) at (-1.1, 0) {$D_0 : $};
\end{tikzpicture}%
%EndExpansion
;\ \ \ \ \ \ \ \ \ \
%TCIMACRO{\TeXButton{tikz two vertices}{\begin{tikzpicture}
%\draw(1,0) circle (1.6);
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(v) at (0,0) {$v$};
%\node(w) at (2,0) {$w$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (v) edge[bend right=20] (w);
%\path[->] (w) edge[bend right=20] (v);
%\end{scope}
%\node(D) at (-1.1, 0) {$D_2 : $};
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\draw(1,0) circle (1.6);
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(v) at (0,0) {$v$};
\node(w) at (2,0) {$w$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (v) edge[bend right=20] (w);
\path[->] (w) edge[bend right=20] (v);
\end{scope}
\node(D) at (-1.1, 0) {$D_2 : $};
\end{tikzpicture}%
%EndExpansion
.
\end{align*}


We shall use the following notation: If two digraphs $E_{1}$ and $E_{2}$ with
the same set of vertices have the same arcs except possibly the loops (i.e.,
if the arcs of $E_{1}$ that are not loops are precisely the arcs of $E_{2}$
that are not loops), then we shall write $E_{1}\overset{\circ}{=}E_{2}$. In
other words, two digraphs $E_{1}$ and $E_{2}$ satisfy $E_{1}\overset{\circ
}{=}E_{2}$ if and only if they are \textquotedblleft equal up to
loops\textquotedblright\ (i.e., they have the same vertices and the same arcs
except possibly for the loops). In other words, two digraphs $E_{1}$ and
$E_{2}$ satisfy $E_{1}\overset{\circ}{=}E_{2}$ if and only if one can be
obtained from the other by adding and removing loops.

It is clear that if $\mathbf{p}$ is a path of a digraph, then none of the arcs
of $\mathbf{p}$ is a loop (because the vertices of a path have to be distinct,
but a loop would contribute two equal vertices to $\mathbf{p}$). In other
words, a loop cannot be an arc of any path. Thus, if we add or remove a loop
to a digraph, then the paths of the digraph do not change; in particular, the
hamps of the digraph do not change. Hence, if $E_{1}$ and $E_{2}$ are two
digraphs satisfying $E_{1}\overset{\circ}{=}E_{2}$, then%
\begin{equation}
\left(  \#\text{ of hamps of }E_{1}\right)  =\left(  \#\text{ of hamps of
}E_{2}\right)  . \label{pf.lem.tourn.reverse.E1E2}%
\end{equation}


However, $D$ is a tournament; thus, Proposition \ref{prop.tourn.rev-bar}
yields that the arcs of $\overline{D}$ that are not loops are precisely the
arcs of $D^{\operatorname*{rev}}$. Hence, $\overline{D}\overset{\circ
}{=}D^{\operatorname*{rev}}$ (but we don't generally have $\overline
{D}=D^{\operatorname*{rev}}$, since the digraph $\overline{D}$ has loops
whereas the digraph $D^{\operatorname*{rev}}$ does not). This entails
$\overline{D_{0}}\overset{\circ}{=}\left(  D_{2}\right)  ^{\operatorname*{rev}%
}$ (because the digraph $\overline{D_{0}}$ is the digraph $\overline{D}$ with
the arc $vw$ added, whereas the digraph $\left(  D_{2}\right)
^{\operatorname*{rev}}$ is the digraph $D^{\operatorname*{rev}}$ with the arc
$vw$ added). Therefore, (\ref{pf.lem.tourn.reverse.E1E2}) (applied to
$E_{1}=\overline{D_{0}}$ and $E_{2}=\left(  D_{2}\right)
^{\operatorname*{rev}}$) yields%
\[
\left(  \#\text{ of hamps of }\overline{D_{0}}\right)  =\left(  \#\text{ of
hamps of }\left(  D_{2}\right)  ^{\operatorname*{rev}}\right)  =\left(
\#\text{ of hamps of }D_{2}\right)
\]
(by Proposition \ref{prop.hamp.Drev}, applied to $D_{2}$ instead of $D$).
Hence,%
\begin{align}
\left(  \#\text{ of hamps of }D_{2}\right)   &  =\left(  \#\text{ of hamps of
}\overline{D_{0}}\right) \nonumber\\
&  \equiv\left(  \#\text{ of hamps of }D_{0}\right)  \operatorname{mod}2
\label{pf.lem.tourn.reverse.mod2}%
\end{align}
(by Theorem \ref{thm.hamp.Dbar}, applied to $D_{0}$ instead of $D$).

However, recall that $D_{2}$ is the digraph $D$ with the arc $wv$ added (and
this arc $wv$ is not an arc of $D$). Hence, the hamps of $D$ are exactly the
hamps of $D_{2}$ that do not use\footnote{A walk $\mathbf{w}$ is said to
\emph{use} an arc $a$ if $a$ is an arc of $\mathbf{w}$.} the arc $wv$.
Therefore,%
\begin{align}
&  \left(  \#\text{ of hamps of }D\right) \nonumber\\
&  =\left(  \#\text{ of hamps of }D_{2}\text{ that do not use the arc
}wv\right) \nonumber\\
&  =\left(  \#\text{ of hamps of }D_{2}\right) \nonumber\\
&  \ \ \ \ \ \ \ \ \ \ -\left(  \#\text{ of hamps of }D_{2}\text{ that use the
arc }wv\right)  . \label{pf.lem.tourn.reverse.eq1}%
\end{align}


However, the digraph $D_{2}$ is the digraph $D^{\prime}$ with the arc $vw$
added (this follows by comparing the definitions of $D_{2}$ and $D^{\prime}$).
Thus, the digraph $D^{\prime}$ is the digraph $D_{2}$ with the arc $vw$
removed (since $vw$ is not an arc of $D^{\prime}$). Thus, the hamps of
$D^{\prime}$ are exactly the hamps of $D_{2}$ that do not use the arc $vw$. In
particular, any hamp of $D^{\prime}$ is a hamp of $D_{2}$. Therefore, any hamp
of $D^{\prime}$ that uses the arc $wv$ is a hamp of $D_{2}$ that uses the arc
$wv$.

On the other hand, a path of $D_{2}$ cannot use both arcs $vw$ and $wv$
simultaneously\footnote{since the vertices of a path must be distinct, but
having both $vw$ and $wv$ as arcs would cause at least one of the vertices $v$
and $w$ to appear twice}. Thus, any path of $D_{2}$ that uses the arc $wv$
cannot use the arc $vw$. Hence, in particular, any hamp of $D_{2}$ that uses
the arc $wv$ cannot use the arc $vw$, and thus must be a hamp of $D^{\prime}$
(since the hamps of $D^{\prime}$ are exactly the hamps of $D_{2}$ that do not
use the arc $vw$). Thus, any hamp of $D_{2}$ that uses the arc of $wv$ is a
hamp of $D^{\prime}$ that uses the arc $wv$. Conversely, as we have already
shown, any hamp of $D^{\prime}$ that uses the arc $wv$ is a hamp of $D_{2}$
that uses the arc $wv$. Combining the results of the previous two sentences,
we see that the hamps of $D_{2}$ that use the arc $wv$ are precisely the hamps
of $D^{\prime}$ that use the arc $wv$. Hence,%
\begin{align}
&  \left(  \#\text{ of hamps of }D_{2}\text{ that use the arc }wv\right)
\nonumber\\
&  =\left(  \#\text{ of hamps of }D^{\prime}\text{ that use the arc
}wv\right)  . \label{pf.lem.tourn.reverse.eq2}%
\end{align}


The digraph $D_{0}$ is the digraph $D^{\prime}$ with the arc $wv$ removed
(this follows by comparing the definitions of $D_{0}$ and $D^{\prime}$).
Hence, the hamps of $D_{0}$ are precisely the hamps of $D^{\prime}$ that do
not use the arc $wv$. Therefore,%
\begin{align}
&  \left(  \#\text{ of hamps of }D_{0}\right) \nonumber\\
&  =\left(  \#\text{ of hamps of }D^{\prime}\text{ that do not use the arc
}wv\right) \nonumber\\
&  =\left(  \#\text{ of hamps of }D^{\prime}\right) \nonumber\\
&  \ \ \ \ \ \ \ \ \ \ -\left(  \#\text{ of hamps of }D^{\prime}\text{ that
use the arc }wv\right)  . \label{pf.lem.tourn.reverse.eq3}%
\end{align}


Now, (\ref{pf.lem.tourn.reverse.eq1}) becomes
\begin{align*}
&  \left(  \#\text{ of hamps of }D\right) \\
&  =\underbrace{\left(  \#\text{ of hamps of }D_{2}\right)  }%
_{\substack{\equiv\left(  \#\text{ of hamps of }D_{0}\right)
\operatorname{mod}2\\\text{(by (\ref{pf.lem.tourn.reverse.mod2}))}%
}}-\underbrace{\left(  \#\text{ of hamps of }D_{2}\text{ that use the arc
}wv\right)  }_{\substack{=\left(  \#\text{ of hamps of }D^{\prime}\text{ that
use the arc }wv\right)  \\\text{(by (\ref{pf.lem.tourn.reverse.eq2}))}}}\\
&  \equiv\left(  \#\text{ of hamps of }D_{0}\right)  -\left(  \#\text{ of
hamps of }D^{\prime}\text{ that use the arc }wv\right) \\
&  \equiv\left(  \#\text{ of hamps of }D_{0}\right)  +\left(  \#\text{ of
hamps of }D^{\prime}\text{ that use the arc }wv\right) \\
&  \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \left(  \text{since }x-y\equiv
x+y\operatorname{mod}2\text{ for any two integers }x\text{ and }y\right) \\
&  =\left(  \#\text{ of hamps of }D^{\prime}\right)  \operatorname{mod}%
2\ \ \ \ \ \ \ \ \ \ \left(  \text{by (\ref{pf.lem.tourn.reverse.eq3}%
)}\right)  .
\end{align*}
This proves Lemma \ref{lem.tourn.reverse}.
\end{proof}

At last, we are now ready to prove R\'{e}dei's Strong Theorem:

\begin{proof}
[Proof of Theorem \ref{thm.tourn.redei}.]Write the digraph $D$ as $D=\left(
V,A\right)  $. We WLOG assume that $V=\left\{  1,2,\ldots,n\right\}  $ for
some $n\in\mathbb{N}$ (indeed, we can always achieve this by renaming the
vertices of $D$).

We want to show that $\left(  \#\text{ of hamps of }D\right)  $ is odd. Lemma
\ref{lem.tourn.reverse} shows that if we reverse any arc of $D$ (that is, if
we pick some arc $vw$ of $D$ and replace it by the arc $wv$), then the number
$\left(  \#\text{ of hamps of }D\right)  $ remains unchanged modulo $2$ (that
is, it stays even if it was even, and stays odd if it was odd). Thus, of
course, the same holds if we reverse \textbf{several} arcs of $D$ (because we
can perform these reversals one by one, and our digraph remains a tournament
throughout the process\footnote{Here we are using Proposition
\ref{prop.tourn.rev-arc}.}). Since we are only interested in this number
modulo $2$ (after all, we are trying to show that it is odd), we can therefore
WLOG assume that%
\begin{align*}
A=\left\{  \left(  i,j\right)  \in V\times V\ \mid\ i<j\right\}   &
=\{12,\ 13,\ 14,\ \ldots,\ 1n,\\
&  \ \ \ \ \ \ \ \ \ \ \ \ \ 23,\ 24,\ \ldots,\ 2n,\\
&  \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ldots\\
&  \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \left(  n-1\right)  n\}
\end{align*}
(because we can always achieve this situation by reversing each arc $ij$ of
$D$ that satisfies $i>j$). Assume this. Then, Proposition \ref{prop.hamp.123n}
yields%
\[
\left(  \#\text{ of hamps of }D\right)  =1.
\]
Thus, $\left(  \#\text{ of hamps of }D\right)  $ is odd. This proves Theorem
\ref{thm.tourn.redei}.
\end{proof}

One might wonder whether Theorem \ref{thm.tourn.redei} has a converse: Does
every odd positive integer equal the $\#$ of hamps of some tournament?
Surprisingly, the answer is \textquotedblleft no\textquotedblright: By a mix
of theoretical reasoning and computer-assisted brute force, it has been proved
that a tournament cannot have exactly $7$ hamps, nor can it have exactly $21$
hamps. Each other odd number between $1$ and $80555$ has been verified to
appear as $\#$ of hamps of some tournament, but the question for higher
numebrs is still open. See \cite{MO232751} for more about this peculiar question.

\begin{thebibliography}{99999999}                                                                                         %


\bibitem[Berge91]{Berge91}Claude Berge, \textit{Graphs}, North-Holland
Mathematical Library \textbf{6.1}, 3rd edition, North-Holland 1991.

\bibitem[Lass02]{Lass02}%
\href{https://doi.org/10.1016/S0196-8858(02)00010-6}{Bodo Lass,
\textit{Variations sur le th\`{e}me E+E=XY}, Advances in Applied Mathematics
\textbf{29}, Issue 2, 2 August 2002, pp. 215--242}.

\bibitem[MO232751]{MO232751}bof and Gordon Royle, \textit{MathOverflow
question \#232751 (\textquotedblleft The number of Hamiltonian paths in a
tournament\textquotedblright)}.\newline\url{https://mathoverflow.net/questions/232751/the-number-of-hamiltonian-paths-in-a-tournament}

\bibitem[Moon13]{Moon13}John W. Moon, \textit{Topics on Tournaments}, Project
Gutenberg EBook, 5 June 2013.\newline\url{https://www.gutenberg.org/ebooks/42833}

\bibitem[Redei33]{Redei33}%
\href{http://acta.bibl.u-szeged.hu/13432/}{L\'{a}szl\'{o} R\'{e}dei,
\textit{Ein kombinatorischer Satz}, Acta Litteraria Szeged \textbf{7} (1934),
pp. 39--43}.

\bibitem[Tomesc85]{Tomesc85}Ioan Tomescu, \textit{Problems in Combinatorics
and Graph Theory}, Wiley 1985.
\end{thebibliography}


\end{document}

==> anc/17s/5707lec8.tex <==
\documentclass[numbers=enddot,12pt,final,onecolumn,notitlepage]{scrartcl}%
\usepackage[headsepline,footsepline,manualmark]{scrlayer-scrpage}
\usepackage[all,cmtip]{xy}
\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{amsthm}
\usepackage{framed}
\usepackage{comment}
\usepackage{color}
\usepackage{hyperref}
\usepackage[sc]{mathpazo}
\usepackage[T1]{fontenc}
\usepackage{tikz}
\usepackage{needspace}
\usepackage{tabls}
\usepackage{wasysym}
%TCIDATA{OutputFilter=latex2.dll}
%TCIDATA{Version=5.50.0.2960}
%TCIDATA{LastRevised=Friday, April 28, 2023 19:05:15}
%TCIDATA{SuppressPackageManagement}
%TCIDATA{<META NAME="GraphicsSave" CONTENT="32">}
%TCIDATA{<META NAME="SaveForMode" CONTENT="1">}
%TCIDATA{BibliographyScheme=Manual}
%TCIDATA{Language=American English}
%BeginMSIPreambleData
\providecommand{\U}[1]{\protect\rule{.1in}{.1in}}
%EndMSIPreambleData
\usetikzlibrary{arrows.meta}
\usetikzlibrary{chains}
\newcounter{exer}
\numberwithin{exer}{subsection}
\theoremstyle{definition}
\newtheorem{theo}{Theorem}[subsection]
\newenvironment{theorem}[1][]
{\begin{theo}[#1]\begin{leftbar}}
{\end{leftbar}\end{theo}}
\newtheorem{lem}[theo]{Lemma}
\newenvironment{lemma}[1][]
{\begin{lem}[#1]\begin{leftbar}}
{\end{leftbar}\end{lem}}
\newtheorem{prop}[theo]{Proposition}
\newenvironment{proposition}[1][]
{\begin{prop}[#1]\begin{leftbar}}
{\end{leftbar}\end{prop}}
\newtheorem{defi}[theo]{Definition}
\newenvironment{definition}[1][]
{\begin{defi}[#1]\begin{leftbar}}
{\end{leftbar}\end{defi}}
\newtheorem{remk}[theo]{Remark}
\newenvironment{remark}[1][]
{\begin{remk}[#1]\begin{leftbar}}
{\end{leftbar}\end{remk}}
\newtheorem{coro}[theo]{Corollary}
\newenvironment{corollary}[1][]
{\begin{coro}[#1]\begin{leftbar}}
{\end{leftbar}\end{coro}}
\newtheorem{conv}[theo]{Convention}
\newenvironment{convention}[1][]
{\begin{conv}[#1]\begin{leftbar}}
{\end{leftbar}\end{conv}}
\newtheorem{quest}[theo]{Question}
\newenvironment{question}[1][]
{\begin{quest}[#1]\begin{leftbar}}
{\end{leftbar}\end{quest}}
\newtheorem{warn}[theo]{Warning}
\newenvironment{conclusion}[1][]
{\begin{warn}[#1]\begin{leftbar}}
{\end{leftbar}\end{warn}}
\newtheorem{conj}[theo]{Conjecture}
\newenvironment{conjecture}[1][]
{\begin{conj}[#1]\begin{leftbar}}
{\end{leftbar}\end{conj}}
\newtheorem{exam}[theo]{Example}
\newenvironment{example}[1][]
{\begin{exam}[#1]\begin{leftbar}}
{\end{leftbar}\end{exam}}
\newtheorem{exmp}[exer]{Exercise}
\newenvironment{exercise}[1][]
{\begin{exmp}[#1]\begin{leftbar}}
{\end{leftbar}\end{exmp}}
\newenvironment{statement}{\begin{quote}}{\end{quote}}
\newenvironment{fineprint}{\begin{small}}{\end{small}}
\iffalse
\newenvironment{proof}[1][Proof]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\newenvironment{question}[1][Question]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\newenvironment{teachingnote}[1][Teaching note]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\fi
\let\sumnonlimits\sum
\let\prodnonlimits\prod
\let\cupnonlimits\bigcup
\let\capnonlimits\bigcap
\renewcommand{\sum}{\sumnonlimits\limits}
\renewcommand{\prod}{\prodnonlimits\limits}
\renewcommand{\bigcup}{\cupnonlimits\limits}
\renewcommand{\bigcap}{\capnonlimits\limits}
\setlength\tablinesep{3pt}
\setlength\arraylinesep{3pt}
\setlength\extrarulesep{3pt}
\voffset=0cm
\hoffset=-0.7cm
\setlength\textheight{22.5cm}
\setlength\textwidth{15.5cm}
\newcommand\arxiv[1]{\href{http://www.arxiv.org/abs/#1}{\texttt{arXiv:#1}}}
\newenvironment{verlong}{}{}
\newenvironment{vershort}{}{}
\newenvironment{noncompile}{}{}
\newenvironment{teachingnote}{}{}
\excludecomment{verlong}
\includecomment{vershort}
\excludecomment{noncompile}
\excludecomment{teachingnote}
\newcommand{\CC}{\mathbb{C}}
\newcommand{\RR}{\mathbb{R}}
\newcommand{\QQ}{\mathbb{Q}}
\newcommand{\NN}{\mathbb{N}}
\newcommand{\ZZ}{\mathbb{Z}}
\newcommand{\KK}{\mathbb{K}}
\newcommand{\id}{\operatorname{id}}
\newcommand{\lcm}{\operatorname{lcm}}
\newcommand{\rev}{\operatorname{rev}}
\newcommand{\powset}[2][]{\ifthenelse{\equal{#2}{}}{\mathcal{P}\left(#1\right)}{\mathcal{P}_{#1}\left(#2\right)}}
\newcommand{\set}[1]{\left\{ #1 \right\}}
\newcommand{\abs}[1]{\left| #1 \right|}
\newcommand{\tup}[1]{\left( #1 \right)}
\newcommand{\ive}[1]{\left[ #1 \right]}
\newcommand{\floor}[1]{\left\lfloor #1 \right\rfloor}
\newcommand{\lf}[2]{#1^{\underline{#2}}}
\newcommand{\underbrack}[2]{\underbrace{#1}_{\substack{#2}}}
\newcommand{\horrule}[1]{\rule{\linewidth}{#1}}
\newcommand{\nnn}{\nonumber\\}
\newcommand{\sslash}{\mathbin{/\mkern-6mu/}}
\ihead{Math 5707 Spring 2017 (Darij Grinberg): Lecture 8}
\ohead{page \thepage}
\cfoot{}
\begin{document}

\title{UMN, Spring 2017, Math 5707: Lecture 8 (Vandermonde determinant using tournaments)}
\author{Darij Grinberg}
\date{digitized and improved version,
%TCIMACRO{\TeXButton{TeX field}{\today}}%
%BeginExpansion
\today
%EndExpansion
}
\maketitle
\tableofcontents

\section{Tournaments and the Vandermonde determinant}

The goal of this lecture is to demonstrate a curious application of digraphs:
a combinatorial proof of the Vandermonde determinant identity. This proof --
which was found by Gessel in 1979 -- is neither the simplest nor the shortest
proof (several others can be found in \cite[\S 6.7]{detnotes} and in most
textbooks on linear algebra), but it illustrates several techniques in
enumerative combinatorics and in the application of combinatorics to other fields.

\subsection{$3$-cycles in tournaments}

We shall use the notations introduced in \cite[\S 1.1 and \S 1.4]{lec7}. In
particular, we use the word \textquotedblleft\emph{digraph}\textquotedblright%
\ as shorthand for \textquotedblleft simple digraph\textquotedblright. When
$i$ and $j$ are two vertices of a digraph, we sometimes use the notation $ij$
for the pair $\left(  i,j\right)  $. We recall that a \emph{tournament} is a
loopless simple digraph $D$ that satisfies the \emph{tournament axiom}: For
any two distinct vertices $u$ and $v$ of $D$, \textbf{exactly} one of the two
pairs $\left(  u,v\right)  =uv$ and $\left(  v,u\right)  =vu$ is an arc of $D$.

We shall focus on counting certain triples of vertices, which we will refer to
as \textquotedblleft$3$-cycles\textquotedblright:

\begin{definition}
Let $D=\left(  V,A\right)  $ be a simple digraph. A $3$\emph{-cycle} of $D$
shall mean a triple $\left(  u,v,w\right)  $ of distinct vertices $u,v,w\in V$
satisfying $uv,vw,wu\in A$.
\end{definition}

\begin{example}
\label{exa.digr.3-cycs.1}Consider the following digraph:%
\[%
%TCIMACRO{\TeXButton{tikz 5-vertex tournament}{\begin{tikzpicture}[scale=1.2]
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(1) at (0*360/5 : 2) {$1$};
%\node(2) at (1*360/5 : 2) {$2$};
%\node(3) at (2*360/5 : 2) {$3$};
%\node(4) at (3*360/5 : 2) {$4$};
%\node(5) at (4*360/5 : 2) {$5$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}, every loop/.style={}]
%\path[->] (1) edge (2) edge (4) edge (5);
%\path[->] (2) edge (5);
%\path[->] (3) edge (1) edge (2);
%\path[->] (4) edge (2) edge (3) edge (5);
%\path[->] (5) edge (3);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}[scale=1.2]
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(1) at (0*360/5 : 2) {$1$};
\node(2) at (1*360/5 : 2) {$2$};
\node(3) at (2*360/5 : 2) {$3$};
\node(4) at (3*360/5 : 2) {$4$};
\node(5) at (4*360/5 : 2) {$5$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}, every loop/.style={}]
\path[->] (1) edge (2) edge (4) edge (5);
\path[->] (2) edge (5);
\path[->] (3) edge (1) edge (2);
\path[->] (4) edge (2) edge (3) edge (5);
\path[->] (5) edge (3);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ .
\]
This digraph has nine $3$-cycles:%
\begin{align*}
&  \left(  1,4,3\right)  ,\ \ \ \ \ \ \ \ \ \ \left(  1,5,3\right)
,\ \ \ \ \ \ \ \ \ \ \left(  2,5,3\right)  ,\ \ \ \ \ \ \ \ \ \ \left(
3,1,4\right)  ,\ \ \ \ \ \ \ \ \ \ \left(  3,1,5\right)  ,\\
&  \left(  3,2,5\right)  ,\ \ \ \ \ \ \ \ \ \ \left(  4,3,1\right)
,\ \ \ \ \ \ \ \ \ \ \left(  5,3,1\right)  ,\ \ \ \ \ \ \ \ \ \ \left(
5,3,2\right)  .
\end{align*}
(We do not count the two $3$-cycles $\left(  1,4,3\right)  $ and $\left(
4,3,1\right)  $ as identical, even though they are just cyclic rotations of
one another.) On the other hand, the triple $\left(  1,2,3\right)  $ is not a
$3$-cycle (since $23$ is not an arc). The triple $\left(  1,3,4\right)  $ is
not a $3$-cycle either (since none of $13$, $34$ and $41$ is an arc).
\end{example}

We note that our notion of $3$-cycles is essentially equivalent to the notion
of cycles\footnote{See \cite[Definition 1.5.1 \textbf{(b)}]{lec7} for the
definition of our notion of cycles.} of length $3$. Indeed, if $\left(
u,v,w\right)  $ is a $3$-cycle of a simple digraph $D$, then $\left(
u,v,w,u\right)  $ is a cycle of length $3$. Conversely, if $\left(
u,v,w,u\right)  $ is a cycle of length $3$, then $\left(  u,v,w\right)  $ is a
$3$-cycle.

\begin{definition}
Let $D=\left(  V,A\right)  $ be a digraph, and let $\left(  u,v\right)  $ be
an arc of $D$. To \emph{reverse} this arc $\left(  u,v\right)  $ means to
replace this arc $\left(  u,v\right)  $ by $\left(  v,u\right)  $ in the arc
set of $D$. The result of this operation is a new digraph $\left(
V,\ \ \left(  A\setminus\left\{  uv\right\}  \right)  \cup\left\{  vu\right\}
\right)  $.
\end{definition}

We note that if $D$ is a tournament, then the new digraph $\left(
V,\ \ \left(  A\setminus\left\{  uv\right\}  \right)  \cup\left\{  vu\right\}
\right)  $ obtained by reversing the arc $\left(  u,v\right)  $ will again be
a tournament.

\begin{convention}
In the following, the symbol \textquotedblleft$\#$\textquotedblright\ stands
for the word \textquotedblleft number\textquotedblright\ (as in
\textquotedblleft the number of\textquotedblright). For example,
\[
\left(  \#\text{ of subsets of }\left\{  1,2,3\right\}  \right)  =2^{3}=8.
\]

\end{convention}

\begin{proposition}
\label{prop.tour-vand.1}Let $D$ be a tournament. Let $\left(  u,v,w\right)  $
be a $3$-cycle of $D$. Let $D^{\prime}$ be the tournament obtained from $D$ by
reversing the arcs $uv$, $vw$ and $wu$ (this means replacing them by $vu$,
$wv$ and $uw$). Then,%
\[
\left(  \#\text{ of }3\text{-cycles of }D^{\prime}\right)  =\left(  \#\text{
of }3\text{-cycles of }D\right)  .
\]

\end{proposition}

Here is an illustration for Proposition \ref{prop.tour-vand.1} showing $D$ on
the left and $D^{\prime}$ on the right (the arcs $uv$, $vw$ and $wu$ of $D$
are painted blue; the arcs $vu$, $wv$ and $uw$ of $D^{\prime}$ are painted
red; all other arcs are the same in $D$ and in $D^{\prime}$):%
\[%
\begin{tabular}
[c]{|c|c|}\hline
$%
%TCIMACRO{\TeXButton{tikz D}{\begin{tikzpicture}
%\draw[draw=black] (-2.5, -3) rectangle (3, 3);
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(u) at (0:1.5) {$u$};
%\node(v) at (120:1.5) {$v$};
%\node(w) at (240:1.5) {$w$};
%\end{scope}
%\node(u1) at (35:2.5) {};
%\node(u2) at (15:3) {};
%\node(u3) at (-5:3) {};
%\node(v1) at (155:2.5) {};
%\node(v2) at (125:3) {};
%\node(v3) at (105:3) {};
%\node(w1) at (260:3) {};
%\node(w2) at (220:3) {};
%\begin{scope}[every edge/.style={draw=blue,line width=1.7pt}]
%\path[->] (u) edge (v) (v) edge (w) (w) edge (u);
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,dashed,very thick}]
%\path[->] (u) edge (u1) edge (u2) (u3) edge (u);
%\path[->] (v) edge (v1) edge (v2) edge (v3);
%\path[->] (w2) edge (w) (w1) edge (w);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\draw[draw=black] (-2.5, -3) rectangle (3, 3);
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(u) at (0:1.5) {$u$};
\node(v) at (120:1.5) {$v$};
\node(w) at (240:1.5) {$w$};
\end{scope}
\node(u1) at (35:2.5) {};
\node(u2) at (15:3) {};
\node(u3) at (-5:3) {};
\node(v1) at (155:2.5) {};
\node(v2) at (125:3) {};
\node(v3) at (105:3) {};
\node(w1) at (260:3) {};
\node(w2) at (220:3) {};
\begin{scope}[every edge/.style={draw=blue,line width=1.7pt}]
\path[->] (u) edge (v) (v) edge (w) (w) edge (u);
\end{scope}
\begin{scope}[every edge/.style={draw=black,dashed,very thick}]
\path[->] (u) edge (u1) edge (u2) (u3) edge (u);
\path[->] (v) edge (v1) edge (v2) edge (v3);
\path[->] (w2) edge (w) (w1) edge (w);
\end{scope}
\end{tikzpicture}%
%EndExpansion
$ & $%
%TCIMACRO{\TeXButton{tikz Dprime}{\begin{tikzpicture}
%\draw[draw=black] (-2.5, -3) rectangle (3, 3);
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(u) at (0:1.5) {$u$};
%\node(v) at (120:1.5) {$v$};
%\node(w) at (240:1.5) {$w$};
%\end{scope}
%\node(u1) at (35:2.5) {};
%\node(u2) at (15:3) {};
%\node(u3) at (-5:3) {};
%\node(v1) at (155:2.5) {};
%\node(v2) at (125:3) {};
%\node(v3) at (105:3) {};
%\node(w1) at (260:3) {};
%\node(w2) at (220:3) {};
%\begin{scope}[every edge/.style={draw=red,line width=1.7pt}]
%\path[->] (u) edge (w) (w) edge (v) (v) edge (u);
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,dashed,very thick}]
%\path[->] (u) edge (u1) edge (u2) (u3) edge (u);
%\path[->] (v) edge (v1) edge (v2) edge (v3);
%\path[->] (w2) edge (w) (w1) edge (w);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\draw[draw=black] (-2.5, -3) rectangle (3, 3);
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(u) at (0:1.5) {$u$};
\node(v) at (120:1.5) {$v$};
\node(w) at (240:1.5) {$w$};
\end{scope}
\node(u1) at (35:2.5) {};
\node(u2) at (15:3) {};
\node(u3) at (-5:3) {};
\node(v1) at (155:2.5) {};
\node(v2) at (125:3) {};
\node(v3) at (105:3) {};
\node(w1) at (260:3) {};
\node(w2) at (220:3) {};
\begin{scope}[every edge/.style={draw=red,line width=1.7pt}]
\path[->] (u) edge (w) (w) edge (v) (v) edge (u);
\end{scope}
\begin{scope}[every edge/.style={draw=black,dashed,very thick}]
\path[->] (u) edge (u1) edge (u2) (u3) edge (u);
\path[->] (v) edge (v1) edge (v2) edge (v3);
\path[->] (w2) edge (w) (w1) edge (w);
\end{scope}
\end{tikzpicture}%
%EndExpansion
$\\
$D$ & $D^{\prime}$\\\hline
\end{tabular}
\ \ \ \ \ .
\]


We shall give two proofs of Proposition \ref{prop.tour-vand.1}. The first
relies on the notion of indegrees, which we shall now recall along with that
of outdegrees:

\begin{definition}
\label{def.digr.indeg}Let $D=\left(  V,A\right)  $ be a digraph. Let $v\in V$
be any vertex. Then:

\begin{enumerate}
\item[\textbf{(a)}] The \emph{outdegree} of $v$ denotes the number of arcs of
$D$ whose source is $v$. This outdegree is denoted $\deg^{+}v$.

\item[\textbf{(b)}] The \emph{indegree} of $v$ denotes the number of arcs of
$D$ whose target is $v$. This indegree is denoted $\deg^{-}v$.
\end{enumerate}
\end{definition}

For instance, if $D$ is the digraph in Example \ref{exa.digr.3-cycs.1}, then
$\deg^{+}2=1$ and $\deg^{-}2=3$.

We also recall the following fact (Exercise 5 on homework set \#2; see
\cite{hw2s} for a solution):

\begin{proposition}
\label{prop.hw2e5b}Let $D=\left(  V,A\right)  $ be a tournament. Set
$n=\left\vert V\right\vert $ and $m=\sum_{v\in V}\dbinom{\deg^{-}v}{2}$. Then:

\begin{enumerate}
\item[\textbf{(a)}] We have $m=\sum_{v\in V}\dbinom{\deg^{+}v}{2}$.

\item[\textbf{(b)}] The number of $3$-cycles in $D$ is $3\left(  \dbinom{n}%
{3}-m\right)  $.
\end{enumerate}
\end{proposition}

\begin{proof}
[First proof of Proposition \ref{prop.tour-vand.1}.]Proposition
\ref{prop.hw2e5b} \textbf{(b)} yields that the $\#$ of $3$-cycles in $D$ is
$3\left(  \dbinom{n}{3}-m\right)  $, where $m=\sum_{v\in V}\dbinom{\deg^{-}%
v}{2}$. Thus, the $\#$ of $3$-cycles of $D$ depends only on $V$ and the
indegrees $\deg^{-}v$ of the vertices $v\in V$. But these indegrees do not
change when we reverse the arcs $uv$, $vw$ and $wu$ (since each of the
vertices $u$, $v$ and $w$ loses one incoming arc\footnote{An \textquotedblleft
incoming arc\textquotedblright\ of a vertex $r\in V$ means an arc whose target
is $r$. The number of such arcs is the indegree $\deg^{-}r$ of $r$.} and gains
another). Hence, the $\#$ of $3$-cycles, too, does not change when we reverse
these arcs. This proves Proposition \ref{prop.tour-vand.1}.
\end{proof}

\begin{noncompile}


\begin{proof}
For each subset $W$ of $V$, we let $D\mid_{W}$ denote the digraph%
\[
\left(  W,\ \ A\cap\left(  W\times W\right)  \right)  .
\]
This is the digraph whose vertices are the elements of $W$ and whose arcs are
those arcs of $D$ whose sources and targets belong to $W$. This digraph
$D\mid_{W}$ is called the \emph{induced subdigraph of }$D$ on the set $W$. It
is easy to see that $D\mid_{W}$ is a tournament (since $D$ is a tournament).

It is easy to prove Proposition \ref{prop.tour-vand.1} in the case when
$\left\vert V\right\vert \leq4$ (since there are only finitely many cases to
check). Hence, for each $x\in V$, we have%
\begin{align*}
&  \left(  \#\text{ of }3\text{-cycles of }D^{\prime}\text{ whose vertices
belong to }\left\{  u,v,w,x\right\}  \right) \\
&  =\left(  \#\text{ of }3\text{-cycles of }D\text{ whose vertices belong to
}\left\{  u,v,w,x\right\}  \right)
\end{align*}
(because this is what we obtain if we apply Proposition \ref{prop.tour-vand.1}
to the induced subdigraph $D\mid_{\left\{  u,v,w,x\right\}  }$ instead of $D$).
\end{proof}
\end{noncompile}

\begin{proof}
[Second proof of Proposition \ref{prop.tour-vand.1}.]Write the digraph $D$ in
the form $D=\left(  V,A\right)  $.

The $3$-cycles of $D$ can be classified into the following three types:

\begin{itemize}
\item \textbf{Type 1:} those $3$-cycles that contain \textbf{at most one} of
the vertices $u$, $v$ and $w$.

\item \textbf{Type 2:} those $3$-cycles that contain \textbf{precisely two} of
the vertices $u$, $v$ and $w$.

\item \textbf{Type 3:} those $3$-cycles that contain \textbf{all three} of the
vertices $u$, $v$ and $w$.
\end{itemize}

The $3$-cycles of Type 2 can be classified further: Any $3$-cycle of Type 2
contains precisely two of the vertices $u$, $v$ and $w$ and one further
vertex. If this further vertex is $x$, then we call this $3$-cycle a
\textquotedblleft$3$-cycle of Type 2$_{x}$\textquotedblright. Thus, a
$3$-cycle of Type 2$_{x}$ (for a vertex $x\in V\setminus\left\{
u,v,w\right\}  $) means a $3$-cycle that contains the vertex $x$ and precisely
two of the vertices $u$, $v$ and $w$.

The $3$-cycles of $D^{\prime}$ can be classified in the exact same way.

Now, when we reverse the arcs $uv$, $vw$ and $wu$ of the digraph $D$, all
$3$-cycles of Type 1 are preserved, and no new $3$-cycles of Type 1 are
created. Thus,%
\begin{align}
&  \left(  \#\text{ of }3\text{-cycles of }D^{\prime}\text{ of Type 1}\right)
\nonumber\\
&  =\left(  \#\text{ of }3\text{-cycles of }D\text{ of Type 1}\right)  .
\label{pf.prop.tour-vand.1.2nd.type1}%
\end{align}


Furthermore, for each $x\in V\setminus\left\{  u,v,w\right\}  $, we have%
\begin{align}
&  \left(  \#\text{ of }3\text{-cycles of }D^{\prime}\text{ of Type 2}%
_{x}\right) \nonumber\\
&  =\left(  \#\text{ of }3\text{-cycles of }D\text{ of Type 2}_{x}\right)  .
\label{pf.prop.tour-vand.1.2nd.type2x}%
\end{align}


[\textit{Proof of (\ref{pf.prop.tour-vand.1.2nd.type2x}):} Let $x\in
V\setminus\left\{  u,v,w\right\}  $. We must prove that the two numbers
\[
\left(  \#\text{ of }3\text{-cycles of }D^{\prime}\text{ of Type 2}%
_{x}\right)  \ \ \ \ \ \ \ \ \ \ \text{and}\ \ \ \ \ \ \ \ \ \ \left(
\#\text{ of }3\text{-cycles of }D\text{ of Type 2}_{x}\right)
\]
are equal. These numbers depend only on the presence or absence of the pairs
$\left(  x,u\right)  $, $\left(  x,v\right)  $, $\left(  x,w\right)  $,
$\left(  u,x\right)  $, $\left(  v,x\right)  $ and $\left(  w,x\right)  $ in
the set $A$ (since a $3$-cycle of Type 2$_{x}$ must consist entirely of
vertices from the set $\left\{  u,v,w,x\right\}  $, and thus its existence or
non-existence depends only on the arcs that join the four vertices in this
set); thus, we only have finitely many cases to check. Moreover, since $D$ is
a tournament, it suffices to know which of the three pairs $\left(
x,u\right)  $, $\left(  x,v\right)  $ and $\left(  x,w\right)  $ belong to
$A$, because the tournament axiom shows that (e.g.) the pair $\left(
u,x\right)  $ belongs to $A$ if and only if the pair $\left(  x,u\right)  $
does not. Thus, we have eight cases left to consider:

\textit{Case 1:} We have $\left(  x,u\right)  \in A$ and $\left(  x,v\right)
\in A$ and $\left(  x,w\right)  \in A$ (and thus $\left(  u,x\right)  \notin
A$ and $\left(  v,x\right)  \notin A$ and $\left(  w,x\right)  \notin A$).

\textit{Case 2:} We have $\left(  x,u\right)  \in A$ and $\left(  x,v\right)
\in A$ and $\left(  x,w\right)  \notin A$ (and thus $\left(  u,x\right)
\notin A$ and $\left(  v,x\right)  \notin A$ and $\left(  w,x\right)  \in A$).

\textit{Case 3:} We have $\left(  x,u\right)  \in A$ and $\left(  x,v\right)
\notin A$ and $\left(  x,w\right)  \in A$ (and thus $\left(  u,x\right)
\notin A$ and $\left(  v,x\right)  \in A$ and $\left(  w,x\right)  \notin A$).

\textit{Case 4:} We have $\left(  x,u\right)  \in A$ and $\left(  x,v\right)
\notin A$ and $\left(  x,w\right)  \notin A$ (and thus $\left(  u,x\right)
\notin A$ and $\left(  v,x\right)  \in A$ and $\left(  w,x\right)  \in A$).

\textit{Case 5:} We have $\left(  x,u\right)  \notin A$ and $\left(
x,v\right)  \in A$ and $\left(  x,w\right)  \in A$ (and thus $\left(
u,x\right)  \in A$ and $\left(  v,x\right)  \notin A$ and $\left(  w,x\right)
\notin A$).

\textit{Case 6:} We have $\left(  x,u\right)  \notin A$ and $\left(
x,v\right)  \in A$ and $\left(  x,w\right)  \notin A$ (and thus $\left(
u,x\right)  \in A$ and $\left(  v,x\right)  \notin A$ and $\left(  w,x\right)
\in A$).

\textit{Case 7:} We have $\left(  x,u\right)  \notin A$ and $\left(
x,v\right)  \notin A$ and $\left(  x,w\right)  \in A$ (and thus $\left(
u,x\right)  \in A$ and $\left(  v,x\right)  \in A$ and $\left(  w,x\right)
\notin A$).

\textit{Case 8:} We have $\left(  x,u\right)  \notin A$ and $\left(
x,v\right)  \notin A$ and $\left(  x,w\right)  \notin A$ (and thus $\left(
u,x\right)  \in A$ and $\left(  v,x\right)  \in A$ and $\left(  w,x\right)
\in A$).

All eight cases are straightforward. For example, in Case 5, the relevant
parts of the digraphs $D$ and $D^{\prime}$ (that is, the vertices $u,v,w,x$
and the arcs that join them) look as follows:%
\[%
\begin{tabular}
[c]{|c|c|}\hline
$%
%TCIMACRO{\TeXButton{tikz D}{\begin{tikzpicture}
%\draw[draw=black] (-2.3, -3) rectangle (3.2, 3);
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(u) at (0:2.5) {$u$};
%\node(v) at (120:2.5) {$v$};
%\node(w) at (240:2.5) {$w$};
%\node(x) at (0,0) {$x$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=blue,line width=1.7pt}]
%\path[->] (u) edge (v) (v) edge (w) (w) edge (u);
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (u) edge (x) (x) edge (v) (x) edge (w);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\draw[draw=black] (-2.3, -3) rectangle (3.2, 3);
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(u) at (0:2.5) {$u$};
\node(v) at (120:2.5) {$v$};
\node(w) at (240:2.5) {$w$};
\node(x) at (0,0) {$x$};
\end{scope}
\begin{scope}[every edge/.style={draw=blue,line width=1.7pt}]
\path[->] (u) edge (v) (v) edge (w) (w) edge (u);
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (u) edge (x) (x) edge (v) (x) edge (w);
\end{scope}
\end{tikzpicture}%
%EndExpansion
$ & $%
%TCIMACRO{\TeXButton{tikz Dprime}{\begin{tikzpicture}
%\draw[draw=black] (-2.3, -3) rectangle (3.2, 3);
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(u) at (0:2.5) {$u$};
%\node(v) at (120:2.5) {$v$};
%\node(w) at (240:2.5) {$w$};
%\node(x) at (0,0) {$x$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=red,line width=1.7pt}]
%\path[->] (u) edge (w) (w) edge (v) (v) edge (u);
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[->] (u) edge (x) (x) edge (v) (x) edge (w);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\draw[draw=black] (-2.3, -3) rectangle (3.2, 3);
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(u) at (0:2.5) {$u$};
\node(v) at (120:2.5) {$v$};
\node(w) at (240:2.5) {$w$};
\node(x) at (0,0) {$x$};
\end{scope}
\begin{scope}[every edge/.style={draw=red,line width=1.7pt}]
\path[->] (u) edge (w) (w) edge (v) (v) edge (u);
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[->] (u) edge (x) (x) edge (v) (x) edge (w);
\end{scope}
\end{tikzpicture}%
%EndExpansion
$\\
$D$ & $D^{\prime}$\\\hline
\end{tabular}
\ \ \ \ \ \ .
\]
In this case, the $3$-cycles of $D^{\prime}$ of Type 2$_{x}$ are $\left(
x,v,u\right)  $, $\left(  v,u,x\right)  $ and $\left(  u,x,v\right)  $ (this
is, of course, essentially just one $3$-cycle and its cyclic rotations),
whereas the $3$-cycles of $D$ of Type 2$_{x}$ are $\left(  x,w,u\right)  $,
$\left(  w,u,x\right)  $ and $\left(  u,x,w\right)  $. The number of the
former equals the number of the latter (namely, both numbers are $3$). This
proves (\ref{pf.prop.tour-vand.1.2nd.type2x}) in Case 5. A similar argument
works in each of the other seven cases. Thus,
(\ref{pf.prop.tour-vand.1.2nd.type2x}) is proved.] \medskip

Finally, the only $3$-cycles of $D^{\prime}$ of Type 3 are $\left(
u,w,v\right)  $, $\left(  w,v,u\right)  $ and $\left(  v,u,w\right)  $,
whereas those of $D$ are $\left(  u,v,w\right)  $, $\left(  v,w,u\right)  $
and $\left(  w,u,v\right)  $. Thus, we have%
\begin{align}
&  \left(  \#\text{ of }3\text{-cycles of }D^{\prime}\text{ of Type 3}\right)
\nonumber\\
&  =\left(  \#\text{ of }3\text{-cycles of }D\text{ of Type 3}\right)
\label{pf.prop.tour-vand.1.2nd.type3}%
\end{align}
(since both of these numbers equal $3$).

Now, recall that each $3$-cycle of $D$ has exactly one of the three Types 1, 2
and 3; moreover, if it has Type 2, then it has Type 2$_{x}$ for a unique $x\in
V\setminus\left\{  u,v,w\right\}  $. Thus,%
\begin{align}
&  \left(  \#\text{ of }3\text{-cycles of }D\right) \nonumber\\
&  =\left(  \#\text{ of }3\text{-cycles of }D\text{ of Type 1}\right)
+\sum_{x\in V\setminus\left\{  u,v,w\right\}  }\left(  \#\text{ of
}3\text{-cycles of }D\text{ of Type 2}_{x}\right) \nonumber\\
&  \ \ \ \ \ \ \ \ \ \ +\left(  \#\text{ of }3\text{-cycles of }D\text{ of
Type 3}\right)  . \label{pf.prop.tour-vand.1.2nd.4}%
\end{align}
The same argument can be made for $D^{\prime}$ instead of $D$, and thus we
obtain%
\begin{align}
&  \left(  \#\text{ of }3\text{-cycles of }D^{\prime}\right) \nonumber\\
&  =\left(  \#\text{ of }3\text{-cycles of }D^{\prime}\text{ of Type
1}\right)  +\sum_{x\in V\setminus\left\{  u,v,w\right\}  }\left(  \#\text{ of
}3\text{-cycles of }D^{\prime}\text{ of Type 2}_{x}\right) \nonumber\\
&  \ \ \ \ \ \ \ \ \ \ +\left(  \#\text{ of }3\text{-cycles of }D^{\prime
}\text{ of Type 3}\right)  . \label{pf.prop.tour-vand.1.2nd.5}%
\end{align}
The equalities (\ref{pf.prop.tour-vand.1.2nd.type1}),
(\ref{pf.prop.tour-vand.1.2nd.type2x}) and
(\ref{pf.prop.tour-vand.1.2nd.type3}) show that the right hand side of
(\ref{pf.prop.tour-vand.1.2nd.5}) equals the right hand side of
(\ref{pf.prop.tour-vand.1.2nd.4}). Hence, the left hand side of
(\ref{pf.prop.tour-vand.1.2nd.5}) equals the left hand side of
(\ref{pf.prop.tour-vand.1.2nd.4}). In other words, we have%
\[
\left(  \#\text{ of }3\text{-cycles of }D^{\prime}\right)  =\left(  \#\text{
of }3\text{-cycles of }D\right)  .
\]
This proves Proposition \ref{prop.tour-vand.1} again.
\end{proof}

\subsection{Reminders on permutations}

Now, let us recall the definitions and a few basic properties of permutations
and symmetric groups:

\begin{definition}
A \emph{permutation} of a set $X$ means a bijection from $X$ to $X$.
\end{definition}

\begin{definition}
For each $n\in\mathbb{N}$, we let $S_{n}$ denote the set of all permutations
of $\left\{  1,2,\ldots,n\right\}  $. Note that $\left\vert S_{n}\right\vert
=n!$.
\end{definition}

There are several ways to represent (i.e., write down) a permutation
$\sigma\in S_{n}$ for a given $n\in\mathbb{N}$:

\begin{itemize}
\item \emph{One-line notation:} We can represent $\sigma$ by the $n$-tuple
$\left[  \sigma\left(  1\right)  ,\sigma\left(  2\right)  ,\ldots
,\sigma\left(  n\right)  \right]  $ of all its values. (Note that we would
normally use parentheses rather than square brackets here, but it is a habit
of combinatorialists to use square brackets in this specific situation.)

\item \emph{Two-line notation:} We can represent $\sigma$ by the $2\times
n$-table $\left(
\begin{array}
[c]{cccc}%
1 & 2 & \cdots & n\\
\sigma\left(  1\right)  & \sigma\left(  2\right)  & \cdots & \sigma\left(
n\right)
\end{array}
\right)  $.

\item \emph{Cycle digraph:} We can represent $\sigma$ by the digraph%
\[
\left(  \left\{  1,2,\ldots,n\right\}  ,\ \left\{  \left(  i,\sigma\left(
i\right)  \right)  \ \mid\ i\in\left\{  1,2,\ldots,n\right\}  \right\}
\right)  .
\]
This is the digraph whose vertices are $1,2,\ldots,n$, and whose arcs are the
pairs $\left(  i,\sigma\left(  i\right)  \right)  $ for all $i\in\left\{
1,2,\ldots,n\right\}  $. This digraph is called the \emph{cycle digraph} of
$\sigma$.
\end{itemize}

\begin{example}
\label{exa.perm.6}Let $\sigma$ be the permutation of $\left\{
1,2,3,4,5,6\right\}  $ that sends%
\[
1\mapsto3,\ \ \ \ \ \ \ \ \ \ 2\mapsto2,\ \ \ \ \ \ \ \ \ \ 3\mapsto
6,\ \ \ \ \ \ \ \ \ \ 4\mapsto5,\ \ \ \ \ \ \ \ \ \ 5\mapsto
4,\ \ \ \ \ \ \ \ \ \ 6\mapsto1.
\]
Then:

\begin{itemize}
\item The one-line notation for $\sigma$ is $\left[  3,2,6,5,4,1\right]  $.
(Some combinatorialists would drop the brackets and commas, and shorten this
to $326541$; but we have no need for this much shorthand.)

\item The two-line notation for $\sigma$ is $\left(
\begin{array}
[c]{cccccc}%
1 & 2 & 3 & 4 & 5 & 6\\
3 & 2 & 6 & 5 & 4 & 1
\end{array}
\right)  $.

\item The cycle digraph of $\sigma$ is%
\[%
%TCIMACRO{\TeXButton{tikz cycle digraph}{\begin{tikzpicture}[scale=1.2]
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(1) at (0:1.5) {$1$};
%\node(3) at (120:1.5) {$3$};
%\node(6) at (240:1.5) {$6$};
%\node(4) at (2.8, -1) {$4$};
%\node(5) at (4.2, -1) {$5$};
%\node(2) at (3.5, 0.5) {$2$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}, every loop/.style={}]
%\path[->] (1) edge (3) (3) edge (6) (6) edge (1);
%\path[->] (4) edge[bend left=20] (5) (5) edge[bend left=20] (4);
%\path[->] (2) edge[loop above] (2);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}[scale=1.2]
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(1) at (0:1.5) {$1$};
\node(3) at (120:1.5) {$3$};
\node(6) at (240:1.5) {$6$};
\node(4) at (2.8, -1) {$4$};
\node(5) at (4.2, -1) {$5$};
\node(2) at (3.5, 0.5) {$2$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}, every loop/.style={}]
\path[->] (1) edge (3) (3) edge (6) (6) edge (1);
\path[->] (4) edge[bend left=20] (5) (5) edge[bend left=20] (4);
\path[->] (2) edge[loop above] (2);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ .
\]

\end{itemize}
\end{example}

\begin{remark}
Let $n\in\mathbb{N}$, and let $\sigma\in S_{n}$. Then, the cycle digraph of
$\sigma$ has the property that each vertex $v$ satisfies%
\[
\deg^{-}v=1\ \ \ \ \ \ \ \ \ \ \text{and}\ \ \ \ \ \ \ \ \ \ \deg^{+}v=1.
\]
From this fact, it follows easily that this digraph is a disjoint union of
cycles (including cycles of length $1$). This is easily seen to be equivalent
to the classical result that the permutation $\sigma$ can be uniquely written
as a composition of disjoint cycles. We will not need this fact, but we found
it worth mentioning; details can be found in \cite[proof of Theorem
5.5.2]{lecs}.
\end{remark}

For the theory of determinants, the most important feature of a permutation is
its sign. Let us recall its definition:

\begin{definition}
Let $n\in\mathbb{N}$, and let $\sigma\in S_{n}$.

\begin{enumerate}
\item[\textbf{(a)}] An \emph{inversion} of $\sigma$ means a pair $\left(
i,j\right)  $ of integers $i$ and $j$ such that%
\[
1\leq i<j\leq n\ \ \ \ \ \ \ \ \ \ \text{and}\ \ \ \ \ \ \ \ \ \ \sigma\left(
i\right)  >\sigma\left(  j\right)  .
\]


\item[\textbf{(b)}] The \emph{length} of $\sigma$ is defined to be the number
of inversions of $\sigma$. It is denoted by $\ell\left(  \sigma\right)  $.

\item[\textbf{(c)}] The \emph{sign} of $\sigma$ is defined to be the number
$\left(  -1\right)  ^{\ell\left(  \sigma\right)  }$. It is denoted by $\left(
-1\right)  ^{\sigma}$ or $\operatorname*{sign}\sigma$ or $\operatorname*{sgn}%
\sigma$ or $\varepsilon\left(  \sigma\right)  $. (We will use the notation
$\operatorname*{sign}\sigma$.)
\end{enumerate}
\end{definition}

For example, the permutation $\sigma\in S_{6}$ from Example \ref{exa.perm.6}
has inversions $\left(  1,2\right)  $, $\left(  1,6\right)  $, $\left(
2,6\right)  $, $\left(  3,4\right)  $, $\left(  3,5\right)  $, $\left(
3,6\right)  $, $\left(  4,5\right)  $, $\left(  4,6\right)  $ and $\left(
5,6\right)  $, and thus has length $\ell\left(  \sigma\right)  =9$ and sign
$\operatorname*{sign}\sigma=\left(  -1\right)  ^{\ell\left(  \sigma\right)
}=\left(  -1\right)  ^{9}=-1$.

Here are some well-known properties of signs and lengths:

\begin{proposition}
\label{prop.perms.sign.var}Let $n\in\mathbb{N}$.

\begin{enumerate}
\item[\textbf{(a)}] For any $\sigma\in S_{n}$, we have $\operatorname*{sign}%
\sigma\in\left\{  1,-1\right\}  $.

\item[\textbf{(b)}] The identity permutation $\operatorname*{id}\in S_{n}$ has
sign $\operatorname*{sign}\left(  \operatorname*{id}\right)  =1$.

\item[\textbf{(c)}] If $\tau\in S_{n}$ is any transposition, then
$\operatorname*{sign}\tau=-1$.

\item[\textbf{(d)}] For any two permutations $\sigma,\tau\in S_{n}$, we have
$\operatorname*{sign}\left(  \sigma\circ\tau\right)  =\operatorname*{sign}%
\sigma\cdot\operatorname*{sign}\tau$.

\item[\textbf{(e)}] For any $\sigma\in S_{n}$, we have $\operatorname*{sign}%
\left(  \sigma^{-1}\right)  =\operatorname*{sign}\sigma$.

\item[\textbf{(f)}] If the cycle digraph of $\sigma$ has $r$ cycles (counted
up to rotation -- so that, e.g., the cycle digraph in Example \ref{exa.perm.6}
has $3$ cycles), then $\operatorname*{sign}\sigma=\left(  -1\right)  ^{n-r}$.

\item[\textbf{(g)}] We have $\operatorname*{sign}\sigma=\prod_{1\leq i<j\leq
n}\dfrac{\sigma\left(  i\right)  -\sigma\left(  j\right)  }{i-j}$.

\item[\textbf{(h)}] If you write down the one-line notation for $\sigma$, and
sort it into increasing order by repeatedly swapping adjacent entries (this
way of sorting a tuple is called \textquotedblleft
bubblesort\textquotedblright, or more precisely, is a more general version of
bubblesort), then $\ell\left(  \sigma\right)  $ is the smallest possible
number of swaps you will need. (Actually, it is the exact number of swaps you
will need if you don't waste time by swapping pairs of entries that already
are in increasing order.)
\end{enumerate}
\end{proposition}

Proofs of the claims of Proposition \ref{prop.perms.sign.var} can be found in
\cite[\S 5.1--\S 5.3]{detnotes}, \cite{Conrad}, \cite[Chapter 6.B]{Day16},
\cite[Appendix B]{Strick20} and various other sources (including most serious
texts on linear algebra or introductory abstract algebra). We will not need
them here, however.

\subsection{Determinants}

Using the notion of signs, we now recall the definition of a determinant:

\begin{definition}
\label{def.det.det}Let $A$ be an $n\times n$-matrix (say, with real entries --
more generally, it can have entries from an arbitrary commutative ring).

For all $i,j\in\left\{  1,2,\ldots,n\right\}  $, we let $a_{i,j}$ be the
$\left(  i,j\right)  $-th entry of $A$ (that is, the entry of $A$ in the
$i$-th row and the $j$-th column).

Then, the \emph{determinant} of $A$ is the number $\det A$ defined by%
\begin{equation}
\det A:=\sum_{\sigma\in S_{n}}\operatorname*{sign}\sigma\cdot\prod_{i=1}%
^{n}a_{i,\sigma\left(  i\right)  }. \label{eq.def.det.det.eq}%
\end{equation}

\end{definition}

The formula (\ref{eq.def.det.det.eq}) is known as the \emph{Leibniz formula}.
Among many equivalent definitions of the determinant, it is the most explicit one.

\subsection{The Vandermonde determinant}

We can now state the theorem we shall apply our graph-theoretical machinery to:

\begin{theorem}
[Vandermonde determinant]\label{thm.det.vander}Let $n\in\mathbb{N}$.

Let $x_{1},x_{2},\ldots,x_{n}$ be $n$ numbers (or, more generally, $n$
elements of a commutative ring).

Let $V$ be the $n\times n$-matrix whose $\left(  i,j\right)  $-th entry is
$x_{j}^{i-1}$ for all $i,j\in\left\{  1,2,\ldots,n\right\}  $. That is, let
\[
V:=\left(
\begin{array}
[c]{ccccc}%
1 & 1 & 1 & \cdots & 1\\
x_{1} & x_{2} & x_{3} & \cdots & x_{n}\\
x_{1}^{2} & x_{2}^{2} & x_{3}^{2} & \cdots & x_{n}^{2}\\
\vdots & \vdots & \vdots & \ddots & \vdots\\
x_{1}^{n-1} & x_{2}^{n-1} & x_{3}^{n-1} & \cdots & x_{n}^{n-1}%
\end{array}
\right)  .
\]


Then,%
\begin{equation}
\det V=\prod_{1\leq i<j\leq n}\left(  x_{j}-x_{i}\right)  .
\label{eq.thm.det.vander.eq}%
\end{equation}

\end{theorem}

This theorem is one of several equivalent versions of the \textquotedblleft
Vandermonde determinant\textquotedblright. Some algebraic proofs can be found
in \cite[\S 6.7]{detnotes} and in \cite[Theorem 6.4.31]{lecs}. We shall here
give a combinatorial proof using tournaments. (This proof is a mild variation
of the proof found by Ira Gessel, published in \cite{Gessel79}.)

\subsection{Tournaments on $\left\{  1,2,\ldots,n\right\}  $}

\begin{definition}
The \emph{vertex set} of a digraph $D=\left(  V,A\right)  $ is defined to be
the set $V$. This is the set of vertices of $D$.
\end{definition}

\begin{convention}
We fix $n\in\mathbb{N}$, and we also fix $n$ numbers $x_{1},x_{2},\ldots
,x_{n}$.

We let $\mathcal{T}$ be the set of all tournaments with vertex set $\left\{
1,2,\ldots,n\right\}  $.
\end{convention}

Thus, a tournament $D\in\mathcal{T}$ has vertices $1,2,\ldots,n$. We introduce
another convenient notion:

\begin{definition}
Let $i$ and $j$ be two elements of $\left\{  1,2,\ldots,n\right\}  $. If
$i<j$, then the pair $\left(  i,j\right)  $ is said to be \emph{increasing}.
If $i>j$, then the pair $\left(  i,j\right)  $ is said to be \emph{decreasing}.
\end{definition}

Thus, for each increasing pair $\left(  i,j\right)  $, there is a
corresponding decreasing pair $\left(  j,i\right)  $. There are exactly
$n\left(  n-1\right)  /2$ many increasing pairs:%
\[%
\begin{array}
[c]{cccc}%
\left(  1,2\right)  , & \left(  1,3\right)  , & \ldots, & \left(  1,n\right)
,\\
& \left(  2,3\right)  , & \ldots, & \left(  2,n\right)  ,\\
&  & \ddots & \vdots\\
&  &  & \left(  n-1,n\right)  .
\end{array}
\]


\Needspace{35pc}

\begin{example}
\label{exa.tour1n.3}The following table shows all eight tournaments
$D\in\mathcal{T}$ in the case when $n=3$ (where we are drawing all increasing
arcs in blue and all decreasing arcs in red):%
\[%
\begin{tabular}
[c]{|c|c|c}\hline
$%
%TCIMACRO{\TeXButton{tikz tournament}{\begin{tikzpicture}
%\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(1) at (90:1.5) {$1$};
%\node(2) at (210:1.5) {$2$};
%\node(3) at (330:1.5) {$3$};
%\end{scope}
%\node(u1) at (0, -1.8) {$\left\{\right\}$};
%\begin{scope}[every edge/.style={draw=red,very thick}]
%\path[->] (2) edge (1) (3) edge (1) (3) edge (2);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(1) at (90:1.5) {$1$};
\node(2) at (210:1.5) {$2$};
\node(3) at (330:1.5) {$3$};
\end{scope}
\node(u1) at (0, -1.8) {$\left\{\right\}$};
\begin{scope}[every edge/.style={draw=red,very thick}]
\path[->] (2) edge (1) (3) edge (1) (3) edge (2);
\end{scope}
\end{tikzpicture}%
%EndExpansion
$ & $%
%TCIMACRO{\TeXButton{tikz tournament}{\begin{tikzpicture}
%\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(1) at (90:1.5) {$1$};
%\node(2) at (210:1.5) {$2$};
%\node(3) at (330:1.5) {$3$};
%\end{scope}
%\node(u1) at (0, -1.8) {$\left\{\left(1,2\right)\right\}$};
%\begin{scope}[every edge/.style={draw=red,very thick}]
%\path[->] (3) edge (1) (3) edge (2);
%\end{scope}
%\begin{scope}[every edge/.style={draw=blue,very thick}]
%\path[->] (1) edge (2);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(1) at (90:1.5) {$1$};
\node(2) at (210:1.5) {$2$};
\node(3) at (330:1.5) {$3$};
\end{scope}
\node(u1) at (0, -1.8) {$\left\{\left(1,2\right)\right\}$};
\begin{scope}[every edge/.style={draw=red,very thick}]
\path[->] (3) edge (1) (3) edge (2);
\end{scope}
\begin{scope}[every edge/.style={draw=blue,very thick}]
\path[->] (1) edge (2);
\end{scope}
\end{tikzpicture}%
%EndExpansion
$ & \multicolumn{1}{|c|}{$%
%TCIMACRO{\TeXButton{tikz tournament}{\begin{tikzpicture}
%\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(1) at (90:1.5) {$1$};
%\node(2) at (210:1.5) {$2$};
%\node(3) at (330:1.5) {$3$};
%\end{scope}
%\node(u1) at (0, -1.8) {$\left\{\left(1,3\right)\right\}$};
%\begin{scope}[every edge/.style={draw=red,very thick}]
%\path[->] (2) edge (1) (3) edge (2);
%\end{scope}
%\begin{scope}[every edge/.style={draw=blue,very thick}]
%\path[->] (1) edge (3);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(1) at (90:1.5) {$1$};
\node(2) at (210:1.5) {$2$};
\node(3) at (330:1.5) {$3$};
\end{scope}
\node(u1) at (0, -1.8) {$\left\{\left(1,3\right)\right\}$};
\begin{scope}[every edge/.style={draw=red,very thick}]
\path[->] (2) edge (1) (3) edge (2);
\end{scope}
\begin{scope}[every edge/.style={draw=blue,very thick}]
\path[->] (1) edge (3);
\end{scope}
\end{tikzpicture}%
%EndExpansion
$}\\\hline
$%
%TCIMACRO{\TeXButton{tikz tournament}{\begin{tikzpicture}
%\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(1) at (90:1.5) {$1$};
%\node(2) at (210:1.5) {$2$};
%\node(3) at (330:1.5) {$3$};
%\end{scope}
%\node(u1) at (0, -1.8) {$\left\{\left(2,3\right)\right\}$};
%\begin{scope}[every edge/.style={draw=red,very thick}]
%\path[->] (2) edge (1) (3) edge (1);
%\end{scope}
%\begin{scope}[every edge/.style={draw=blue,very thick}]
%\path[->] (2) edge (3);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(1) at (90:1.5) {$1$};
\node(2) at (210:1.5) {$2$};
\node(3) at (330:1.5) {$3$};
\end{scope}
\node(u1) at (0, -1.8) {$\left\{\left(2,3\right)\right\}$};
\begin{scope}[every edge/.style={draw=red,very thick}]
\path[->] (2) edge (1) (3) edge (1);
\end{scope}
\begin{scope}[every edge/.style={draw=blue,very thick}]
\path[->] (2) edge (3);
\end{scope}
\end{tikzpicture}%
%EndExpansion
$ & $%
%TCIMACRO{\TeXButton{tikz tournament}{\begin{tikzpicture}
%\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(1) at (90:1.5) {$1$};
%\node(2) at (210:1.5) {$2$};
%\node(3) at (330:1.5) {$3$};
%\end{scope}
%\node(u1) at (0, -1.8) {$\left\{\left(1,2\right),\left(1,3\right)\right\}$};
%\begin{scope}[every edge/.style={draw=red,very thick}]
%\path[->] (3) edge (2);
%\end{scope}
%\begin{scope}[every edge/.style={draw=blue,very thick}]
%\path[->] (1) edge (2) (1) edge (3);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(1) at (90:1.5) {$1$};
\node(2) at (210:1.5) {$2$};
\node(3) at (330:1.5) {$3$};
\end{scope}
\node(u1) at (0, -1.8) {$\left\{\left(1,2\right),\left(1,3\right)\right\}$};
\begin{scope}[every edge/.style={draw=red,very thick}]
\path[->] (3) edge (2);
\end{scope}
\begin{scope}[every edge/.style={draw=blue,very thick}]
\path[->] (1) edge (2) (1) edge (3);
\end{scope}
\end{tikzpicture}%
%EndExpansion
$ & \multicolumn{1}{|c|}{$%
%TCIMACRO{\TeXButton{tikz tournament}{\begin{tikzpicture}
%\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(1) at (90:1.5) {$1$};
%\node(2) at (210:1.5) {$2$};
%\node(3) at (330:1.5) {$3$};
%\end{scope}
%\node(u1) at (0, -1.8) {$\left\{\left(1,2\right),\left(2,3\right)\right\}$};
%\begin{scope}[every edge/.style={draw=red,very thick}]
%\path[->] (3) edge (1);
%\end{scope}
%\begin{scope}[every edge/.style={draw=blue,very thick}]
%\path[->] (1) edge (2) (2) edge (3);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(1) at (90:1.5) {$1$};
\node(2) at (210:1.5) {$2$};
\node(3) at (330:1.5) {$3$};
\end{scope}
\node(u1) at (0, -1.8) {$\left\{\left(1,2\right),\left(2,3\right)\right\}$};
\begin{scope}[every edge/.style={draw=red,very thick}]
\path[->] (3) edge (1);
\end{scope}
\begin{scope}[every edge/.style={draw=blue,very thick}]
\path[->] (1) edge (2) (2) edge (3);
\end{scope}
\end{tikzpicture}%
%EndExpansion
$}\\\hline
$%
%TCIMACRO{\TeXButton{tikz tournament}{\begin{tikzpicture}
%\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(1) at (90:1.5) {$1$};
%\node(2) at (210:1.5) {$2$};
%\node(3) at (330:1.5) {$3$};
%\end{scope}
%\node(u1) at (0, -1.8) {$\left\{\left(1,3\right),\left(2,3\right)\right\}$};
%\begin{scope}[every edge/.style={draw=red,very thick}]
%\path[->] (2) edge (1);
%\end{scope}
%\begin{scope}[every edge/.style={draw=blue,very thick}]
%\path[->] (1) edge (3) (2) edge (3);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(1) at (90:1.5) {$1$};
\node(2) at (210:1.5) {$2$};
\node(3) at (330:1.5) {$3$};
\end{scope}
\node(u1) at (0, -1.8) {$\left\{\left(1,3\right),\left(2,3\right)\right\}$};
\begin{scope}[every edge/.style={draw=red,very thick}]
\path[->] (2) edge (1);
\end{scope}
\begin{scope}[every edge/.style={draw=blue,very thick}]
\path[->] (1) edge (3) (2) edge (3);
\end{scope}
\end{tikzpicture}%
%EndExpansion
$ & $%
%TCIMACRO{\TeXButton{tikz tournament}{\begin{tikzpicture}
%\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(1) at (90:1.5) {$1$};
%\node(2) at (210:1.5) {$2$};
%\node(3) at (330:1.5) {$3$};
%\end{scope}
%\node(u1) at (0, -1.8) {$\left\{\left(1,2\right),\left(1,3\right
%),\left(2,3\right)\right\}$};
%\begin{scope}[every edge/.style={draw=red,very thick}]
%\path[->] (1) edge (2) (1) edge (3) (2) edge (3);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(1) at (90:1.5) {$1$};
\node(2) at (210:1.5) {$2$};
\node(3) at (330:1.5) {$3$};
\end{scope}
\node(u1) at (0, -1.8) {$\left\{\left(1,2\right),\left(1,3\right
),\left(2,3\right)\right\}$};
\begin{scope}[every edge/.style={draw=red,very thick}]
\path[->] (1) edge (2) (1) edge (3) (2) edge (3);
\end{scope}
\end{tikzpicture}%
%EndExpansion
$ & \\\cline{1-2}%
\end{tabular}
\
\]
Underneath each tournament, we have written down the set of all increasing
arcs of this tournament.
\end{example}

Now, let $D\in\mathcal{T}$ be a tournament. Then, $D$ is loopless (by
definition), so that each of its arcs is either increasing or decreasing.
Moreover, the tournament axiom shows that for any increasing pair $\left(
i,j\right)  $, exactly one of the two pairs $\left(  i,j\right)  $ and
$\left(  j,i\right)  $ is an arc of $D$. In other words, an increasing pair
$\left(  i,j\right)  $ is an arc of $D$ if and only if the corresponding
decreasing pair $\left(  j,i\right)  $ is not. Thus, $D$ is uniquely
determined if we know which increasing pairs are arcs of $D$.

Forget that we fixed $D$. We thus have shown that a tournament $D\in
\mathcal{T}$ is uniquely determined if we know which increasing pairs are arcs
of $D$. In other words, a tournament $D\in\mathcal{T}$ is uniquely determined
by the set of all increasing arcs of $D$. Moreover, for any set $S$ of
increasing pairs, there is a unique tournament $D\in\mathcal{T}$ such that $S$
is the set of all increasing arcs of $D$. Thus, the map%
\begin{align*}
\mathcal{T}  &  \rightarrow\left\{  \text{all sets of increasing
pairs}\right\}  ,\\
D  &  \mapsto\left\{  \text{all increasing arcs of }D\right\}
\end{align*}
is a bijection from the set $\mathcal{T}$ to the set of all sets of increasing
pairs. The bijection principle\footnote{The \emph{bijection principle} says
that if $f:X\rightarrow Y$ is a bijection from a set $X$ to a set $Y$, then
$\left\vert X\right\vert =\left\vert Y\right\vert $.} therefore yields%
\[
\left\vert \mathcal{T}\right\vert =\left\vert \left\{  \text{all sets of
increasing pairs}\right\}  \right\vert =2^{n\left(  n-1\right)  /2}%
\]
(since there are exactly $n\left(  n-1\right)  /2$ many increasing pairs).

\begin{convention}
We shall use the \emph{Iverson bracket notation}: If $\mathcal{A}$ is any
logical statement, then $\left[  \mathcal{A}\right]  $ will mean the number $%
\begin{cases}
1, & \text{if }\mathcal{A}\text{ is true;}\\
0, & \text{if }\mathcal{A}\text{ is false.}%
\end{cases}
$

For instance, $\left[  2+2=4\right]  =1$ and $\left[  2+2=5\right]  =0$.

The number $\left[  \mathcal{A}\right]  $ is called the \emph{truth value} of
the statement $\mathcal{A}$.
\end{convention}

\begin{definition}
\label{def.tour1n.wD}Let $D\in\mathcal{T}$ be a tournament. Then:

\begin{enumerate}
\item[\textbf{(a)}] The \emph{sign} of $D$ is defined to be the integer%
\begin{equation}
\operatorname*{sign}D:=\prod_{\substack{\left(  i,j\right)  \text{ is
an}\\\text{arc of }D}}\left(  -1\right)  ^{\left[  i>j\right]  }\in\left\{
1,-1\right\}  . \label{eq.def.tour1n.wD.sign}%
\end{equation}


\item[\textbf{(b)}] The \emph{x-weight} of $D$ is defined to be the number%
\begin{equation}
w\left(  D\right)  :=\prod_{\substack{\left(  i,j\right)  \text{ is
an}\\\text{arc of }D}}\left(  \left(  -1\right)  ^{\left[  i>j\right]  }%
x_{j}\right)  . \label{eq.def.tour1n.wD.eq}%
\end{equation}

\end{enumerate}
\end{definition}

\begin{example}
For $n=3$, the tournament%
\[
\left(  \left\{  1,2,3\right\}  ,\ \left\{  \left(  2,1\right)  ,\ \left(
2,3\right)  ,\ \left(  3,1\right)  \right\}  \right)
\]
can be drawn as follows:%
\[%
%TCIMACRO{\TeXButton{tikz tournament}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(1) at (90:1.5) {$1$};
%\node(2) at (210:1.5) {$2$};
%\node(3) at (330:1.5) {$3$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=red,very thick}]
%\path[->] (2) edge (1) (3) edge (1);
%\end{scope}
%\begin{scope}[every edge/.style={draw=blue,very thick}]
%\path[->] (2) edge (3);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(1) at (90:1.5) {$1$};
\node(2) at (210:1.5) {$2$};
\node(3) at (330:1.5) {$3$};
\end{scope}
\begin{scope}[every edge/.style={draw=red,very thick}]
\path[->] (2) edge (1) (3) edge (1);
\end{scope}
\begin{scope}[every edge/.style={draw=blue,very thick}]
\path[->] (2) edge (3);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ .
\]
Its sign is
\[
\underbrace{\left(  -1\right)  ^{\left[  2>1\right]  }}_{=\left(  -1\right)
^{1}=-1}\cdot\underbrace{\left(  -1\right)  ^{\left[  2>3\right]  }}_{=\left(
-1\right)  ^{0}=1}\cdot\underbrace{\left(  -1\right)  ^{\left[  3>1\right]  }%
}_{=\left(  -1\right)  ^{1}=-1}=\left(  -1\right)  \cdot1\cdot\left(
-1\right)  =1.
\]
Its x-weight is%
\[
\underbrace{\left(  -1\right)  ^{\left[  2>1\right]  }}_{=\left(  -1\right)
^{1}=-1}x_{1}\cdot\underbrace{\left(  -1\right)  ^{\left[  2>3\right]  }%
}_{=\left(  -1\right)  ^{0}=1}x_{3}\cdot\underbrace{\left(  -1\right)
^{\left[  3>1\right]  }}_{=\left(  -1\right)  ^{1}=-1}x_{1}=\left(  -1\right)
x_{1}\cdot1x_{3}\cdot\left(  -1\right)  x_{1}=x_{1}^{2}x_{3}.
\]

\end{example}

\Needspace{35pc}

\begin{example}
For $n=3$, here are all the tournaments $D\in\mathcal{T}$ listed along with
their x-weights $w\left(  D\right)  $:%
\[%
\begin{tabular}
[c]{|c|c|c}\hline
$%
%TCIMACRO{\TeXButton{tikz tournament}{\begin{tikzpicture}
%\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(1) at (90:1.5) {$1$};
%\node(2) at (210:1.5) {$2$};
%\node(3) at (330:1.5) {$3$};
%\end{scope}
%\node(u1) at (0, -1.8) {$- x_1^2 x_2$};
%\begin{scope}[every edge/.style={draw=red,very thick}]
%\path[->] (2) edge (1) (3) edge (1) (3) edge (2);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(1) at (90:1.5) {$1$};
\node(2) at (210:1.5) {$2$};
\node(3) at (330:1.5) {$3$};
\end{scope}
\node(u1) at (0, -1.8) {$- x_1^2 x_2$};
\begin{scope}[every edge/.style={draw=red,very thick}]
\path[->] (2) edge (1) (3) edge (1) (3) edge (2);
\end{scope}
\end{tikzpicture}%
%EndExpansion
$ & $%
%TCIMACRO{\TeXButton{tikz tournament}{\begin{tikzpicture}
%\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(1) at (90:1.5) {$1$};
%\node(2) at (210:1.5) {$2$};
%\node(3) at (330:1.5) {$3$};
%\end{scope}
%\node(u1) at (0, -1.8) {$x_1 x_2^2$};
%\begin{scope}[every edge/.style={draw=red,very thick}]
%\path[->] (3) edge (1) (3) edge (2);
%\end{scope}
%\begin{scope}[every edge/.style={draw=blue,very thick}]
%\path[->] (1) edge (2);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(1) at (90:1.5) {$1$};
\node(2) at (210:1.5) {$2$};
\node(3) at (330:1.5) {$3$};
\end{scope}
\node(u1) at (0, -1.8) {$x_1 x_2^2$};
\begin{scope}[every edge/.style={draw=red,very thick}]
\path[->] (3) edge (1) (3) edge (2);
\end{scope}
\begin{scope}[every edge/.style={draw=blue,very thick}]
\path[->] (1) edge (2);
\end{scope}
\end{tikzpicture}%
%EndExpansion
$ & \multicolumn{1}{|c|}{$%
%TCIMACRO{\TeXButton{tikz tournament}{\begin{tikzpicture}
%\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(1) at (90:1.5) {$1$};
%\node(2) at (210:1.5) {$2$};
%\node(3) at (330:1.5) {$3$};
%\end{scope}
%\node(u1) at (0, -1.8) {$x_1 x_2 x_3$};
%\begin{scope}[every edge/.style={draw=red,very thick}]
%\path[->] (2) edge (1) (3) edge (2);
%\end{scope}
%\begin{scope}[every edge/.style={draw=blue,very thick}]
%\path[->] (1) edge (3);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(1) at (90:1.5) {$1$};
\node(2) at (210:1.5) {$2$};
\node(3) at (330:1.5) {$3$};
\end{scope}
\node(u1) at (0, -1.8) {$x_1 x_2 x_3$};
\begin{scope}[every edge/.style={draw=red,very thick}]
\path[->] (2) edge (1) (3) edge (2);
\end{scope}
\begin{scope}[every edge/.style={draw=blue,very thick}]
\path[->] (1) edge (3);
\end{scope}
\end{tikzpicture}%
%EndExpansion
$}\\\hline
$%
%TCIMACRO{\TeXButton{tikz tournament}{\begin{tikzpicture}
%\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(1) at (90:1.5) {$1$};
%\node(2) at (210:1.5) {$2$};
%\node(3) at (330:1.5) {$3$};
%\end{scope}
%\node(u1) at (0, -1.8) {$x_1^2 x_3$};
%\begin{scope}[every edge/.style={draw=red,very thick}]
%\path[->] (2) edge (1) (3) edge (1);
%\end{scope}
%\begin{scope}[every edge/.style={draw=blue,very thick}]
%\path[->] (2) edge (3);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(1) at (90:1.5) {$1$};
\node(2) at (210:1.5) {$2$};
\node(3) at (330:1.5) {$3$};
\end{scope}
\node(u1) at (0, -1.8) {$x_1^2 x_3$};
\begin{scope}[every edge/.style={draw=red,very thick}]
\path[->] (2) edge (1) (3) edge (1);
\end{scope}
\begin{scope}[every edge/.style={draw=blue,very thick}]
\path[->] (2) edge (3);
\end{scope}
\end{tikzpicture}%
%EndExpansion
$ & $%
%TCIMACRO{\TeXButton{tikz tournament}{\begin{tikzpicture}
%\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(1) at (90:1.5) {$1$};
%\node(2) at (210:1.5) {$2$};
%\node(3) at (330:1.5) {$3$};
%\end{scope}
%\node(u1) at (0, -1.8) {$- x_2^2 x_3$};
%\begin{scope}[every edge/.style={draw=red,very thick}]
%\path[->] (3) edge (2);
%\end{scope}
%\begin{scope}[every edge/.style={draw=blue,very thick}]
%\path[->] (1) edge (2) (1) edge (3);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(1) at (90:1.5) {$1$};
\node(2) at (210:1.5) {$2$};
\node(3) at (330:1.5) {$3$};
\end{scope}
\node(u1) at (0, -1.8) {$- x_2^2 x_3$};
\begin{scope}[every edge/.style={draw=red,very thick}]
\path[->] (3) edge (2);
\end{scope}
\begin{scope}[every edge/.style={draw=blue,very thick}]
\path[->] (1) edge (2) (1) edge (3);
\end{scope}
\end{tikzpicture}%
%EndExpansion
$ & \multicolumn{1}{|c|}{$%
%TCIMACRO{\TeXButton{tikz tournament}{\begin{tikzpicture}
%\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(1) at (90:1.5) {$1$};
%\node(2) at (210:1.5) {$2$};
%\node(3) at (330:1.5) {$3$};
%\end{scope}
%\node(u1) at (0, -1.8) {$- x_1 x_2 x_3$};
%\begin{scope}[every edge/.style={draw=red,very thick}]
%\path[->] (3) edge (1);
%\end{scope}
%\begin{scope}[every edge/.style={draw=blue,very thick}]
%\path[->] (1) edge (2) (2) edge (3);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(1) at (90:1.5) {$1$};
\node(2) at (210:1.5) {$2$};
\node(3) at (330:1.5) {$3$};
\end{scope}
\node(u1) at (0, -1.8) {$- x_1 x_2 x_3$};
\begin{scope}[every edge/.style={draw=red,very thick}]
\path[->] (3) edge (1);
\end{scope}
\begin{scope}[every edge/.style={draw=blue,very thick}]
\path[->] (1) edge (2) (2) edge (3);
\end{scope}
\end{tikzpicture}%
%EndExpansion
$}\\\hline
$%
%TCIMACRO{\TeXButton{tikz tournament}{\begin{tikzpicture}
%\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(1) at (90:1.5) {$1$};
%\node(2) at (210:1.5) {$2$};
%\node(3) at (330:1.5) {$3$};
%\end{scope}
%\node(u1) at (0, -1.8) {$- x_1 x_3^2$};
%\begin{scope}[every edge/.style={draw=red,very thick}]
%\path[->] (2) edge (1);
%\end{scope}
%\begin{scope}[every edge/.style={draw=blue,very thick}]
%\path[->] (1) edge (3) (2) edge (3);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(1) at (90:1.5) {$1$};
\node(2) at (210:1.5) {$2$};
\node(3) at (330:1.5) {$3$};
\end{scope}
\node(u1) at (0, -1.8) {$- x_1 x_3^2$};
\begin{scope}[every edge/.style={draw=red,very thick}]
\path[->] (2) edge (1);
\end{scope}
\begin{scope}[every edge/.style={draw=blue,very thick}]
\path[->] (1) edge (3) (2) edge (3);
\end{scope}
\end{tikzpicture}%
%EndExpansion
$ & $%
%TCIMACRO{\TeXButton{tikz tournament}{\begin{tikzpicture}
%\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(1) at (90:1.5) {$1$};
%\node(2) at (210:1.5) {$2$};
%\node(3) at (330:1.5) {$3$};
%\end{scope}
%\node(u1) at (0, -1.8) {$x_2 x_3^2$};
%\begin{scope}[every edge/.style={draw=blue,very thick}]
%\path[->] (1) edge (2) (1) edge (3) (2) edge (3);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\draw[draw=black] (-2, -1.4) rectangle (2, 2.2);
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(1) at (90:1.5) {$1$};
\node(2) at (210:1.5) {$2$};
\node(3) at (330:1.5) {$3$};
\end{scope}
\node(u1) at (0, -1.8) {$x_2 x_3^2$};
\begin{scope}[every edge/.style={draw=blue,very thick}]
\path[->] (1) edge (2) (1) edge (3) (2) edge (3);
\end{scope}
\end{tikzpicture}%
%EndExpansion
$ & \\\cline{1-2}%
\end{tabular}
\ \
\]

\end{example}

The equality (\ref{eq.def.tour1n.wD.sign}) can be rewritten as follows:

\begin{proposition}
\label{prop.tour1n.sign1}Let $D\in\mathcal{T}$ be a tournament. Then,%
\[
\operatorname*{sign}D=\left(  -1\right)  ^{\left(  \#\text{ of decreasing arcs
of }D\right)  }.
\]

\end{proposition}

\begin{proof}
Let us simplify the product $\prod_{\substack{\left(  i,j\right)  \text{ is
an}\\\text{arc of }D}}\left(  -1\right)  ^{\left[  i>j\right]  }$. The factor
$\left(  -1\right)  ^{\left[  i>j\right]  }$ of this product equals $1$ if the
arc $\left(  i,j\right)  $ is increasing (because in this case, we have $i<j$,
and thus $\left[  i>j\right]  =0$, and therefore $\left(  -1\right)  ^{\left[
i>j\right]  }=\left(  -1\right)  ^{0}=1$), and equals $-1$ if the arc $\left(
i,j\right)  $ is decreasing (because in this case, we have $i>j$, and thus
$\left[  i>j\right]  =1$, and therefore $\left(  -1\right)  ^{\left[
i>j\right]  }=\left(  -1\right)  ^{1}=-1$). Since any arc $\left(  i,j\right)
$ of $D$ is either increasing or decreasing (but cannot be both at the same
time), we thus conclude that%
\begin{align*}
\prod_{\substack{\left(  i,j\right)  \text{ is an}\\\text{arc of }D}}\left(
-1\right)  ^{\left[  i>j\right]  }  &  =\underbrace{\left(  \prod
_{\substack{\left(  i,j\right)  \text{ is an}\\\text{increasing}\\\text{arc of
}D}}1\right)  }_{=1}\cdot\underbrace{\left(  \prod_{\substack{\left(
i,j\right)  \text{ is a}\\\text{decreasing}\\\text{arc of }D}}\left(
-1\right)  \right)  }_{=\left(  -1\right)  ^{\left(  \#\text{ of decreasing
arcs of }D\right)  }}\\
&  =\left(  -1\right)  ^{\left(  \#\text{ of decreasing arcs of }D\right)  }.
\end{align*}
Hence, (\ref{eq.def.tour1n.wD.sign}) becomes%
\[
\operatorname*{sign}D=\prod_{\substack{\left(  i,j\right)  \text{ is
an}\\\text{arc of }D}}\left(  -1\right)  ^{\left[  i>j\right]  }=\left(
-1\right)  ^{\left(  \#\text{ of decreasing arcs of }D\right)  }.
\]
This proves Proposition \ref{prop.tour1n.sign1}.
\end{proof}

The equality (\ref{eq.def.tour1n.wD.eq}) can be rewritten as follows:

\begin{proposition}
\label{prop.tour1n.wD1}Let $D\in\mathcal{T}$ be a tournament. Then,%
\[
w\left(  D\right)  =\left(  \operatorname*{sign}D\right)  \cdot\prod_{j=1}%
^{n}x_{j}^{\deg^{-}j},
\]
where $\deg^{-}j$ denotes the indegree of $j$ as a vertex of $D$.
\end{proposition}

\begin{proof}
From (\ref{eq.def.tour1n.wD.eq}), we obtain%
\[
w\left(  D\right)  =\prod_{\substack{\left(  i,j\right)  \text{ is
an}\\\text{arc of }D}}\left(  \left(  -1\right)  ^{\left[  i>j\right]  }%
x_{j}\right)  =\left(  \prod_{\substack{\left(  i,j\right)  \text{ is
an}\\\text{arc of }D}}\left(  -1\right)  ^{\left[  i>j\right]  }\right)
\left(  \prod_{\substack{\left(  i,j\right)  \text{ is an}\\\text{arc of }%
D}}x_{j}\right)  .
\]


Now, let us consider the product $\prod_{\substack{\left(  i,j\right)  \text{
is an}\\\text{arc of }D}}x_{j}$. How often does the factor $x_{j}$ (for a
given $j\in\left\{  1,2,\ldots,n\right\}  $) appear in this product? It
appears once for each arc of $D$ whose target is $j$. Thus, in total, it
appears $\deg^{-}j$ many times (since $\deg^{-}j$ is the $\#$ of arcs of $D$
whose target is $j$). Hence, the product $\prod_{\substack{\left(  i,j\right)
\text{ is an}\\\text{arc of }D}}x_{j}$ contains each $x_{j}$ exactly $\deg
^{-}j$ many times (and contains no further factors). Consequently,%
\begin{equation}
\prod_{\substack{\left(  i,j\right)  \text{ is an}\\\text{arc of }D}%
}x_{j}=\prod_{j=1}^{n}x_{j}^{\deg^{-}j}. \label{pf.prop.tour1n.wD1.mon}%
\end{equation}


Now,%
\[
w\left(  D\right)  =\underbrace{\left(  \prod_{\substack{\left(  i,j\right)
\text{ is an}\\\text{arc of }D}}\left(  -1\right)  ^{\left[  i>j\right]
}\right)  }_{\substack{=\operatorname*{sign}D\\\text{(by
(\ref{eq.def.tour1n.wD.sign}))}}}\underbrace{\left(  \prod_{\substack{\left(
i,j\right)  \text{ is an}\\\text{arc of }D}}x_{j}\right)  }_{\substack{=\prod
_{j=1}^{n}x_{j}^{\deg^{-}j}\\\text{(by (\ref{pf.prop.tour1n.wD1.mon}))}%
}}=\left(  \operatorname*{sign}D\right)  \cdot\prod_{j=1}^{n}x_{j}^{\deg^{-}%
j}.
\]
This proves Proposition \ref{prop.tour1n.wD1}.
\end{proof}

On the other hand, the x-weights of the tournaments $D\in\mathcal{T}$ are
precisely the terms that appear in the expansion of the product $\prod_{1\leq
i<j\leq n}\left(  x_{j}-x_{i}\right)  $:

\begin{proposition}
\label{prop.tour1n.prodxjxi}We have%
\[
\prod_{1\leq i<j\leq n}\left(  x_{j}-x_{i}\right)  =\sum_{D\in\mathcal{T}%
}w\left(  D\right)  .
\]

\end{proposition}

We shall derive this proposition from the following more general formula:

\begin{lemma}
\label{lem.tour1n.prody}For each pair $\left(  i,j\right)  \in\left\{
1,2,\ldots,n\right\}  ^{2}$, let $y_{\left(  i,j\right)  }$ be a number. Then,%
\[
\prod_{1\leq i<j\leq n}\left(  y_{\left(  i,j\right)  }+y_{\left(  j,i\right)
}\right)  =\sum_{D\in\mathcal{T}}\ \ \prod_{\substack{a\text{ is
an}\\\text{arc of }D}}y_{a}.
\]

\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.tour1n.prody}.]The idea is to expand the product
$\prod_{1\leq i<j\leq n}\left(  y_{\left(  i,j\right)  }+y_{\left(
j,i\right)  }\right)  $ (which has $n\left(  n-1\right)  /2$ many factors)
into a huge sum (a sum of $2^{n\left(  n-1\right)  /2}$ many addends), and to
match up the resulting addends with the tournaments $D\in\mathcal{T}$.

Before we explain this in the general case, let us first explore the case
$n=3$ as an example. In this case, we have%
\begin{align*}
&  \prod_{1\leq i<j\leq n}\left(  y_{\left(  i,j\right)  }+y_{\left(
j,i\right)  }\right) \\
&  =\prod_{1\leq i<j\leq3}\left(  y_{\left(  i,j\right)  }+y_{\left(
j,i\right)  }\right) \\
&  =\left(  y_{\left(  1,2\right)  }+y_{\left(  2,1\right)  }\right)  \left(
y_{\left(  1,3\right)  }+y_{\left(  3,1\right)  }\right)  \left(  y_{\left(
2,3\right)  }+y_{\left(  3,2\right)  }\right) \\
&  =y_{\left(  1,2\right)  }y_{\left(  1,3\right)  }y_{\left(  2,3\right)
}+y_{\left(  1,2\right)  }y_{\left(  1,3\right)  }y_{\left(  3,2\right)
}+y_{\left(  1,2\right)  }y_{\left(  3,1\right)  }y_{\left(  2,3\right)
}+y_{\left(  1,2\right)  }y_{\left(  3,1\right)  }y_{\left(  3,2\right)  }\\
&  \ \ \ \ \ \ \ \ \ \ +y_{\left(  2,1\right)  }y_{\left(  1,3\right)
}y_{\left(  2,3\right)  }+y_{\left(  2,1\right)  }y_{\left(  1,3\right)
}y_{\left(  3,2\right)  }+y_{\left(  2,1\right)  }y_{\left(  3,1\right)
}y_{\left(  2,3\right)  }+y_{\left(  2,1\right)  }y_{\left(  3,1\right)
}y_{\left(  3,2\right)  }.
\end{align*}
The right hand side of this is a sum of $8$ addends, and each of these addends
has the form $\prod_{\substack{a\text{ is an}\\\text{arc of }D}}y_{a}$ for
some tournament $D\in\mathcal{T}$. For example, the addend $y_{\left(
2,1\right)  }y_{\left(  1,3\right)  }y_{\left(  3,2\right)  }$ comes from the
tournament $D\in\mathcal{T}$ whose arcs are $\left(  2,1\right)  $, $\left(
1,3\right)  $ and $\left(  3,2\right)  $.

\begin{fineprint}
Here is the argument in the general case:

We first recall that if $F$ is any finite set, and if $\left(  a_{f}\right)
_{f\in F}$ and $\left(  b_{f}\right)  _{f\in F}$ are two families of numbers,
then%
\[
\prod_{f\in F}\left(  a_{f}+b_{f}\right)  =\sum_{S\text{ is a subset of }%
F}\ \ \prod_{f\in F}%
\begin{cases}
a_{f}, & \text{if }f\in S;\\
b_{f}, & \text{if }f\notin S.
\end{cases}
\]
Applying this fact to $F=\left\{  \text{increasing pairs}\right\}  $ and
$a_{\left(  i,j\right)  }=y_{\left(  i,j\right)  }$ and $b_{\left(
i,j\right)  }=y_{\left(  j,i\right)  }$, we obtain%
\begin{align*}
&  \prod_{\left(  i,j\right)  \in\left\{  \text{increasing pairs}\right\}
}\left(  y_{\left(  i,j\right)  }+y_{\left(  j,i\right)  }\right) \\
&  =\sum_{\substack{S\text{ is a set of}\\\text{increasing pairs}}%
}\ \ \prod_{\left(  i,j\right)  \in\left\{  \text{increasing pairs}\right\}  }%
\begin{cases}
y_{\left(  i,j\right)  }, & \text{if }\left(  i,j\right)  \in S;\\
y_{\left(  j,i\right)  }, & \text{if }\left(  i,j\right)  \notin S.
\end{cases}
\end{align*}
Recalling the definition of an increasing pair, we can rewrite this as
follows:%
\begin{align}
&  \prod_{1\leq i<j\leq n}\left(  y_{\left(  i,j\right)  }+y_{\left(
j,i\right)  }\right) \nonumber\\
&  =\sum_{\substack{S\text{ is a set of}\\\text{increasing pairs}}%
}\ \ \prod_{1\leq i<j\leq n}%
\begin{cases}
y_{\left(  i,j\right)  }, & \text{if }\left(  i,j\right)  \in S;\\
y_{\left(  j,i\right)  }, & \text{if }\left(  i,j\right)  \notin S.
\end{cases}
\label{pf.lem.tour1n.prody.3}%
\end{align}


In the discussion following Example \ref{exa.tour1n.3}, we have found a
bijection from the set $\mathcal{T}$ to the set of all sets of increasing
pairs. Specifically, this bijection sends each tournament $D\in\mathcal{T}$ to
the set of all increasing arcs of $D$. Let us denote this bijection by $\Phi$.
Let us now substitute $\Phi\left(  D\right)  $ for $S$ in the sum on the right
hand side of (\ref{pf.lem.tour1n.prody.3}). We thus obtain%
\begin{align*}
&  \sum_{\substack{S\text{ is a set of}\\\text{increasing pairs}}%
}\ \ \prod_{1\leq i<j\leq n}%
\begin{cases}
y_{\left(  i,j\right)  }, & \text{if }\left(  i,j\right)  \in S;\\
y_{\left(  j,i\right)  }, & \text{if }\left(  i,j\right)  \notin S
\end{cases}
\\
&  =\sum_{D\in\mathcal{T}}\ \ \prod_{1\leq i<j\leq n}%
\begin{cases}
y_{\left(  i,j\right)  }, & \text{if }\left(  i,j\right)  \in\Phi\left(
D\right)  ;\\
y_{\left(  j,i\right)  }, & \text{if }\left(  i,j\right)  \notin\Phi\left(
D\right)  .
\end{cases}
\end{align*}
Hence, we can rewrite (\ref{pf.lem.tour1n.prody.3}) as%
\begin{align}
&  \prod_{1\leq i<j\leq n}\left(  y_{\left(  i,j\right)  }+y_{\left(
j,i\right)  }\right) \nonumber\\
&  =\sum_{D\in\mathcal{T}}\ \ \prod_{1\leq i<j\leq n}%
\begin{cases}
y_{\left(  i,j\right)  }, & \text{if }\left(  i,j\right)  \in\Phi\left(
D\right)  ;\\
y_{\left(  j,i\right)  }, & \text{if }\left(  i,j\right)  \notin\Phi\left(
D\right)  .
\end{cases}
\label{pf.lem.tour1n.prody.4}%
\end{align}


Now, let $D\in\mathcal{T}$ be a tournament. Recall that $\Phi\left(  D\right)
$ is the set of all increasing arcs of $D$ (by the definition of $\Phi$).
Thus,
\[
\prod_{\substack{1\leq i<j\leq n;\\\left(  i,j\right)  \in\Phi\left(
D\right)  }}y_{\left(  i,j\right)  }=\prod_{\substack{1\leq i<j\leq
n;\\\left(  i,j\right)  \text{ is an increasing arc of }D}}y_{\left(
i,j\right)  }=\prod_{\left(  i,j\right)  \text{ is an increasing arc of }%
D}y_{\left(  i,j\right)  }%
\]
(since each increasing arc $\left(  i,j\right)  $ of $D$ automatically
satisfies $1\leq i<j\leq n$).

Recall again that $\Phi\left(  D\right)  $ is the set of all increasing arcs
of $D$. Thus,%
\[
\prod_{\substack{1\leq i<j\leq n;\\\left(  i,j\right)  \notin\Phi\left(
D\right)  }}y_{\left(  j,i\right)  }=\prod_{\substack{1\leq i<j\leq
n;\\\left(  i,j\right)  \text{ is not an increasing arc of }D}}y_{\left(
j,i\right)  }=\prod_{\substack{1\leq i<j\leq n;\\\left(  i,j\right)  \text{ is
not an arc of }D}}y_{\left(  j,i\right)  }%
\]
(here, we have dropped the \textquotedblleft increasing\textquotedblright%
\ condition under the product sign, since any arc $\left(  i,j\right)  $
satisfying $1\leq i<j\leq n$ is automatically increasing). However, if $i$ and
$j$ are two integers satisfying $1\leq i<j\leq n$, then the condition
\textquotedblleft$\left(  i,j\right)  $ is not an arc of $D$\textquotedblright%
\ is equivalent to the condition \textquotedblleft$\left(  j,i\right)  $ is an
arc of $D$\textquotedblright\ (by the tournament axiom, since the vertices $i$
and $j$ of $D$ are distinct\footnote{because $i<j$}). Hence, we can replace
the condition \textquotedblleft$\left(  i,j\right)  $ is not an arc of
$D$\textquotedblright\ under the summation sign $\prod_{\substack{1\leq
i<j\leq n;\\\left(  i,j\right)  \text{ is not an arc of }D}}$ by the
equivalent condition \textquotedblleft$\left(  j,i\right)  $ is an arc of
$D$\textquotedblright. We thus obtain%
\begin{align*}
\prod_{\substack{1\leq i<j\leq n;\\\left(  i,j\right)  \text{ is not an arc of
}D}}y_{\left(  j,i\right)  }  &  =\prod_{\substack{1\leq i<j\leq n;\\\left(
j,i\right)  \text{ is an arc of }D}}y_{\left(  j,i\right)  }\\
&  =\prod_{\substack{1\leq j<i\leq n;\\\left(  i,j\right)  \text{ is an arc of
}D}}y_{\left(  i,j\right)  }\ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{here, we have renamed the}\\
\text{index }\left(  i,j\right)  \text{ as }\left(  j,i\right)
\end{array}
\right) \\
&  =\prod_{\substack{\left(  i,j\right)  \text{ is an arc of }D;\\j<i}%
}y_{\left(  i,j\right)  }=\prod_{\left(  i,j\right)  \text{ is a decreasing
arc of }D}y_{\left(  i,j\right)  }%
\end{align*}
(because an arc $\left(  i,j\right)  $ of $D$ satisfying $j<i$ is the same as
a decreasing arc of $D$). Now,%
\begin{align}
&  \prod_{1\leq i<j\leq n}%
\begin{cases}
y_{\left(  i,j\right)  }, & \text{if }\left(  i,j\right)  \in\Phi\left(
D\right)  ;\\
y_{\left(  j,i\right)  }, & \text{if }\left(  i,j\right)  \notin\Phi\left(
D\right)
\end{cases}
\nonumber\\
&  =\underbrace{\left(  \prod_{\substack{1\leq i<j\leq n;\\\left(  i,j\right)
\in\Phi\left(  D\right)  }}y_{\left(  i,j\right)  }\right)  }_{=\prod_{\left(
i,j\right)  \text{ is an increasing arc of }D}y_{\left(  i,j\right)  }}%
\cdot\underbrace{\left(  \prod_{\substack{1\leq i<j\leq n;\\\left(
i,j\right)  \notin\Phi\left(  D\right)  }}y_{\left(  j,i\right)  }\right)
}_{\substack{=\prod_{\substack{1\leq i<j\leq n;\\\left(  i,j\right)  \text{ is
not an arc of }D}}y_{\left(  j,i\right)  }\\=\prod_{\left(  i,j\right)  \text{
is a decreasing arc of }D}y_{\left(  i,j\right)  }}}\nonumber\\
&  =\left(  \prod_{\left(  i,j\right)  \text{ is an increasing arc of }%
D}y_{\left(  i,j\right)  }\right)  \cdot\left(  \prod_{\left(  i,j\right)
\text{ is a decreasing arc of }D}y_{\left(  i,j\right)  }\right) \nonumber\\
&  =\prod_{\left(  i,j\right)  \text{ is an arc of }D}y_{\left(  i,j\right)  }
\label{pf.lem.tour1n.prody.7}%
\end{align}
(since any arc $\left(  i,j\right)  $ of $D$ is either increasing or
decreasing, but cannot be both at the same time).

Forget that we fixed $D$. We thus have proved (\ref{pf.lem.tour1n.prody.7})
for each $D\in\mathcal{T}$. Thus, (\ref{pf.lem.tour1n.prody.4}) becomes%
\begin{align*}
\prod_{1\leq i<j\leq n}\left(  y_{\left(  i,j\right)  }+y_{\left(  j,i\right)
}\right)   &  =\sum_{D\in\mathcal{T}}\ \ \underbrace{\prod_{1\leq i<j\leq n}%
\begin{cases}
y_{\left(  i,j\right)  }, & \text{if }\left(  i,j\right)  \in\Phi\left(
D\right)  ;\\
y_{\left(  j,i\right)  }, & \text{if }\left(  i,j\right)  \notin\Phi\left(
D\right)
\end{cases}
}_{\substack{=\prod_{\left(  i,j\right)  \text{ is an arc of }D}y_{\left(
i,j\right)  }\\\text{(by (\ref{pf.lem.tour1n.prody.7}))}}}\\
&  =\sum_{D\in\mathcal{T}}\ \ \underbrace{\prod_{\left(  i,j\right)  \text{ is
an arc of }D}y_{\left(  i,j\right)  }}_{=\prod_{\substack{a\text{ is
an}\\\text{arc of }D}}y_{a}}=\sum_{D\in\mathcal{T}}\ \ \prod
_{\substack{a\text{ is an}\\\text{arc of }D}}y_{a}.
\end{align*}
This proves Lemma \ref{lem.tour1n.prody}.
\end{fineprint}
\end{proof}

\begin{proof}
[Proof of Proposition \ref{prop.tour1n.prodxjxi}.]For each pair $\left(
i,j\right)  \in\left\{  1,2,\ldots,n\right\}  ^{2}$, we define a number%
\[
y_{\left(  i,j\right)  }:=\left(  -1\right)  ^{\left[  i>j\right]  }x_{j}.
\]
Then, Lemma \ref{lem.tour1n.prody} yields%
\begin{equation}
\prod_{1\leq i<j\leq n}\left(  y_{\left(  i,j\right)  }+y_{\left(  j,i\right)
}\right)  =\sum_{D\in\mathcal{T}}\ \ \prod_{\substack{a\text{ is
an}\\\text{arc of }D}}y_{a}. \label{pf.prop.tour1n.prodxjxi.1}%
\end{equation}


However, if $\left(  i,j\right)  $ is a pair of integers satisfying $1\leq
i<j\leq n$, then
\begin{align*}
y_{\left(  i,j\right)  }+y_{\left(  j,i\right)  }  &  =\left(  -1\right)
^{\left[  i>j\right]  }x_{j}+\left(  -1\right)  ^{\left[  j>i\right]  }%
x_{i}\ \ \ \ \ \ \ \ \ \ \left(  \text{by the definition of }y_{\left(
i,j\right)  }\text{ and of }y_{\left(  j,i\right)  }\right) \\
&  =\left(  -1\right)  ^{0}x_{j}+\left(  -1\right)  ^{1}x_{i}%
\ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{since }\left[  i>j\right]  =0\text{ (because we don't}\\
\text{have }i>j\text{ (since }i<j\text{)) and }\left[  j>i\right]  =1\\
\text{(since }j>i\text{ (because }i<j\text{))}%
\end{array}
\right) \\
&  =1x_{j}+\left(  -1\right)  x_{i}=x_{j}-x_{i}.
\end{align*}
Thus, we can rewrite (\ref{pf.prop.tour1n.prodxjxi.1}) as%
\begin{align*}
\prod_{1\leq i<j\leq n}\left(  x_{j}-x_{i}\right)   &  =\sum_{D\in\mathcal{T}%
}\ \ \underbrace{\prod_{\substack{a\text{ is an}\\\text{arc of }D}}y_{a}%
}_{=\prod_{\substack{\left(  i,j\right)  \text{ is an}\\\text{arc of }%
D}}y_{\left(  i,j\right)  }}=\sum_{D\in\mathcal{T}}\ \ \prod
_{\substack{\left(  i,j\right)  \text{ is an}\\\text{arc of }D}%
}\underbrace{y_{\left(  i,j\right)  }}_{\substack{=\left(  -1\right)
^{\left[  i>j\right]  }x_{j}\\\text{(by the definition}\\\text{of }y_{\left(
i,j\right)  }\text{)}}}\\
&  \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{here, we have renamed the index }a\\
\text{as }\left(  i,j\right)  \text{ in the product}%
\end{array}
\right) \\
&  =\sum_{D\in\mathcal{T}}\ \ \underbrace{\prod_{\substack{\left(  i,j\right)
\text{ is an}\\\text{arc of }D}}\left(  \left(  -1\right)  ^{\left[
i>j\right]  }x_{j}\right)  }_{\substack{=w\left(  D\right)  \\\text{(by
(\ref{eq.def.tour1n.wD.eq}))}}}=\sum_{D\in\mathcal{T}}w\left(  D\right)  .
\end{align*}
This proves Proposition \ref{prop.tour1n.prodxjxi}.
\end{proof}

\subsection{Tournaments with no $3$-cycles}

Recall that our goal is to prove the equality (\ref{eq.thm.det.vander.eq}).
Proposition \ref{prop.tour1n.prodxjxi} interprets the right hand side of this
equality in terms of tournaments. We shall next find a similar interpretation
for its left hand side.

To this purpose, we shall study the tournaments $D\in\mathcal{T}$ that have no
$3$-cycles. As we will soon see, they have a rather specific form:

\begin{definition}
\label{def.Tsig.def}Let $\sigma\in S_{n}$ be a permutation. Then, we define a
digraph $T_{\sigma}$ by%
\[
T_{\sigma}:=\left(  \left\{  1,2,\ldots,n\right\}  ,\ \left\{  \left(
\sigma\left(  i\right)  ,\ \sigma\left(  j\right)  \right)  \ \mid\ i\text{
and }j\text{ are integers with }1\leq i<j\leq n\right\}  \right)  .
\]
Thus, the vertices of the digraph $T_{\sigma}$ are $1,2,\ldots,n$, and its
arcs are the pairs $\left(  \sigma\left(  i\right)  ,\ \sigma\left(  j\right)
\right)  $, where $i$ and $j$ range over integers satisfying $1\leq i<j\leq n$.
\end{definition}

\begin{example}
If $n=6$, and if $\sigma\in S_{6}$ is the permutation from Example
\ref{exa.perm.6}, then $T_{\sigma}$ is the following digraph (again, we draw
the increasing arcs blue and the decreasing arcs red):%
\[%
%TCIMACRO{\TeXButton{tikz tournament}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(1) at (0:1.5) {$1$};
%\node(2) at (60:1.5) {$2$};
%\node(3) at (120:1.5) {$3$};
%\node(4) at (180:1.5) {$4$};
%\node(5) at (240:1.5) {$5$};
%\node(6) at (300:1.5) {$6$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=red,very thick}]
%\path[->] (3) edge (2) edge (1);
%\path[->] (2) edge (1);
%\path[->] (6) edge (5) edge (4) edge (1);
%\path[->] (5) edge (4) edge (1);
%\path[->] (4) edge (1);
%\end{scope}
%\begin{scope}[every edge/.style={draw=blue,very thick}]
%\path[->] (3) edge (6) edge (5) edge (4);
%\path[->] (2) edge (6) edge (5) edge (4);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(1) at (0:1.5) {$1$};
\node(2) at (60:1.5) {$2$};
\node(3) at (120:1.5) {$3$};
\node(4) at (180:1.5) {$4$};
\node(5) at (240:1.5) {$5$};
\node(6) at (300:1.5) {$6$};
\end{scope}
\begin{scope}[every edge/.style={draw=red,very thick}]
\path[->] (3) edge (2) edge (1);
\path[->] (2) edge (1);
\path[->] (6) edge (5) edge (4) edge (1);
\path[->] (5) edge (4) edge (1);
\path[->] (4) edge (1);
\end{scope}
\begin{scope}[every edge/.style={draw=blue,very thick}]
\path[->] (3) edge (6) edge (5) edge (4);
\path[->] (2) edge (6) edge (5) edge (4);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\]

\end{example}

The usefulness of these digraphs $T_{\sigma}$ for us is due to the following theorem:

\begin{theorem}
\label{thm.Tsig.props}\ \ 

\begin{enumerate}
\item[\textbf{(a)}] For each permutation $\sigma\in S_{n}$, the digraph
$T_{\sigma}$ is a tournament in $\mathcal{T}$ and has no $3$-cycles.

\item[\textbf{(b)}] The tournaments $D\in\mathcal{T}$ that have no $3$-cycles
are precisely the digraphs of the form $T_{\sigma}$ with $\sigma\in S_{n}$.

\item[\textbf{(c)}] If $\sigma$ and $\tau$ are two distinct permutations in
$S_{n}$, then the digraphs $T_{\sigma}$ and $T_{\tau}$ are distinct. (In other
words, any permutation $\sigma\in S_{n}$ can be uniquely reconstructed from
$T_{\sigma}$.)

\item[\textbf{(d)}] Let $\sigma\in S_{n}$. Then,%
\begin{equation}
\operatorname*{sign}\left(  T_{\sigma}\right)  =\operatorname*{sign}%
\sigma\label{eq.thm.Tsig.props.d.sign}%
\end{equation}
and%
\begin{equation}
w\left(  T_{\sigma}\right)  =\operatorname*{sign}\sigma\cdot\prod_{i=1}%
^{n}x_{\sigma\left(  i\right)  }^{i-1}. \label{eq.thm.Tsig.props.d.w}%
\end{equation}
Also, each vertex $v$ of $T_{\sigma}$ has indegree%
\begin{equation}
\deg^{-}v=\sigma^{-1}\left(  v\right)  -1. \label{eq.thm.Tsig.props.d.deg-}%
\end{equation}

\end{enumerate}
\end{theorem}

\begin{proof}
[Proof of Theorem \ref{thm.Tsig.props}.]\textbf{(a)} Let $\sigma\in S_{n}$ be
a permutation. The arcs of the digraph $T_{\sigma}$ are the pairs $\left(
\sigma\left(  i\right)  ,\ \sigma\left(  j\right)  \right)  $, where $i$ and
$j$ range over integers satisfying $1\leq i<j\leq n$. Such an arc $\left(
\sigma\left(  i\right)  ,\ \sigma\left(  j\right)  \right)  $ cannot be a loop
(since $i<j$ entails $i\neq j$ and therefore $\sigma\left(  i\right)
\neq\sigma\left(  j\right)  $\ \ \ \ \footnote{because $\sigma$ is
injective}). Hence, the digraph $T_{\sigma}$ is loopless.

For any pair $\left(  u,v\right)  \in\left\{  1,2,\ldots,n\right\}  ^{2}$, we
have the following equivalence:%
\begin{equation}
\left(  \left(  u,v\right)  \text{ is an arc of }T_{\sigma}\right)
\Longleftrightarrow\left(  \sigma^{-1}\left(  u\right)  <\sigma^{-1}\left(
v\right)  \right)  . \label{pf.thm.Tsig.props.equivalence}%
\end{equation}


\begin{fineprint}
[\textit{Proof of (\ref{pf.thm.Tsig.props.equivalence}):} Let $\left(
u,v\right)  \in\left\{  1,2,\ldots,n\right\}  ^{2}$ be a pair. We must prove
the equivalence (\ref{pf.thm.Tsig.props.equivalence}). We shall prove its
\textquotedblleft$\Longrightarrow$\textquotedblright\ and \textquotedblleft%
$\Longleftarrow$\textquotedblright\ directions separately:

$\Longrightarrow:$ Assume that $\left(  u,v\right)  $ is an arc of $T_{\sigma
}$. We must prove that $\sigma^{-1}\left(  u\right)  <\sigma^{-1}\left(
v\right)  $.

The arcs of the digraph $T_{\sigma}$ are the pairs $\left(  \sigma\left(
i\right)  ,\ \sigma\left(  j\right)  \right)  $, where $i$ and $j$ range over
integers satisfying $1\leq i<j\leq n$. Hence, $\left(  u,v\right)  $ is such a
pair (since $\left(  u,v\right)  $ is an arc of $T_{\sigma}$). In other words,
$\left(  u,v\right)  =\left(  \sigma\left(  i\right)  ,\sigma\left(  j\right)
\right)  $ for some integers $i$ and $j$ satisfying $1\leq i<j\leq n$.
Consider these $i$ and $j$. From $\left(  u,v\right)  =\left(  \sigma\left(
i\right)  ,\sigma\left(  j\right)  \right)  $, we obtain $u=\sigma\left(
i\right)  $ and $v=\sigma\left(  j\right)  $. Thus, $i=\sigma^{-1}\left(
u\right)  $ and $j=\sigma^{-1}\left(  v\right)  $. Hence, the inequality $i<j$
(which we know to be true) can be rewritten as $\sigma^{-1}\left(  u\right)
<\sigma^{-1}\left(  v\right)  $. Thus, $\sigma^{-1}\left(  u\right)
<\sigma^{-1}\left(  v\right)  $ is true. This proves the \textquotedblleft%
$\Longrightarrow$\textquotedblright\ direction of the equivalence
(\ref{pf.thm.Tsig.props.equivalence}).

$\Longleftarrow:$ Assume that $\sigma^{-1}\left(  u\right)  <\sigma
^{-1}\left(  v\right)  $. We must prove that $\left(  u,v\right)  $ is an arc
of $T_{\sigma}$.

The arcs of the digraph $T_{\sigma}$ are the pairs $\left(  \sigma\left(
i\right)  ,\ \sigma\left(  j\right)  \right)  $, where $i$ and $j$ range over
integers satisfying $1\leq i<j\leq n$. Thus, in particular, one of these arcs
is $\left(  \sigma\left(  \sigma^{-1}\left(  u\right)  \right)  ,\ \sigma
\left(  \sigma^{-1}\left(  v\right)  \right)  \right)  $ (obtained by setting
$i=\sigma^{-1}\left(  u\right)  $ and $j=\sigma^{-1}\left(  v\right)  $),
since $\sigma^{-1}\left(  u\right)  $ and $\sigma^{-1}\left(  v\right)  $ are
two integers satisfying $1\leq\sigma^{-1}\left(  u\right)  <\sigma^{-1}\left(
v\right)  \leq n$. In other words, one of these arcs is $\left(  u,v\right)  $
(since $\sigma\left(  \sigma^{-1}\left(  u\right)  \right)  =u$ and
$\sigma\left(  \sigma^{-1}\left(  v\right)  \right)  =v$). Thus, $\left(
u,v\right)  $ is an arc of $T_{\sigma}$. This proves the \textquotedblleft%
$\Longleftarrow$\textquotedblright\ direction of the equivalence
(\ref{pf.thm.Tsig.props.equivalence}).

Thus, the proof of the equivalence (\ref{pf.thm.Tsig.props.equivalence}) is
complete.] \medskip
\end{fineprint}

Now, it is easy to see that this digraph $T_{\sigma}$ is a tournament.

\begin{fineprint}
[\textit{Proof:} Since we know that $T_{\sigma}$ is loopless, we only need to
verify the tournament axiom. In other words, we need to show that for any two
distinct vertices $u$ and $v$ of $T_{\sigma}$, \textbf{exactly} one of the two
pairs $\left(  u,v\right)  $ and $\left(  v,u\right)  $ is an arc of
$T_{\sigma}$.

Let $u$ and $v$ be two distinct vertices of $T_{\sigma}$. Thus, $u$ and $v$
are two distinct elements of $\left\{  1,2,\ldots,n\right\}  $. We must show
that \textbf{exactly} one of the two pairs $\left(  u,v\right)  $ and $\left(
v,u\right)  $ is an arc of $T_{\sigma}$.

We WLOG assume that $\sigma^{-1}\left(  u\right)  \leq\sigma^{-1}\left(
v\right)  $ (since otherwise, we can swap $u$ with $v$). Combining this with
$\sigma^{-1}\left(  u\right)  \neq\sigma^{-1}\left(  v\right)  $ (this follows
from $u\neq v$), we obtain $\sigma^{-1}\left(  u\right)  <\sigma^{-1}\left(
v\right)  $. Thus, $\left(  u,v\right)  $ is an arc of $T_{\sigma}$ (by
(\ref{pf.thm.Tsig.props.equivalence})). Moreover, we do \textbf{not} have
$\sigma^{-1}\left(  v\right)  <\sigma^{-1}\left(  u\right)  $ (since this
would contradict $\sigma^{-1}\left(  u\right)  <\sigma^{-1}\left(  v\right)
$). However, from (\ref{pf.thm.Tsig.props.equivalence}) (applied to $\left(
v,u\right)  $ instead of $\left(  u,v\right)  $), we obtain the equivalence%
\[
\left(  \left(  v,u\right)  \text{ is an arc of }T_{\sigma}\right)
\Longleftrightarrow\left(  \sigma^{-1}\left(  v\right)  <\sigma^{-1}\left(
u\right)  \right)  .
\]
Thus, $\left(  v,u\right)  $ is not an arc of $T_{\sigma}$ (since we do
\textbf{not} have $\sigma^{-1}\left(  v\right)  <\sigma^{-1}\left(  u\right)
$).

We now know that $\left(  u,v\right)  $ is an arc of $T_{\sigma}$, but
$\left(  v,u\right)  $ is not. Therefore, \textbf{exactly} one of the two
pairs $\left(  u,v\right)  $ and $\left(  v,u\right)  $ is an arc of
$T_{\sigma}$. This completes the proof of the tournament axiom for $T_{\sigma
}$. Hence, $T_{\sigma}$ is a tournament.] \medskip
\end{fineprint}

Since $T_{\sigma}$ is a tournament with vertex set $\left\{  1,2,\ldots
,n\right\}  $, we have $T_{\sigma}\in\mathcal{T}$. It remains to show that
$T_{\sigma}$ has no $3$-cycles.

Indeed, assume the contrary. Thus, $T_{\sigma}$ has a $3$-cycle $\left(
u,v,w\right)  $. Consider this $\left(  u,v,w\right)  $. Since $\left(
u,v,w\right)  $ is a $3$-cycle, all three pairs $uv$, $vw$ and $wu$ are arcs
of $T_{\sigma}$. In particular, $uv$ is an arc of $T_{\sigma}$. In other
words, $\left(  u,v\right)  $ is an arc of $T_{\sigma}$. By
(\ref{pf.thm.Tsig.props.equivalence}), we thus conclude that $\sigma
^{-1}\left(  u\right)  <\sigma^{-1}\left(  v\right)  $. Similarly,
$\sigma^{-1}\left(  v\right)  <\sigma^{-1}\left(  w\right)  $ and $\sigma
^{-1}\left(  w\right)  <\sigma^{-1}\left(  u\right)  $. Therefore,
$\sigma^{-1}\left(  u\right)  <\sigma^{-1}\left(  v\right)  <\sigma
^{-1}\left(  w\right)  <\sigma^{-1}\left(  u\right)  $, which is absurd. This
contradiction shows that our assumption was wrong. Hence, we have shown that
$T_{\sigma}$ has no $3$-cycles. This completes the proof of Theorem
\ref{thm.Tsig.props} \textbf{(a)}. \medskip

\textbf{(b)} Theorem \ref{thm.Tsig.props} \textbf{(a)} tells us that each
digraph of the form $T_{\sigma}$ with $\sigma\in S_{n}$ is a tournament
$D\in\mathcal{T}$ that has no $3$-cycles. It thus remains to prove the
converse: i.e., that each tournament $D\in\mathcal{T}$ that has no $3$-cycles
is a digraph of the form $T_{\sigma}$ with $\sigma\in S_{n}$.

So let $D\in\mathcal{T}$ be a tournament that has no $3$-cycles. We must find
a permutation $\sigma\in S_{n}$ such that $D=T_{\sigma}$.

We first show the following:

\begin{statement}
\textit{Claim 1:} Let $u$ and $v$ be two distinct vertices of $D$ such that
$\deg^{-}v\leq\deg^{-}u$. Then, $vu$ is an arc of $D$.
\end{statement}

[\textit{Proof of Claim 1:} Assume the contrary. Thus, $vu$ is not an arc of
$D$.

The tournament axiom shows that exactly one of the two pairs $uv$ and $vu$ is
an arc of $D$. Hence, $uv$ is an arc of $D$ (since $vu$ is not an arc of $D$).

Let $X$ be the set of all vertices $z$ of $D$ for which $zu$ is an arc of $D$.
Thus, the vertices in $X$ are in 1-to-1 correspondence with the arcs of $D$
that have target $u$. Hence, $\left\vert X\right\vert $ equals the number of
such arcs. But the latter number is $\deg^{-}u$ (by the definition of
indegrees). Hence, we have shown that $\left\vert X\right\vert =\deg^{-}u$.

Let $Y$ be the set of all vertices $z$ of $D$ for which $zv$ is an arc of $D$.
Then, $\left\vert Y\right\vert =\deg^{-}v$ (indeed, we can show this in the
same way as we showed $\left\vert X\right\vert =\deg^{-}u$).

The digraph $D$ is loopless (since it is a tournament); thus, $uu$ is not an
arc of $D$. In other words, we have $u\notin X$ (by the definition of $X$).
However, we have $u\in Y$ (since $uv$ is an arc of $D$). Hence, $X\neq Y$
(because if we had $X=Y$, then $u\notin X=Y$ would contradict $u\in Y$).

Now, $\left\vert Y\right\vert =\deg^{-}v\leq\deg^{-}u$, so that $\deg^{-}%
u\geq\left\vert Y\right\vert $. Thus, $\left\vert X\right\vert =\deg^{-}%
u\geq\left\vert Y\right\vert $. However, if $X$ was a subset of $Y$, then $X$
would be a \textbf{proper} subset of $Y$ (since $X\neq Y$), which would entail
$\left\vert X\right\vert <\left\vert Y\right\vert $; but this would contradict
$\left\vert X\right\vert \geq\left\vert Y\right\vert $. Thus, $X$ is not a
subset of $Y$. Hence, there exists a vertex $w\in X$ such that $w\notin Y$.
Consider this $w$.

Since $w\in X$, the pair $wu$ is an arc of $D$ (by the definition of $X$). As
a consequence, $w\neq u$ (since $uu$ is not an arc of $D$) and $w\neq v$
(since $vu$ is not an arc of $D$). Combining this with $u\neq v$, we see that
the three vertices $u$, $v$ and $w$ are distinct.

Since $w\notin Y$, the pair $wv$ is not an arc of $D$. However, $w\neq v$;
thus, the tournament axiom shows that exactly one of the two pairs $wv$ and
$vw$ is an arc of $D$. Since $wv$ is not an arc of $D$, we thus conclude that
$vw$ is an arc of $D$.

We now know that $u$, $v$ and $w$ are three distinct vertices of $D$ and that
$uv$, $vw$ and $wu$ are arcs of $D$. In other words, $\left(  u,v,w\right)  $
is a $3$-cycle. But this contradicts the fact that $D$ has no $3$-cycles. This
contradiction shows that our assumption was false; hence, Claim 1 is proven.]
\medskip

Pick a permutation $\tau\in S_{n}$ of $\left\{  1,2,\ldots,n\right\}  $ that
sorts the vertices of $D$ in the order of increasing outdegree -- i.e., that
satisfies%
\begin{equation}
\deg^{-}\left(  \tau\left(  1\right)  \right)  \leq\deg^{-}\left(  \tau\left(
2\right)  \right)  \leq\cdots\leq\deg^{-}\left(  \tau\left(  n\right)
\right)  . \label{pf.thm.Tsig.props.b.chain}%
\end{equation}
(Such a permutation $\tau$ exists, since we can sort any $n$ numbers in
increasing order.) We shall show that $D=T_{\tau}$.

Indeed, the digraphs $D$ and $T_{\tau}$ have the same vertex set (namely,
$\left\{  1,2,\ldots,n\right\}  $); thus, we only need to show that they have
the same arcs. To do so, we will first show the following two claims:

\begin{statement}
\textit{Claim 2:} Any arc of $T_{\tau}$ is an arc of $D$.
\end{statement}

[\textit{Proof of Claim 2:} Let $\left(  v,u\right)  $ be an arc of $T_{\tau}%
$. We must prove that $\left(  v,u\right)  $ is an arc of $D$.

However, the arcs of the digraph $T_{\tau}$ are the pairs $\left(  \tau\left(
i\right)  ,\ \tau\left(  j\right)  \right)  $, where $i$ and $j$ range over
integers satisfying $1\leq i<j\leq n$ (by the definition of $T_{\tau}$).
Hence, $\left(  v,u\right)  $ is such a pair (since $\left(  v,u\right)  $ is
an arc of $T_{\tau}$). In other words, $\left(  v,u\right)  =\left(
\tau\left(  i\right)  ,\tau\left(  j\right)  \right)  $ for some two integers
$i$ and $j$ satisfying $1\leq i<j\leq n$. Consider these $i$ and $j$. From
$\left(  v,u\right)  =\left(  \tau\left(  i\right)  ,\tau\left(  j\right)
\right)  $, we obtain $v=\tau\left(  i\right)  $ and $u=\tau\left(  j\right)
$. From $i<j$, we obtain $\deg^{-}\left(  \tau\left(  i\right)  \right)
\leq\deg^{-}\left(  \tau\left(  j\right)  \right)  $ (by
(\ref{pf.thm.Tsig.props.b.chain})). In other words, $\deg^{-}v\leq\deg^{-}u$
(since $v=\tau\left(  i\right)  $ and $u=\tau\left(  j\right)  $). Moreover,
the vertices $i$ and $j$ are distinct (since $i<j$); thus, the vertices
$\tau\left(  i\right)  $ and $\tau\left(  j\right)  $ are distinct as well
(since $\tau$ is injective). In other words, $v$ and $u$ are distinct (since
$v=\tau\left(  i\right)  $ and $u=\tau\left(  j\right)  $). In other words,
$u$ and $v$ are distinct. Hence, Claim 1 yields that $vu$ is an arc of $D$. In
other words, $\left(  v,u\right)  $ is an arc of $D$. This completes the proof
of Claim 2.]

\begin{statement}
\textit{Claim 3:} Any arc of $D$ is an arc of $T_{\tau}$.
\end{statement}

[\textit{Proof of Claim 3:} Let $\left(  u,v\right)  $ be an arc of $D$. We
must prove that $\left(  u,v\right)  $ is an arc of $T_{\tau}$.

Assume the contrary. Thus, $\left(  u,v\right)  $ is not an arc of $T_{\tau}$.

The digraph $D$ is loopless (since it is a tournament). Thus, its arc $\left(
u,v\right)  $ cannot be a loop. In other words, $u$ and $v$ are distinct.
Hence, exactly one of the two pairs $\left(  u,v\right)  $ and $\left(
v,u\right)  $ is an arc of $D$ (by the tournament axiom, since $D$ is a
tournament). Therefore, the pair $\left(  v,u\right)  $ is not an arc of $D$
(since $\left(  u,v\right)  $ is an arc of $D$).

However, $T_{\tau}$ is a tournament (by Theorem \ref{thm.Tsig.props}
\textbf{(a)}, applied to $\sigma=\tau$), and $u$ and $v$ are two distinct
vertices. Hence, exactly one of the two pairs $\left(  u,v\right)  $ and
$\left(  v,u\right)  $ is an arc of $T_{\tau}$ (by the tournament axiom).
Therefore, $\left(  v,u\right)  $ is an arc of $T_{\tau}$ (because $\left(
u,v\right)  $ is not an arc of $T_{\tau}$). By Claim 2, this entails that
$\left(  v,u\right)  $ is an arc of $D$. But this contradicts the fact that
$\left(  v,u\right)  $ is not an arc of $D$. This contradiction shows that our
assumption was false. Hence, $\left(  u,v\right)  $ is an arc of $T_{\tau}$.
This proves Claim 3.] \medskip

Claim 2 and Claim 3 (combined) yield that the arcs of $D$ are precisely the
arcs of $T_{\tau}$. In other words, the digraphs $D$ and $T_{\tau}$ have the
same arcs. Since they also have the same vertex set, we thus conclude that
they are equal. In other words, $D=T_{\tau}$. Hence, $D$ is a digraph of the
form $T_{\sigma}$ with $\sigma\in S_{n}$ (namely, $\sigma=\tau$).

Forget that we fixed $D$. We thus have shown that each tournament
$D\in\mathcal{T}$ that has no $3$-cycles is a digraph of the form $T_{\sigma}$
with $\sigma\in S_{n}$. This completes the proof of Theorem
\ref{thm.Tsig.props} \textbf{(b)}. \medskip

\textbf{(d)} Let $\sigma\in S_{n}$. Let $v$ be a vertex of $T_{\sigma}$. Thus,
$v\in\left\{  1,2,\ldots,n\right\}  $.

Set $k:=\sigma^{-1}\left(  v\right)  $. By the definition of an indegree, we
have%
\begin{align*}
&  \deg^{-}v\\
&  =\left(  \#\text{ of arcs of }T_{\sigma}\text{ whose target is }v\right) \\
&  =\left(  \#\text{ of arcs of }T_{\sigma}\text{ that have the form }\left(
u,v\right)  \text{ for some }u\in\left\{  1,2,\ldots,n\right\}  \right) \\
&  \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{since an arc of }T_{\sigma}\text{ whose target is }v\text{ is the same
as an}\\
\text{arc of }T_{\sigma}\text{ that has the form }\left(  u,v\right)  \text{
for some }u\in\left\{  1,2,\ldots,n\right\}
\end{array}
\right) \\
&  =\left(  \#\text{ of }u\in\left\{  1,2,\ldots,n\right\}  \text{ such that
}\left(  u,v\right)  \text{ is an arc of }T_{\sigma}\right) \\
&  =\left(  \#\text{ of }u\in\left\{  1,2,\ldots,n\right\}  \text{ such that
}\sigma^{-1}\left(  u\right)  <\sigma^{-1}\left(  v\right)  \right) \\
&  \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{here, we have replaced the condition \textquotedblleft}\left(
u,v\right)  \text{ is an arc of }T_{\sigma}\text{\textquotedblright}\\
\text{by the equivalent condition \textquotedblleft}\sigma^{-1}\left(
u\right)  <\sigma^{-1}\left(  v\right)  \text{\textquotedblright}\\
\text{(the equivalence follows from (\ref{pf.thm.Tsig.props.equivalence}))}%
\end{array}
\right) \\
&  =\left(  \#\text{ of }u\in\left\{  1,2,\ldots,n\right\}  \text{ such that
}\sigma^{-1}\left(  u\right)  <k\right)  \ \ \ \ \ \ \ \ \ \ \left(
\text{since }\sigma^{-1}\left(  v\right)  =k\right) \\
&  =\left(  \#\text{ of }j\in\left\{  1,2,\ldots,n\right\}  \text{ such that
}j<k\right) \\
&  \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{here, we have substituted }j\text{ for }\sigma^{-1}\left(  u\right)
\text{, since the}\\
\text{map }\sigma^{-1}:\left\{  1,2,\ldots,n\right\}  \rightarrow\left\{
1,2,\ldots,n\right\}  \text{ is a bijection}%
\end{array}
\right) \\
&  =k-1
\end{align*}
(since the numbers $j\in\left\{  1,2,\ldots,n\right\}  $ such that $j<k$ are
precisely the numbers $1,2,\ldots,k-1$, and thus there are $k-1$ of them). In
view of $k=\sigma^{-1}\left(  v\right)  $, this rewrites as $\deg^{-}%
v=\sigma^{-1}\left(  v\right)  -1$. This proves
(\ref{eq.thm.Tsig.props.d.deg-}).

Forget that we fixed $v$. We thus have proved (\ref{eq.thm.Tsig.props.d.deg-})
for each vertex $v$ of $T_{\sigma}$.

Next, we shall prove (\ref{eq.thm.Tsig.props.d.sign}). Indeed, the definition
of $\operatorname*{sign}\left(  T_{\sigma}\right)  $ yields%
\[
\operatorname*{sign}\left(  T_{\sigma}\right)  =\prod_{\substack{\left(
i,j\right)  \text{ is an}\\\text{arc of }T_{\sigma}}}\left(  -1\right)
^{\left[  i>j\right]  }=\prod_{\substack{\left(  u,v\right)  \text{ is
an}\\\text{arc of }T_{\sigma}}}\left(  -1\right)  ^{\left[  u>v\right]  }%
\]
(here, we have renamed the index $\left(  i,j\right)  $ as $\left(
u,v\right)  $ in the product). However, the arcs of $T_{\sigma}$ are the pairs
$\left(  \sigma\left(  i\right)  ,\ \sigma\left(  j\right)  \right)  $, where
$i$ and $j$ range over integers satisfying $1\leq i<j\leq n$ (by the
definition of $T_{\sigma}$). Thus, we can rewrite the product $\prod
_{\substack{\left(  u,v\right)  \text{ is an}\\\text{arc of }T_{\sigma}%
}}\left(  -1\right)  ^{\left[  u>v\right]  }$ as follows:%
\[
\prod_{\substack{\left(  u,v\right)  \text{ is an}\\\text{arc of }T_{\sigma}%
}}\left(  -1\right)  ^{\left[  u>v\right]  }=\prod_{1\leq i<j\leq n}\left(
-1\right)  ^{\left[  \sigma\left(  i\right)  >\sigma\left(  j\right)  \right]
}%
\]
(here, we have tacitly used the fact that the pairs $\left(  \sigma\left(
i\right)  ,\ \sigma\left(  j\right)  \right)  $ for all pairs of integers
$\left(  i,j\right)  $ satisfying $1\leq i<j\leq n$ are distinct\footnote{This
is clear because $\sigma$ is injective.}, and therefore each arc of
$T_{\sigma}$ can be written in the form $\left(  \sigma\left(  i\right)
,\ \sigma\left(  j\right)  \right)  $ for a \textbf{unique} pair $\left(
i,j\right)  $). Hence,%
\begin{align*}
\operatorname*{sign}\left(  T_{\sigma}\right)   &  =\prod_{\substack{\left(
u,v\right)  \text{ is an}\\\text{arc of }T_{\sigma}}}\left(  -1\right)
^{\left[  u>v\right]  }=\prod_{1\leq i<j\leq n}\left(  -1\right)  ^{\left[
\sigma\left(  i\right)  >\sigma\left(  j\right)  \right]  }\\
&  =\left(  \prod_{\substack{1\leq i<j\leq n;\\\sigma\left(  i\right)
>\sigma\left(  j\right)  }}\left(  -1\right)  ^{\left[  \sigma\left(
i\right)  >\sigma\left(  j\right)  \right]  }\right)  \cdot\left(
\prod_{\substack{1\leq i<j\leq n;\\\text{\textbf{not} }\sigma\left(  i\right)
>\sigma\left(  j\right)  }}\left(  -1\right)  ^{\left[  \sigma\left(
i\right)  >\sigma\left(  j\right)  \right]  }\right)
\end{align*}
(since each pair $\left(  i,j\right)  $ in our product either satisfies
$\sigma\left(  i\right)  >\sigma\left(  j\right)  $ or doesn't). In view of
\begin{align*}
&  \prod_{\substack{1\leq i<j\leq n;\\\sigma\left(  i\right)  >\sigma\left(
j\right)  }}\underbrace{\left(  -1\right)  ^{\left[  \sigma\left(  i\right)
>\sigma\left(  j\right)  \right]  }}_{\substack{=\left(  -1\right)
^{1}\\\text{(since }\sigma\left(  i\right)  >\sigma\left(  j\right)
\\\text{and thus }\left[  \sigma\left(  i\right)  >\sigma\left(  j\right)
\right]  =1\text{)}}}\\
&  =\prod_{\substack{1\leq i<j\leq n;\\\sigma\left(  i\right)  >\sigma\left(
j\right)  }}\underbrace{\left(  -1\right)  ^{1}}_{=-1}=\prod_{\substack{1\leq
i<j\leq n;\\\sigma\left(  i\right)  >\sigma\left(  j\right)  }}\left(
-1\right) \\
&  =\left(  -1\right)  ^{\left(  \#\text{ of pairs }\left(  i,j\right)  \text{
of integers satisfying }1\leq i<j\leq n\text{ and }\sigma\left(  i\right)
>\sigma\left(  j\right)  \right)  }\\
&  =\left(  -1\right)  ^{\left(  \#\text{ of inversions of }\sigma\right)
}\ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{since the pairs }\left(  i,j\right)  \text{ of integers}\\
\text{satisfying }1\leq i<j\leq n\text{ and }\sigma\left(  i\right)
>\sigma\left(  j\right) \\
\text{are known as the inversions of }\sigma
\end{array}
\right) \\
&  =\left(  -1\right)  ^{\ell\left(  \sigma\right)  }%
\ \ \ \ \ \ \ \ \ \ \left(  \text{since the }\#\text{ of inversions of }%
\sigma\text{ is called }\ell\left(  \sigma\right)  \right) \\
&  =\operatorname*{sign}\sigma\ \ \ \ \ \ \ \ \ \ \left(  \text{because
}\operatorname*{sign}\sigma\text{ is defined to be }\left(  -1\right)
^{\ell\left(  \sigma\right)  }\right)
\end{align*}
and%
\[
\prod_{\substack{1\leq i<j\leq n;\\\text{\textbf{not} }\sigma\left(  i\right)
>\sigma\left(  j\right)  }}\underbrace{\left(  -1\right)  ^{\left[
\sigma\left(  i\right)  >\sigma\left(  j\right)  \right]  }}%
_{\substack{=\left(  -1\right)  ^{0}\\\text{(since we don't}\\\text{have
}\sigma\left(  i\right)  >\sigma\left(  j\right)  \text{, and thus}\\\text{we
have }\left[  \sigma\left(  i\right)  >\sigma\left(  j\right)  \right]
=0\text{)}}}=\prod_{\substack{1\leq i<j\leq n;\\\text{\textbf{not} }%
\sigma\left(  i\right)  >\sigma\left(  j\right)  }}\underbrace{\left(
-1\right)  ^{0}}_{=1}=1,
\]
we can simplify this to%
\[
\operatorname*{sign}\left(  T_{\sigma}\right)  =\underbrace{\left(
\prod_{\substack{1\leq i<j\leq n;\\\sigma\left(  i\right)  >\sigma\left(
j\right)  }}\left(  -1\right)  ^{\left[  \sigma\left(  i\right)
>\sigma\left(  j\right)  \right]  }\right)  }_{=\operatorname*{sign}\sigma
}\cdot\underbrace{\left(  \prod_{\substack{1\leq i<j\leq
n;\\\text{\textbf{not} }\sigma\left(  i\right)  >\sigma\left(  j\right)
}}\left(  -1\right)  ^{\left[  \sigma\left(  i\right)  >\sigma\left(
j\right)  \right]  }\right)  }_{=1}=\operatorname*{sign}\sigma.
\]
This proves (\ref{eq.thm.Tsig.props.d.sign}).

It remains to prove (\ref{eq.thm.Tsig.props.d.w}). We first consider the
product $\prod_{j=1}^{n}x_{j}^{\deg^{-}j}$, where $\deg^{-}j$ denotes the
indegree of $j$ as a vertex of $T_{\sigma}$. We can substitute $\sigma\left(
i\right)  $ for $j$ in this product (since $\sigma$ is a bijection from
$\left\{  1,2,\ldots,n\right\}  $ to $\left\{  1,2,\ldots,n\right\}  $). Thus,
we obtain%
\begin{equation}
\prod_{j=1}^{n}x_{j}^{\deg^{-}j}=\prod_{i=1}^{n}x_{\sigma\left(  i\right)
}^{\deg^{-}\left(  \sigma\left(  i\right)  \right)  }. \label{pf.thm.Tsig.d.6}%
\end{equation}
However, each $i\in\left\{  1,2,\ldots,n\right\}  $ satisfies%
\begin{align*}
\deg^{-}\left(  \sigma\left(  i\right)  \right)   &  =\underbrace{\sigma
^{-1}\left(  \sigma\left(  i\right)  \right)  }_{=i}%
-1\ \ \ \ \ \ \ \ \ \ \left(  \text{by (\ref{eq.thm.Tsig.props.d.deg-}),
applied to }v=\sigma\left(  i\right)  \right) \\
&  =i-1.
\end{align*}
In view of this, we can rewrite (\ref{pf.thm.Tsig.d.6}) as
\begin{equation}
\prod_{j=1}^{n}x_{j}^{\deg^{-}j}=\prod_{i=1}^{n}x_{\sigma\left(  i\right)
}^{i-1}. \label{pf.thm.Tsig.d.7}%
\end{equation}


Now, Proposition \ref{prop.tour1n.wD1} (applied to $D=T_{\sigma}$) yields%
\[
w\left(  T_{\sigma}\right)  =\underbrace{\left(  \operatorname*{sign}\left(
T_{\sigma}\right)  \right)  }_{\substack{=\operatorname*{sign}\sigma
\\\text{(by (\ref{eq.thm.Tsig.props.d.sign}))}}}\cdot\underbrace{\prod
_{j=1}^{n}x_{j}^{\deg^{-}j}}_{\substack{=\prod_{i=1}^{n}x_{\sigma\left(
i\right)  }^{i-1}\\\text{(by (\ref{pf.thm.Tsig.d.7}))}}}=\operatorname*{sign}%
\sigma\cdot\prod_{i=1}^{n}x_{\sigma\left(  i\right)  }^{i-1},
\]
and thus (\ref{eq.thm.Tsig.props.d.w}) is proven. This completes the proof of
Theorem \ref{thm.Tsig.props} \textbf{(d)}. \medskip

\textbf{(c)} Let $\sigma$ and $\tau$ be two distinct permutations in $S_{n}$.
We must prove that the digraphs $T_{\sigma}$ and $T_{\tau}$ are distinct.

Assume the contrary. Thus, $T_{\sigma}=T_{\tau}$. Hence, for each
$v\in\left\{  1,2,\ldots,n\right\}  $, the indegree of $v$ as a vertex of
$T_{\sigma}$ equals the indegree of $v$ as a vertex of $T_{\tau}$. Thus, we
can allow ourselves to denote both of these indegrees by $\deg^{-}v$. From
(\ref{eq.thm.Tsig.props.d.deg-}), we know that $\deg^{-}v=\sigma^{-1}\left(
v\right)  -1$. Similarly, $\deg^{-}v=\tau^{-1}\left(  v\right)  -1$. Comparing
these two equalities, we find $\sigma^{-1}\left(  v\right)  -1=\tau
^{-1}\left(  v\right)  -1$. Hence, $\sigma^{-1}\left(  v\right)  =\tau
^{-1}\left(  v\right)  $.

Forget that we fixed $v$. We thus have shown that $\sigma^{-1}\left(
v\right)  =\tau^{-1}\left(  v\right)  $ for each $v\in\left\{  1,2,\ldots
,n\right\}  $. In other words, $\sigma^{-1}=\tau^{-1}$. Hence, $\sigma=\tau$.
This contradicts the fact that $\sigma$ and $\tau$ are distinct. This
contradiction shows that our assumption was false. Thus, Theorem
\ref{thm.Tsig.props} \textbf{(c)} is proved.
\end{proof}

\begin{remark}
One alternative way to prove Theorem \ref{thm.Tsig.props} \textbf{(b)} uses
the fact (known as R\'{e}dei's Little Theorem) that any tournament has a
Hamiltonian path (see, e.g., \cite[Theorem 1.4.9]{lec7} for a proof). Indeed,
once this fact is known, we can pick a Hamiltonian path $\left(  \tau\left(
1\right)  ,\tau\left(  2\right)  ,\ldots,\tau\left(  n\right)  \right)  $ of
$D$, and argue (by strong induction on $j-i$) that each pair $\left(
\tau\left(  i\right)  ,\tau\left(  j\right)  \right)  $ with $i<j$ must be an
arc of $D$. But the above proof is more elementary.
\end{remark}

\begin{remark}
It can be shown that for a tournament $D\in\mathcal{T}$, the following four
statements are equivalent:

\begin{enumerate}
\item The tournament $D$ has no $3$-cycles.

\item The tournament $D$ has no cycles of length $3$.

\item The tournament $D$ has no cycles (of any length).

\item The tournament $D$ has the form $T_{\sigma}$ for some $\sigma\in S_{n}$.
\end{enumerate}

Indeed, the equivalence 1$\Longleftrightarrow$4 is furnished by Theorem
\ref{thm.Tsig.props} \textbf{(b)}, whereas the implications 4$\Longrightarrow
$3$\Longrightarrow$2$\Longrightarrow$1 are easy to check.

A tournament $D$ satisfying the four equivalent statements 1, 2, 3, 4 is said
to be \emph{transitive}.
\end{remark}

We can now represent the left hand side of (\ref{eq.thm.det.vander.eq}) as a
sum that looks enticingly like the right hand side in Proposition
\ref{prop.tour1n.prodxjxi}:

\begin{proposition}
\label{prop.Tsig.Vassum}Define the $n\times n$-matrix $V$ as in Theorem
\ref{thm.det.vander}. Then,%
\[
\det V=\sum_{\substack{D\in\mathcal{T};\\D\text{ has no }3\text{-cycles}%
}}w\left(  D\right)  .
\]

\end{proposition}

\begin{proof}
The $\left(  i,j\right)  $-th entry of the matrix $V$ is $x_{j}^{i-1}$ for all
$i,j\in\left\{  1,2,\ldots,n\right\}  $. Thus, the definition of a determinant
yields%
\begin{equation}
\det V=\sum_{\sigma\in S_{n}}\underbrace{\operatorname*{sign}\sigma\cdot
\prod_{i=1}^{n}x_{\sigma\left(  i\right)  }^{i-1}}_{\substack{=w\left(
T_{\sigma}\right)  \\\text{(by (\ref{eq.thm.Tsig.props.d.w}))}}}=\sum
_{\sigma\in S_{n}}w\left(  T_{\sigma}\right)  . \label{pf.prop.Tsig.Vassum.1}%
\end{equation}


However, Theorem \ref{thm.Tsig.props} \textbf{(b)} yields that the tournaments
$D\in\mathcal{T}$ that have no $3$-cycles are precisely the digraphs of the
form $T_{\sigma}$ with $\sigma\in S_{n}$. Furthermore, Theorem
\ref{thm.Tsig.props} \textbf{(c)} yields that each such tournament can be
written as $T_{\sigma}$ for a \textbf{unique} permutation $\sigma\in S_{n}$
(since distinct permutations $\sigma$ lead to distinct tournaments $T_{\sigma
}$). Thus,%
\[
\sum_{\substack{D\in\mathcal{T};\\D\text{ has no }3\text{-cycles}}}w\left(
D\right)  =\sum_{\sigma\in S_{n}}w\left(  T_{\sigma}\right)  .
\]
Comparing this with (\ref{pf.prop.Tsig.Vassum.1}), we obtain $\det
V=\sum_{\substack{D\in\mathcal{T};\\D\text{ has no }3\text{-cycles}}}w\left(
D\right)  $. This proves Proposition \ref{prop.Tsig.Vassum}.
\end{proof}

\subsection{The numbers $w_{0},w_{1},w_{2},\ldots$}

Our goal is to prove that the left hand sides in Proposition
\ref{prop.Tsig.Vassum} and in Proposition \ref{prop.tour1n.prodxjxi} are
equal. To that purpose, we shall show that the right hand sides are equal.
These right hand sides are already very similar:%
\[
\sum_{\substack{D\in\mathcal{T};\\D\text{ has no }3\text{-cycles}}}w\left(
D\right)  \ \ \ \ \ \ \ \ \ \ \text{versus}\ \ \ \ \ \ \ \ \ \ \sum
_{D\in\mathcal{T}}w\left(  D\right)  .
\]
Yet, they at least look different: The latter is a sum containing a lot of
addends that the former does not.

We shall reconcile this difference by showing that all these addends (i.e.,
all the addends corresponding to tournaments $D\in\mathcal{T}$ that have at
least one $3$-cycle) cancel each other out. This will be achieved by reversing
the arcs of a cycle; Proposition \ref{prop.tour-vand.1} will come rather handy here.

First, we introduce some notations:

\begin{convention}
For each $k\in\mathbb{N}$, we let
\[
w_{k}:=\sum_{\substack{D\in\mathcal{T};\\D\text{ has }k\text{ many
}3\text{-cycles}}}w\left(  D\right)  .
\]
(Here, \textquotedblleft$k$ many\textquotedblright\ means \textquotedblleft
exactly $k$ many\textquotedblright.)
\end{convention}

Thus,
\begin{equation}
\sum_{D\in\mathcal{T}}w\left(  D\right)  =w_{0}+w_{1}+w_{2}+\cdots
\label{eq.w.sum}%
\end{equation}
(this infinite sum is well-defined, since all sufficiently large
$k\in\mathbb{N}$ satisfy $w_{k}=0$).\ \ \ \ \footnote{Note that, because of
the way we defined $3$-cycles, the $\#$ of $3$-cycles in a tournament $D$ is
always a multiple of $3$, since each $3$-cycle $\left(  u,v,w\right)  $ leads
to two other $3$-cycles $\left(  v,w,u\right)  $ and $\left(  w,u,v\right)  $.
So we have $w_{k}=0$ for all $k\in\mathbb{N}$ that are not multiples of $3$.}
Proposition \ref{prop.Tsig.Vassum} says that%
\begin{align}
\det V  &  =\sum_{\substack{D\in\mathcal{T};\\D\text{ has no }3\text{-cycles}%
}}w\left(  D\right)  =\sum_{\substack{D\in\mathcal{T};\\D\text{ has }0\text{
many }3\text{-cycles}}}w\left(  D\right) \nonumber\\
&  =w_{0} \label{eq.prop.Tsig.Vassum.w0}%
\end{align}
(by the definition of $w_{0}$). If we can now show that all integers $k>0$
satisfy $w_{k}=0$, then we will see that the right hand sides of
(\ref{eq.prop.Tsig.Vassum.w0}) and (\ref{eq.w.sum}) are equal, and thus we
will obtain%
\[
\det V=\sum_{D\in\mathcal{T}}w\left(  D\right)  =\prod_{1\leq i<j\leq
n}\left(  x_{j}-x_{i}\right)  \ \ \ \ \ \ \ \ \ \ \left(  \text{by Proposition
\ref{prop.tour1n.prodxjxi}}\right)  ;
\]
this will prove Theorem \ref{thm.det.vander}.

\subsection{The great cancelling}

So how do we prove that all $k>0$ satisfy $w_{k}=0$ ? We begin with lemmas:

\begin{lemma}
\label{lem.cancel.sign}Let $D\in\mathcal{T}$ be a tournament. Let $\left(
u,v,w\right)  $ be a $3$-cycle of $D$. Let $D^{\prime}$ be the digraph
obtained from $D$ by reversing the arcs $uv$, $vw$ and $wu$ (this means
replacing them by $vu$, $wv$ and $uw$). Then, $D^{\prime}$ is again a
tournament in $\mathcal{T}$, and satisfies%
\[
\operatorname*{sign}\left(  D^{\prime}\right)  =-\operatorname*{sign}D.
\]

\end{lemma}

\begin{proof}
Clearly, $D^{\prime}$ is again a tournament (since reversing an arc in a
tournament yields a tournament). It remains to prove that
$\operatorname*{sign}\left(  D^{\prime}\right)  =-\operatorname*{sign}D$.

The pairs $uv$, $vw$ and $wu$ are arcs of $D$ (since $\left(  u,v,w\right)  $
is a $3$-cycle of $D$). Hence, none of the pairs $vu$, $wv$ and $uw$ is an arc
of $D$ (by the tournament axiom, since $D$ is a tournament).

We know that the digraph $D^{\prime}$ is obtained from $D$ by reversing the
arcs $uv$, $vw$ and $wu$. Let us refer to all the other arcs of $D$ as
\emph{inert}.

Thus, the arcs of $D$ are $uv$, $vw$, $wu$ and all the inert arcs of $D$.
Therefore, the arcs of $D^{\prime}$ are $vu$, $wv$, $uw$ and all the inert
arcs of $D$ (since $D^{\prime}$ is obtained from $D$ by reversing the arcs
$uv$, $vw$ and $wu$). Note that none of the arcs $vu$, $wv$ and $uw$ appears
among the inert arcs of $D$, since none of the pairs $vu$, $wv$ and $uw$ is an
arc of $D$.

Now, the definition of $\operatorname*{sign}D$ yields%
\[
\operatorname*{sign}D=\prod_{\substack{\left(  i,j\right)  \text{ is
an}\\\text{arc of }D}}\left(  -1\right)  ^{\left[  i>j\right]  }=\left(
-1\right)  ^{\left[  u>v\right]  }\cdot\left(  -1\right)  ^{\left[
v>w\right]  }\cdot\left(  -1\right)  ^{\left[  w>u\right]  }\cdot
\prod_{\substack{\left(  i,j\right)  \text{ is an}\\\text{inert arc of }%
D}}\left(  -1\right)  ^{\left[  i>j\right]  }%
\]
(since the arcs of $D$ are $uv$, $vw$, $wu$ and all the inert arcs). The
definition of $\operatorname*{sign}\left(  D^{\prime}\right)  $ yields
\[
\operatorname*{sign}\left(  D^{\prime}\right)  =\prod_{\substack{\left(
i,j\right)  \text{ is an}\\\text{arc of }D^{\prime}}}\left(  -1\right)
^{\left[  i>j\right]  }=\left(  -1\right)  ^{\left[  v>u\right]  }\cdot\left(
-1\right)  ^{\left[  w>v\right]  }\cdot\left(  -1\right)  ^{\left[
u>w\right]  }\cdot\prod_{\substack{\left(  i,j\right)  \text{ is
an}\\\text{inert arc of }D}}\left(  -1\right)  ^{\left[  i>j\right]  }%
\]
(since the arcs of $D^{\prime}$ are $vu$, $wv$, $uw$ and all the inert arcs of
$D$).

However, the vertices $u$ and $v$ are distinct (since $\left(  u,v,w\right)  $
is a $3$-cycle). Thus, exactly one of the two inequalities $u>v$ and $v>u$
holds. In other words, exactly one of the two truth values $\left[
u>v\right]  $ and $\left[  v>u\right]  $ equals $1$, while the other equals
$0$. Hence, exactly one of the two numbers $\left(  -1\right)  ^{\left[
u>v\right]  }$ and $\left(  -1\right)  ^{\left[  v>u\right]  }$ equals $-1$,
while the other equals $1$. Therefore, these two numbers differ in sign but
have the same magnitude. Consequently,%
\[
\left(  -1\right)  ^{\left[  u>v\right]  }=-\left(  -1\right)  ^{\left[
v>u\right]  }.
\]
Similarly, $\left(  -1\right)  ^{\left[  v>w\right]  }=-\left(  -1\right)
^{\left[  w>v\right]  }$ and $\left(  -1\right)  ^{\left[  w>u\right]
}=-\left(  -1\right)  ^{\left[  u>w\right]  }$. Now, our above formula for
$\operatorname*{sign}D$ becomes%
\begin{align*}
\operatorname*{sign}D  &  =\underbrace{\left(  -1\right)  ^{\left[
u>v\right]  }}_{=-\left(  -1\right)  ^{\left[  v>u\right]  }}\cdot
\underbrace{\left(  -1\right)  ^{\left[  v>w\right]  }}_{=-\left(  -1\right)
^{\left[  w>v\right]  }}\cdot\underbrace{\left(  -1\right)  ^{\left[
w>u\right]  }}_{=-\left(  -1\right)  ^{\left[  u>w\right]  }}\cdot
\prod_{\substack{\left(  i,j\right)  \text{ is an}\\\text{inert arc of }%
D}}\left(  -1\right)  ^{\left[  i>j\right]  }\\
&  =-\underbrace{\left(  -1\right)  ^{\left[  v>u\right]  }\cdot\left(
-1\right)  ^{\left[  w>v\right]  }\cdot\left(  -1\right)  ^{\left[
u>w\right]  }\cdot\prod_{\substack{\left(  i,j\right)  \text{ is
an}\\\text{inert arc of }D}}\left(  -1\right)  ^{\left[  i>j\right]  }%
}_{\substack{=\operatorname*{sign}\left(  D^{\prime}\right)  \\\text{(by our
above formula for }\operatorname*{sign}\left(  D^{\prime}\right)  \text{)}%
}}=-\operatorname*{sign}\left(  D^{\prime}\right)  .
\end{align*}
In other words, $\operatorname*{sign}\left(  D^{\prime}\right)
=-\operatorname*{sign}D$. This completes the proof of Lemma
\ref{lem.cancel.sign}.
\end{proof}

\begin{lemma}
\label{lem.cancel.1}Let $k$ be a positive integer. Let $\left(  d_{1}%
,d_{2},\ldots,d_{n}\right)  \in\mathbb{N}^{n}$ be any $n$-tuple of nonnegative
integers. Then,%
\[
\sum_{\substack{D\in\mathcal{T};\\D\text{ has }k\text{ many }3\text{-cycles}%
;\\\deg^{-}i=d_{i}\text{ for each }i}}\operatorname*{sign}D=0.
\]
(Here, $\deg^{-}i$ means the indegree of the vertex $i$ in the digraph $D$.
Also, \textquotedblleft for each $i$\textquotedblright\ means
\textquotedblleft for each $i\in\left\{  1,2,\ldots,n\right\}  $%
\textquotedblright.)
\end{lemma}

\begin{proof}
A \emph{flippy pair} shall mean a pair $\left(  D,\alpha\right)  $, where

\begin{itemize}
\item $D\in\mathcal{T}$ is a tournament having $k$ many $3$-cycles and
satisfying $\deg^{-}i=d_{i}$ for each $i$;

\item $\alpha$ is a $3$-cycle of $D$.
\end{itemize}

If $\left(  D,\alpha\right)  $ is a flippy pair, then we define a new flippy
pair $\operatorname*{flip}\left(  D,\alpha\right)  $ as follows:

\begin{itemize}
\item Let $\left(  u,v,w\right)  $ be the $3$-cycle $\alpha$.

\item We obtain a new digraph $D^{\prime}$ from $D$ by reversing the arcs
$uv$, $vw$ and $wu$ (this means replacing them by $vu$, $wv$ and $uw$). Note
that this digraph $D^{\prime}$ is again a tournament in $\mathcal{T}$, and
again has $k$ many $3$-cycles (because Proposition \ref{prop.tour-vand.1}
shows that $\left(  \#\text{ of }3\text{-cycles of }D^{\prime}\right)
=\left(  \#\text{ of }3\text{-cycles of }D\right)  =k$). This tournament
$D^{\prime}$ furthermore satisfies the equalities $\deg^{-}i=d_{i}$ for each
$i$ (since $D$ satisfies these equalities, and since the indegrees of the
vertices have not changed from $D$ to $D^{\prime}$\ \ \ \ \footnote{because
each of the three vertices $u$, $v$ and $w$ lost one incoming arc and gained
another when we reversed the arcs $uv$, $vw$ and $wu$}).

\item We let $\alpha^{\prime}$ be the $3$-cycle $\left(  u,w,v\right)  $ of
$D^{\prime}$. (This is indeed a $3$-cycle of $D^{\prime}$, due to the
construction of $D^{\prime}$.)

\item We let $\operatorname*{flip}\left(  D,\alpha\right)  $ be the flippy
pair $\left(  D^{\prime},\alpha^{\prime}\right)  $. (This is indeed a flippy
pair, because we have seen that $D^{\prime}$ is a tournament in $\mathcal{T}$
having $k$ many $3$-cycles and satisfying $\deg^{-}i=d_{i}$ for each $i$, and
that $\alpha^{\prime}$ is a $3$-cycle of $D^{\prime}$.)
\end{itemize}

Thus, we have defined a map $\operatorname*{flip}$ that sends flippy pairs to
flippy pairs. It is easy to see that this map is its own inverse: That is, if
$\left(  D,\alpha\right)  $ is a flippy pair, and if $\left(  D^{\prime
},\alpha^{\prime}\right)  =\operatorname*{flip}\left(  D,\alpha\right)  $,
then $\left(  D,\alpha\right)  =\operatorname*{flip}\left(  D^{\prime}%
,\alpha^{\prime}\right)  $ (because $D^{\prime}$ is obtained from $D$ by
reversing the arcs $uv$, $vw$ and $wu$, and thus $D$ can be recovered from
$D^{\prime}$ by reversing the arcs $uw$, $wv$ and $vu$).

Furthermore, the map $\operatorname*{flip}$ changes the sign of a tournament:
That is, if $\left(  D,\alpha\right)  $ is a flippy pair, and if $\left(
D^{\prime},\alpha^{\prime}\right)  =\operatorname*{flip}\left(  D,\alpha
\right)  $, then
\begin{equation}
\operatorname*{sign}\left(  D^{\prime}\right)  =-\operatorname*{sign}D.
\label{pf.lem.cancel.1.sign}%
\end{equation}


[\textit{Proof of (\ref{pf.lem.cancel.1.sign}):} Let $\left(  D,\alpha\right)
$ be a flippy pair. Let $\left(  D^{\prime},\alpha^{\prime}\right)
=\operatorname*{flip}\left(  D,\alpha\right)  $. By the definition of the map
$\operatorname*{flip}$, we know that the digraph $D^{\prime}$ is obtained from
$D$ by reversing the arcs $uv$, $vw$ and $wu$, where $\left(  u,v,w\right)  $
is the $3$-cycle $\alpha$. Thus, Lemma \ref{lem.cancel.sign} yields
$\operatorname*{sign}\left(  D^{\prime}\right)  =-\operatorname*{sign}D$. This
proves (\ref{pf.lem.cancel.1.sign}).] \medskip

Thus, if $\left(  D,\alpha\right)  $ is a flippy pair satisfying
$\operatorname*{sign}D=1$, and if $\left(  D^{\prime},\alpha^{\prime}\right)
=\operatorname*{flip}\left(  D,\alpha\right)  $, then $\left(  D^{\prime
},\alpha^{\prime}\right)  $ is a flippy pair satisfying $\operatorname*{sign}%
\left(  D^{\prime}\right)  =-1$ (because (\ref{pf.lem.cancel.1.sign}) yields
$\operatorname*{sign}\left(  D^{\prime}\right)
=-\underbrace{\operatorname*{sign}D}_{=1}=-1$). Hence, we obtain a map
\begin{align*}
&  \text{from the set }\left\{  \text{flippy pairs }\left(  D,\alpha\right)
\text{ satisfying }\operatorname*{sign}D=1\right\} \\
&  \text{to the set }\left\{  \text{flippy pairs }\left(  D,\alpha\right)
\text{ satisfying }\operatorname*{sign}D=-1\right\}  ,
\end{align*}
which sends each flippy pair $\left(  D,\alpha\right)  $ to
$\operatorname*{flip}\left(  D,\alpha\right)  $. Similarly, we obtain a map
\begin{align*}
&  \text{from the set }\left\{  \text{flippy pairs }\left(  D,\alpha\right)
\text{ satisfying }\operatorname*{sign}D=-1\right\} \\
&  \text{to the set }\left\{  \text{flippy pairs }\left(  D,\alpha\right)
\text{ satisfying }\operatorname*{sign}D=1\right\}  ,
\end{align*}
which sends each flippy pair $\left(  D,\alpha\right)  $ to
$\operatorname*{flip}\left(  D,\alpha\right)  $. These two maps are mutually
inverse (since the map $\operatorname*{flip}$ is its own inverse), and thus
are bijections. Hence, the bijection principle yields that%
\begin{align*}
&  \left\vert \left\{  \text{flippy pairs }\left(  D,\alpha\right)  \text{
satisfying }\operatorname*{sign}D=1\right\}  \right\vert \\
&  =\left\vert \left\{  \text{flippy pairs }\left(  D,\alpha\right)  \text{
satisfying }\operatorname*{sign}D=-1\right\}  \right\vert .
\end{align*}
In other words, there are as many flippy pairs $\left(  D,\alpha\right)  $
satisfying $\operatorname*{sign}D=1$ as there are flippy pairs $\left(
D,\alpha\right)  $ satisfying $\operatorname*{sign}D=-1$. Hence, in the sum%
\[
\sum_{\left(  D,\alpha\right)  \text{ is a flippy pair}}\operatorname*{sign}%
D,
\]
the addends equal to $1$ and the addends equal to $-1$ are equinumerous, and
consequently these addends cancel each other out. The sum therefore equals $0$
(since each addend of this sum is either a $1$ or a $-1$). In other words,%
\begin{equation}
\sum_{\left(  D,\alpha\right)  \text{ is a flippy pair}}\operatorname*{sign}%
D=0. \label{pf.lem.cancel.1.sum-flips}%
\end{equation}


However, recall that the $D$ in a flippy pair $\left(  D,\alpha\right)  $ has
to be a tournament in $\mathcal{T}$ having $k$ many $3$-cycles and satisfying
$\deg^{-}i=d_{i}$ for each $i$, whereas the $\alpha$ has to be a $3$-cycle of
$D$. Thus, the summation sign $\sum_{\left(  D,\alpha\right)  \text{ is a
flippy pair}}$ can be rewritten as follows:%
\[
\sum_{\left(  D,\alpha\right)  \text{ is a flippy pair}}=\sum_{\substack{D\in
\mathcal{T};\\D\text{ has }k\text{ many }3\text{-cycles};\\\deg^{-}%
i=d_{i}\text{ for each }i}}\ \ \sum_{\alpha\text{ is a }3\text{-cycle of }D}.
\]
Thus,%
\begin{align*}
\sum_{\left(  D,\alpha\right)  \text{ is a flippy pair}}\operatorname*{sign}D
&  =\sum_{\substack{D\in\mathcal{T};\\D\text{ has }k\text{ many }%
3\text{-cycles};\\\deg^{-}i=d_{i}\text{ for each }i}}\ \ \underbrace{\sum
_{\alpha\text{ is a }3\text{-cycle of }D}\operatorname*{sign}D}_{=\left(
\#\text{ of }3\text{-cycles of }D\right)  \cdot\operatorname*{sign}D}\\
&  =\sum_{\substack{D\in\mathcal{T};\\D\text{ has }k\text{ many }%
3\text{-cycles};\\\deg^{-}i=d_{i}\text{ for each }i}}\underbrace{\left(
\#\text{ of }3\text{-cycles of }D\right)  }_{\substack{=k\\\text{(since
}D\text{ has }k\text{ many }3\text{-cycles)}}}\cdot\operatorname*{sign}D\\
&  =\sum_{\substack{D\in\mathcal{T};\\D\text{ has }k\text{ many }%
3\text{-cycles};\\\deg^{-}i=d_{i}\text{ for each }i}}k\cdot
\operatorname*{sign}D=k\sum_{\substack{D\in\mathcal{T};\\D\text{ has }k\text{
many }3\text{-cycles};\\\deg^{-}i=d_{i}\text{ for each }i}%
}\operatorname*{sign}D.
\end{align*}
Therefore, (\ref{pf.lem.cancel.1.sum-flips}) can be rewritten as%
\[
k\sum_{\substack{D\in\mathcal{T};\\D\text{ has }k\text{ many }3\text{-cycles}%
;\\\deg^{-}i=d_{i}\text{ for each }i}}\operatorname*{sign}D=0.
\]
We can divide this equality by $k$ (since $k$ is positive), and obtain
\[
\sum_{\substack{D\in\mathcal{T};\\D\text{ has }k\text{ many }3\text{-cycles}%
;\\\deg^{-}i=d_{i}\text{ for each }i}}\operatorname*{sign}D=0.
\]
This proves Lemma \ref{lem.cancel.1}.
\end{proof}

\begin{lemma}
\label{lem.cancel.2}Let $k$ be a positive integer. Let $\left(  d_{1}%
,d_{2},\ldots,d_{n}\right)  \in\mathbb{N}^{n}$ be any $n$-tuple of nonnegative
integers. Then,%
\[
\sum_{\substack{D\in\mathcal{T};\\D\text{ has }k\text{ many }3\text{-cycles}%
;\\\deg^{-}i=d_{i}\text{ for each }i}}w\left(  D\right)  =0.
\]
(Here, $\deg^{-}i$ means the indegree of the vertex $i$ in the digraph $D$.
Also, \textquotedblleft for each $i$\textquotedblright\ means
\textquotedblleft for each $i\in\left\{  1,2,\ldots,n\right\}  $%
\textquotedblright.)
\end{lemma}

\begin{proof}
We have%
\begin{align*}
&  \sum_{\substack{D\in\mathcal{T};\\D\text{ has }k\text{ many }%
3\text{-cycles};\\\deg^{-}i=d_{i}\text{ for each }i}}\underbrace{w\left(
D\right)  }_{\substack{=\left(  \operatorname*{sign}D\right)  \cdot\prod
_{j=1}^{n}x_{j}^{\deg^{-}j}\\\text{(by Proposition \ref{prop.tour1n.wD1})}}}\\
&  =\sum_{\substack{D\in\mathcal{T};\\D\text{ has }k\text{ many }%
3\text{-cycles};\\\deg^{-}i=d_{i}\text{ for each }i}}\left(
\operatorname*{sign}D\right)  \cdot\prod_{j=1}^{n}\underbrace{x_{j}^{\deg
^{-}j}}_{\substack{=x_{j}^{d_{j}}\\\text{(since }\deg^{-}j=d_{j}%
\\\text{(because }\deg^{-}i=d_{i}\text{ for each }i\text{))}}}\\
&  =\sum_{\substack{D\in\mathcal{T};\\D\text{ has }k\text{ many }%
3\text{-cycles};\\\deg^{-}i=d_{i}\text{ for each }i}}\left(
\operatorname*{sign}D\right)  \cdot\prod_{j=1}^{n}x_{j}^{d_{j}}=\left(
\prod_{j=1}^{n}x_{j}^{d_{j}}\right)  \underbrace{\sum_{\substack{D\in
\mathcal{T};\\D\text{ has }k\text{ many }3\text{-cycles};\\\deg^{-}%
i=d_{i}\text{ for each }i}}\operatorname*{sign}D}_{\substack{=0\\\text{(by
Lemma \ref{lem.cancel.1})}}}\\
&  =0.
\end{align*}
This proves Lemma \ref{lem.cancel.2}.
\end{proof}

\begin{lemma}
\label{lem.cancel.wk=0}Let $k$ be a positive integer. Then, $w_{k}=0$.
\end{lemma}

\begin{proof}
The definition of $w_{k}$ yields%
\begin{align*}
w_{k}  &  =\sum_{\substack{D\in\mathcal{T};\\D\text{ has }k\text{ many
}3\text{-cycles}}}w\left(  D\right) \\
&  =\sum_{\left(  d_{1},d_{2},\ldots,d_{n}\right)  \in\mathbb{N}^{n}%
}\ \ \underbrace{\sum_{\substack{D\in\mathcal{T};\\D\text{ has }k\text{ many
}3\text{-cycles};\\\deg^{-}i=d_{i}\text{ for each }i}}w\left(  D\right)
}_{\substack{=0\\\text{(by Lemma \ref{lem.cancel.2})}}}\\
&  \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{here, we have split up the sum according}\\
\text{to the }n\text{-tuple }\left(  \deg^{-}1,\deg^{-}2,\ldots,\deg
^{-}n\right)
\end{array}
\right) \\
&  =0.
\end{align*}
This proves Lemma \ref{lem.cancel.wk=0}.
\end{proof}

\subsection{The finish line}

Proving Theorem \ref{thm.det.vander} is now a matter of combining what we know:

\begin{proof}
[Proof of Theorem \ref{thm.det.vander}.]Proposition \ref{prop.tour1n.prodxjxi}
yields%
\begin{align*}
\prod_{1\leq i<j\leq n}\left(  x_{j}-x_{i}\right)   &  =\sum_{D\in\mathcal{T}%
}w\left(  D\right)  =w_{0}+w_{1}+w_{2}+\cdots\ \ \ \ \ \ \ \ \ \ \left(
\text{by (\ref{eq.w.sum})}\right) \\
&  =\sum_{k\in\mathbb{N}}w_{k}=w_{0}+\sum_{k>0}\underbrace{w_{k}%
}_{\substack{=0\\\text{(by Lemma \ref{lem.cancel.wk=0})}}}=w_{0}%
+\underbrace{\sum_{k>0}0}_{=0}=w_{0}=\det V
\end{align*}
(by (\ref{eq.prop.Tsig.Vassum.w0})). Thus follows Theorem \ref{thm.det.vander}.
\end{proof}

Here ends our scenic route to the Vandermonde determinant. A different
combinatorial proof -- also using tournaments -- is sketched in
\cite[Exercises 2.4.1--2.4.6]{Bresso99}. Yet another (not using tournaments)
appears in \cite{BenDre07}. Moreover, several variants of the Vandermonde
determinant (type-B, type-C and type-D versions, for those who know the lingo
of Coxeter groups) have been proved using tournaments by Bressoud
\cite{Bresso87}.

\begin{thebibliography}{99999999}                                                                                         %


\bibitem[BenDre07]{BenDre07}%
\href{https://scholarship.claremont.edu/hmc_fac_pub/524/}{Arthur T. Benjamin,
Gregory P. Dresden, \textit{A Combinatorial Proof of Vandermonde's
Determinant}, American Mathematical Monthly \textbf{114} (April 2007), pp.
338--341.}

\bibitem[Bresso87]{Bresso87}%
\href{https://doi.org/10.1016/S0195-6698(87)80028-8}{D. M. Bressoud,
\textit{Colored Tournaments and Weyl's Denominator Formula}, Europ. J.
Combinatorics \textbf{8} (1987), pp. 245--255}.

\bibitem[Bresso99]{Bresso99}%
\href{https://doi.org/10.1017/CBO9780511613449}{David M. Bressoud,
\textit{Proofs and Confirmations: The Story of the Alternating Sign Matrix
Conjecture}, Cambridge University Press 1999.} See
\url{https://www.macalester.edu/~bressoud/books/PnC/PnCcorrect.html} for errata.

\bibitem[Conrad]{Conrad}Keith Conrad, \textit{The sign of a permutation}, 17
March 2022.\newline\url{https://kconrad.math.uconn.edu/blurbs/grouptheory/sign.pdf}

\bibitem[Day16]{Day16}Martin V. Day, \textit{An Introduction to Proofs and the
Mathematical Vernacular}, 7 December 2016. \newline\url{https://web.archive.org/web/20180712152432/https://www.math.vt.edu/people/day/ProofsBook/IPaMV.pdf}

\bibitem[Gessel79]{Gessel79}\href{https://doi.org/10.1002/jgt.3190030315}{Ira
Gessel, \textit{Tournaments and Vandermonde's Determinant}, Journal of Graph
Theory \textbf{3} (1979), pp. 305--307}.

\bibitem[Grinbe15]{detnotes}Darij Grinberg, \textit{Notes on the combinatorial
fundamentals of algebra}, 15 September 2022.\newline%
\url{http://www.cip.ifi.lmu.de/~grinberg/primes2015/sols.pdf} \newline The
numbering of theorems and formulas in this link might shift when the project
gets updated; for a \textquotedblleft frozen\textquotedblright\ version whose
numbering is guaranteed to match that in the citations above, see
\url{https://github.com/darijgr/detnotes/releases/tag/2022-09-15} or
\href{https://arxiv.org/abs/2008.09862v3}{arXiv:2008.09862v3}.

\bibitem[Grinbe21]{lecs}Darij Grinberg, \textit{An Introduction to Algebraic
Combinatorics [Math 701, Spring 2021 lecture notes]}, January 3, 2022.\newline\url{https://www.cip.ifi.lmu.de/~grinberg/t/21s/lecs.pdf}

\bibitem[hw2s]{hw2s}Darij Grinberg, \textit{Math 5707 Spring 2017: homework
set 2 with solutions},
\url{https://www.cip.ifi.lmu.de/~grinberg/t/17s/hw2s.pdf} .

\bibitem[lec7]{lec7}Darij Grinberg, \textit{UMN, Spring 2017, Math 5707:
Lecture 7 (Hamiltonian paths in digraphs)}, 5 April 2022.\newline\url{https://www.cip.ifi.lmu.de/~grinberg/t/17s/5707lec7.pdf}

\bibitem[Strick20]{Strick20}Neil Strickland, \textit{MAS334 Combinatorics},
lecture notes and solutions, 6 December 2020.\newline\url{http://neil-strickland.staff.shef.ac.uk/courses/MAS334/}
\end{thebibliography}


\end{document}

==> anc/17s/hw0s.tex <==
% LaTeX solution template for Math 5707 (Owen Levin, Darij Grinberg)
% ------------------------------------------------------------------

% Like most advanced LaTeX files, this one begins with a lot of
% boilerplate. You don't need to understand (or even read) most of it.
% All you need to do is fill in your name, UMN ID, email address,
% and the number of the pset. (Search for "METADATA" to find the place
% for this.) Then, you can go straight to the "EXERCISE 1"
% section and start writing your solutions.
% The "VARIOUS USEFUL COMMANDS" section is probably worth taking a
% look at at some point.

%----------------------------------------------------------------------------------------
%	PACKAGES AND OTHER DOCUMENT CONFIGURATIONS
%----------------------------------------------------------------------------------------
\documentclass[paper=a4, fontsize=12pt]{scrartcl} % A4 paper and 12pt font size
\usepackage[T1]{fontenc} % Use 8-bit encoding that has 256 glyphs
\usepackage[english]{babel} % English language/hyphenation
\usepackage{amsmath,amsfonts,amsthm,amssymb} % Math packages
\usepackage{mathrsfs}    % More math packages
\usepackage{sectsty}  % Allows customizing section commands
\allsectionsfont{\centering \normalfont\scshape} % Make all section titles centered, the default font and small caps %remove this to left align section tites
\usepackage{hyperref} % Turns cross-references into hyperlinks,
                      % and defines \url and \href commands.
\usepackage{graphicx} % For embedding graphics files.
\usepackage{framed}   % For the "leftbar" environment used below.
\usepackage{ifthen}   % Used for the \powset command below.
\usepackage{lastpage} % for counting the number of pages
\usepackage[headsepline,footsepline,manualmark]{scrlayer-scrpage}
\usepackage[height=10in,a4paper,hmargin={1in,0.8in}]{geometry}
\usepackage[usenames,dvipsnames]{xcolor}
\usepackage{tikz}     % This is a powerful tool to draw vector
                      % graphics inside LaTeX. In particular, you can
                      % use it to draw graphs.
\usepackage{verbatim} % For the "verbatim" environment, in which
                      % special symbols can be used freely without
                      % confusing the compiler. (And it's typeset in
                      % a constant-width font.)
                      % Useful, e.g., for quoting code (or ASCII art).

%\numberwithin{table}{section} % Number tables within sections (i.e. 1.1, 1.2, 2.1, 2.2 instead of 1, 2, 3, 4)

\setlength\parindent{20pt} % Makes indentation for paragraphs longer.
                           % This makes paragraphs stand out more.

%----------------------------------------------------------------------------------------
%	VARIOUS USEFUL COMMANDS
%----------------------------------------------------------------------------------------
% The commands below might be convenient. For example, you probably
% prefer to write $\powset[2]{V}$ for the set of $2$-element subsets
% of $V$, rather than writing $\mathcal{P}_2(V)$.
% Notice that you can easily define your own commands like this.
% Caveat: Some of these commands need to be properly "guarded" when
% they occur in subscripts or superscripts. So you should not write
% $K_\CC$, but rather $K_{\CC}$.
\newcommand{\CC}{\mathbb{C}} % complex numbers
\newcommand{\RR}{\mathbb{R}} % real numbers
\newcommand{\QQ}{\mathbb{Q}} % rational numbers
\newcommand{\NN}{\mathbb{N}} % nonnegative integers
\newcommand{\Z}[1]{\mathbb{Z}/#1\mathbb{Z}} % integers modulo k
                                            % (syntax: "\Z{k}")
\newcommand{\ZZ}{\mathbb{Z}} % integers
\newcommand{\id}{\operatorname{id}} % identity map
\newcommand{\lcm}{\operatorname{lcm}}
% Lowest common multiple. For historical reasons, LaTeX has a \gcd
% command built in, but not an \lcm command. The preceding line
% rectifies that.
\newcommand{\rev}{\operatorname{rev}} % reversal of a walk
\newcommand{\powset}[2][]{\ifthenelse{\equal{#2}{}}{\mathcal{P}\left(#1\right)}{\mathcal{P}_{#1}\left(#2\right)}}
% $\powset[k]{S}$ stands for the set of all $k$-element subsets of
% $S$. The argument $k$ is optional, and if not provided, the result
% is the whole powerset of $S$.
\newcommand{\set}[1]{\left\{ #1 \right\}}
% $\set{...}$ compiles to {...} (set-brackets).
\newcommand{\abs}[1]{\left| #1 \right|}
% $\abs{...}$ compiles to |...| (absolute value, or size of a set).
\newcommand{\tup}[1]{\left( #1 \right)}
% $\tup{...}$ compiles to (...) (parentheses, or tuple-brackets).
\newcommand{\ive}[1]{\left[ #1 \right]}
% $\ive{...}$ compiles to [...] (Iverson bracket, aka truth value).
\newcommand{\verts}[1]{\operatorname{V}\left( #1 \right)}
% $\verts{...}$ compiles to V(...) (vertex set of a graph/digraph).
\newcommand{\edges}[1]{\operatorname{E}\left( #1 \right)}
% $\edges{...}$ compiles to E(...) (edge set of a graph).
\newcommand{\arcs}[1]{\operatorname{A}\left( #1 \right)}
% $\arcs{...}$ compiles to A(...) (arc set of a digraph).
\newcommand{\underbrack}[2]{\underbrace{#1}_{\substack{#2}}}
% $\underbrack{...1}{...2}$ yields
% $\underbrace{...1}_{\substack{...2}}$. This is useful for doing
% local rewriting transformations on mathematical expressions with
% justifications. For example, try this out:
% $ \underbrack{(a+b)^2}{= a^2 + 2ab + b^2 \\ \text{(by the binomial formula)}} $
\newcommand{\horrule}[1]{\rule{\linewidth}{#1}} % Create horizontal rule command with 1 argument of height

%----------------------------------------------------------------------------------------
%	MAKING SUMMATION SIGNS ALWAYS PUT THEIR BOUNDS ABOVE AND BELOW
%	THE SIGN
%----------------------------------------------------------------------------------------
% The following are hacks to ensure that sums (such as
% $\sum_{k=1}^n k$) always put their bounds (i.e., the $k=1$ and the
% $n$) underneath and above the sign, as opposed to on its right.
% Same for products (\prod), set unions (\bigcup) and set
% intersections (\bigcap). Remove the 8 lines below if you do not want
% this behavior.
\let\sumnonlimits\sum
\let\prodnonlimits\prod
\let\cupnonlimits\bigcup
\let\capnonlimits\bigcap
\renewcommand{\sum}{\sumnonlimits\limits}
\renewcommand{\prod}{\prodnonlimits\limits}
\renewcommand{\bigcup}{\cupnonlimits\limits}
\renewcommand{\bigcap}{\capnonlimits\limits}

%----------------------------------------------------------------------------------------
%	ENVIRONMENTS
%----------------------------------------------------------------------------------------
% The incantations below define how theorem environments
% (\begin{theorem} ... \end{theorem}) and their likes will look like.
\newtheoremstyle{plainsl}% <name>
  {8pt plus 2pt minus 4pt}% <Space above>
  {8pt plus 2pt minus 4pt}% <Space below>
  {\slshape}% <Body font>
  {0pt}% <Indent amount>
  {\bfseries}% <Theorem head font>
  {.}% <Punctuation after theorem head>
  {5pt plus 1pt minus 1pt}% <Space after theorem headi>
  {}% <Theorem head spec (can be left empty, meaning `normal')>

% Environments which make the text inside them slanted:
\theoremstyle{plainsl}
  \newtheorem{theorem}{Theorem}[section]
  \newtheorem{proposition}[theorem]{Proposition}
  \newtheorem{lemma}[theorem]{Lemma}
  \newtheorem{corollary}[theorem]{Corollary}
  \newtheorem{conjecture}[theorem]{Conjecture}
% Environments that don't:
\theoremstyle{definition}
  \newtheorem{definition}[theorem]{Definition}
  \newtheorem{example}[theorem]{Example}
  \newtheorem{exercise}[theorem]{Exercise}
  \newtheorem{examples}[theorem]{Examples}
  \newtheorem{algorithm}[theorem]{Algorithm}
  \newtheorem{question}[theorem]{Question}
 \theoremstyle{remark}
  \newtheorem{remark}[theorem]{Remark}
\newenvironment{statement}{\begin{quote}}{\end{quote}}

%----------------------------------------------------------------------------------------
%	METADATA
%----------------------------------------------------------------------------------------
\newcommand{\myname}{Darij Grinberg} % ENTER YOUR NAME HERE
\newcommand{\myid}{00000000} % ENTER YOUR UMN ID HERE
\newcommand{\mymail}{dgrinber@umn.edu} % ENTER YOUR EMAIL HERE
\newcommand{\psetnumber}{0} % ENTER THE NUMBER OF THIS PSET HERE

%----------------------------------------------------------------------------------------
%	HEADER AND FOOTER
%----------------------------------------------------------------------------------------
\ihead{Solutions to homework set \#\psetnumber} % Page header left
\ohead{page \thepage\ of \pageref{LastPage}} % Page header right
\ifoot{\myname, \myid} % left footer
\ofoot{\mymail} % right footer

%----------------------------------------------------------------------------------------
%	TITLE SECTION
%----------------------------------------------------------------------------------------
\title{	
\normalfont \normalsize 
\textsc{University of Minnesota, School of Mathematics} \\ [25pt] % Your university, school and/or department name(s)
\horrule{0.5pt} \\[0.4cm] % Thin top horizontal rule
\huge Math 5707: Graph Theory, Spring 2017\\
Homework \psetnumber\\% The assignment title
\horrule{2pt} \\[0.5cm] % Thick bottom horizontal rule
}
\author{\myname}

\begin{document}

\maketitle % Print the title

%----------------------------------------------------------------------------------------
%	EXERCISE 1
%----------------------------------------------------------------------------------------
\horrule{0.3pt} \\[0.4cm]

\section{Exercise 1}

\subsection{Problem}

Let $G = \tup{V, E}$ be a simple graph.
% The \tup{...} command puts the ... in parentheses.
If $k \in \NN$,
% \NN is an abbreviation for \mathbb{N}, and stands for the
% nonnegative integers.
then a \textit{$k$-coloring} of $G$ means a map
$f : V \to \set{1, 2, \ldots, k}$.
% \ldots is the neatest way to get a "..." in LaTeX. But no one will
% mind if you just write "...".
If $f$ is a $k$-coloring of $G$ for some $k \in \NN$, then the value
$f \tup{v}$ of $f$ at a vertex $v \in V$ is called the
\textit{color} of $v$ in the $k$-coloring $f$.
(It is customary to visualize a $k$-coloring by pretending that the
numbers $1, 2, \ldots, k$ are colors, and so a $k$-coloring assigns to
each vertex a color; i.e., it ``colors'' the vertices.)

Prove that there exists a $2$-coloring of $G$ having the following
property: For each vertex $v \in V$, at most $\dfrac{1}{2} \deg v$
among the neighbors of $v$ have the same color as $v$.

\begin{remark} \label{rmk.exe1.r}
This problem is often restated as follows: You are given a (finite)
set of politicians; some politicians are mutual enemies. (No one is
their own enemy. If $u$ is an enemy of $v$, then $v$ is an enemy of
$u$. An enemy of an enemy is not necessarily a friend. So this is just
a simple graph.) Prove that it is possible to subdivide this set into
two (disjoint) parties such that no politician has more than half of
his enemies in his own party.
\end{remark}

\subsection{Solution}
% The solution below is written in more detail than necessary, to
% illustrate both the use of LaTeX and the concept of an algorithmic
% proof.
The idea of the solution is fairly simple, particularly using the
convenient language of Remark \ref{rmk.exe1.r}:
% The \ref command provides a cross-reference to a theorem,
% remark, definition, section or whatever. Of course, you need to
% specify which theorem etc. you want to reference; this is achieved
% by defining a label (in our case, "rmk.exe1.r"), which is done using
% the \label command.
% Note that you need to compile a LaTeX file *twice* in order for the
% cross-references to appear! During the first compilation, LaTeX
% collects all the labels and stores them in an .aux file; during the
% second compilation, it then actually writes the cross-references.
% Hence, you also need to recompile a LaTeX file twice if you have
% added new theorems/definitions/whatever (or removed some), because
% during the first compilation the .aux file is still unaware of the
% new theorems and so the numbers will be out-of-sync. 
We subdivide our set of
politicians into two parties in some arbitrary way (e.g., by throwing
them all into one party and keeping the other party empty), and then
we improve the situation step by step by picking a politician who has
more than half his enemies in his own party, and moving him to the
opposite party. However, will this procedure necessarily terminate, or
will it result in an eternal process of politicians being kicked
around back and forth between the two parties? Fortunately, it will
terminate, but this needs to be proven.

Let us first make this procedure rigorous:

\begin{algorithm} \label{alg.exe1.1}
\begin{leftbar}
% The "leftbar" environment places a vertical bar on the left of
% whatever is inside it. I find it quite convenient here to clarify
% where this algorithm ends. But handle with care: For example,
% footnotes don't work if you are in a leftbar environment...

\textbf{Input:} a simple graph $G = \tup{V, E}$.

\textbf{Output:} a $2$-coloring of $G$ having the following
property: For each vertex $v \in V$, at most $\dfrac{1}{2} \deg v$
among the neighbors of $v$ have the same color as $v$.

\begin{enumerate}
% The "enumerate" environment creates a numbered list. If you want
% custom numbers (as opposed to just 1, 2, 3, ...), you can use
% \item[X] instead of plain \item.
\item Define a $2$-coloring $f : V \to \set{1, 2}$ arbitrarily (for
      example, by setting $f \tup{v} = 1$ for all $v \in V$).
\item \textbf{While} there exists some $v \in V$ such that
      more than $\dfrac{1}{2} \deg v$ among the neighbors of $v$ have
      the same color as $v$, \textbf{do} the following:
      \begin{itemize}
      % The "itemize" environment creates a bullet-point (unnumbered)
      % list. You can nest such environments inside them.
      \item Flip the color $f \tup{v}$ of this $v$ (that is, change
            this color to $2$ if it is $1$, and change it to $1$ if it
            is $2$).
      \end{itemize}
\item Output the $2$-coloring $f$.
\end{enumerate}
\end{leftbar}
\end{algorithm}

It is clear that if step 3 of this algorithm is ever reached, then the
$2$-coloring $f$ outputted by the algorithm
does have the property that for each vertex
$v \in V$, at most $\dfrac{1}{2} \deg v$ among the neighbors of $v$
have the same color as $v$. (Indeed, this property is saying
precisely that we have fallen out of the while-loop in step 2.) But
we need to show that step 3 will eventually be reached. This is not
obvious, since step 2 contains a while-loop, and a while-loop may go
on indefinitely. We need to prove that this while-loop must eventually
come to an end.

The most common way to prove such a claim is by exhibiting a
\textit{loop monovariant}. In our situation, this means a nonnegative
integer defined for each $2$-coloring $f$ and which has the property
that in every iteration of the while-loop, this integer decreases
(strictly). If we can define such an integer, then we can immediately
conclude that the while-loop must eventually come to an end (because
a nonnegative integer cannot keep decreasing indefinitely while
remaining a nonnegative integer).

The role of this nonnegative integer (the loop monovariant) will be
played by what I call the ``enmity'' of a $2$-coloring $f$:

If $f$ is a $2$-coloring of $G$, then I define the \textit{enmity} of
$f$ to be the number of $f$-monochromatic edges of $G$. Here, an edge
$e$ of $G$ is said to be \textit{$f$-monochromatic} if the two
endpoints of $e$ have the same color in the $2$-coloring $f$.

For each $2$-coloring $f$ of $G$, the enmity of $f$ is clearly a
nonnegative integer. Now, I claim the following:
\begin{statement}
\textit{Claim 1:} Let $f$ be a $2$-coloring of $G$. Let $v \in V$ be
a vertex such that more than $\dfrac{1}{2} \deg v$ among the neighbors
of $v$ have the same color as $v$. If we flip the color $f \tup{v}$ of
$v$, then the enmity of $f$ \textbf{decreases}.
\end{statement}

\begin{proof}[Proof of Claim 1.]
% The "proof" environment automatically puts a square at the end of
% the proof.
Let $a$ be the number of neighbors of $v$ that have the same color as
$v$. Then, $a > \dfrac{1}{2} \deg v$ (since more than
$\dfrac{1}{2} \deg v$ among the neighbors of $v$ have the same color
as $v$). Hence, $2a > \deg v$, so that $a > \deg v - a$.

Clearly, an edge $e$ containing $v$ is monochromatic\footnote{We
abbreviate the word ``$f$-monochromatic'' as ``monochromatic''.}
if and only if the neighbor of $v$ contained in $e$ has the same color
as $v$.
Thus, the monochromatic edges containing $v$ are in one-to-one
correspondence with the neighbors of $v$ that have the same color as
$v$. Since the number of the latter neighbors is $a$, we thus conclude
that the number of the former edges is also $a$. In other words, among
the $\deg v$ edges containing $v$, exactly $a$ are monochromatic.
If we flip the color $f \tup{v}$ of $v$, then these $a$ monochromatic
edges become no longer monochromatic (because they now connect
vertices of different color), whereas the remaining $\deg v - a$ edges
containing $v$ become monochromatic. As for the edges that do not
contain $v$, their status does not change (i.e., if they are
monochromatic before the flipping, then they remain so, and
if they are not monochromatic before the flipping, then they do not
become monochromatic), because none of their vertices changes its
color.
Hence, by flipping the color $f \tup{v}$ of $v$, we lose $a$
monochromatic edges but, at the same time, gain $\deg v - a$ new
monochromatic edges. Since $a > \deg v - a$, we thus lose
more monochromatic edges than we gain. Therefore, the number of
monochromatic edges of $G$ decreases. In other words, the enmity
of $f$ decreases (since the enmity of $f$ is defined as the number
of monochromatic edges of $G$). This proves Claim 1.
\end{proof}

Claim 1 shows that the enmity of $f$ decreases in each iteration of
the while-loop in Algorithm \ref{alg.exe1.1}. Hence, this while-loop
cannot go on indefinitely (since the enmity of $f$ is a nonnegative
integer, and thus cannot keep decreasing forever). Thus,
Algorithm \ref{alg.exe1.1} must eventually terminate (since the
while-loop in step 2 is the only part in which the algorithm might
get stuck). As we already
know, the $2$-coloring $f$ outputted by the algorithm
does have the property that for each vertex
$v \in V$, at most $\dfrac{1}{2} \deg v$ among the neighbors of $v$
have the same color as $v$. As a consequence, such a $2$-coloring
exists. This solves the exercise.

\subsection{Postscriptum}

\begin{remark}
In
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/nogra.pdf}{the lecture notes},
% This is an example of a hyperlink created by the \href command.
% The general syntax is \href{URL}{text}. If you want just the URL
% itself to appear, you can also use \url{URL}.
I have stated the fact that
if $G = \tup{V, E}$ is a simple graph that has no isolated vertices,
then there exist two disjoint dominating subsets $A$ and $B$
of $V$ such that $A \cup B = V$. Do you see why this follows from
the above exercise?
\end{remark}

%Copy or imitate the above for each exercise you solve.

\end{document}

==> anc/17s/hw2s.tex <==
\documentclass[numbers=enddot,12pt,final,onecolumn,notitlepage]{scrartcl}%
\usepackage[headsepline,footsepline,manualmark]{scrlayer-scrpage}
\usepackage[all,cmtip]{xy}
\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{amsthm}
\usepackage{framed}
\usepackage{comment}
\usepackage{color}
\usepackage{hyperref}
\usepackage{ifthen}
\usepackage[sc]{mathpazo}
\usepackage[T1]{fontenc}
\usepackage{needspace}
\usepackage{tabls}
%TCIDATA{OutputFilter=latex2.dll}
%TCIDATA{Version=5.50.0.2960}
%TCIDATA{LastRevised=Friday, September 16, 2016 20:39:00}
%TCIDATA{SuppressPackageManagement}
%TCIDATA{<META NAME="GraphicsSave" CONTENT="32">}
%TCIDATA{<META NAME="SaveForMode" CONTENT="1">}
%TCIDATA{BibliographyScheme=Manual}
%TCIDATA{Language=American English}
%BeginMSIPreambleData
\providecommand{\U}[1]{\protect\rule{.1in}{.1in}}
%EndMSIPreambleData
\newcounter{exer}
\theoremstyle{definition}
\newtheorem{theo}{Theorem}[section]
\newenvironment{theorem}[1][]
{\begin{theo}[#1]\begin{leftbar}}
{\end{leftbar}\end{theo}}
\newtheorem{lem}[theo]{Lemma}
\newenvironment{lemma}[1][]
{\begin{lem}[#1]\begin{leftbar}}
{\end{leftbar}\end{lem}}
\newtheorem{prop}[theo]{Proposition}
\newenvironment{proposition}[1][]
{\begin{prop}[#1]\begin{leftbar}}
{\end{leftbar}\end{prop}}
\newtheorem{defi}[theo]{Definition}
\newenvironment{definition}[1][]
{\begin{defi}[#1]\begin{leftbar}}
{\end{leftbar}\end{defi}}
\newtheorem{remk}[theo]{Remark}
\newenvironment{remark}[1][]
{\begin{remk}[#1]\begin{leftbar}}
{\end{leftbar}\end{remk}}
\newtheorem{coro}[theo]{Corollary}
\newenvironment{corollary}[1][]
{\begin{coro}[#1]\begin{leftbar}}
{\end{leftbar}\end{coro}}
\newtheorem{conv}[theo]{Convention}
\newenvironment{condition}[1][]
{\begin{conv}[#1]\begin{leftbar}}
{\end{leftbar}\end{conv}}
\newtheorem{quest}[theo]{Question}
\newenvironment{algorithm}[1][]
{\begin{quest}[#1]\begin{leftbar}}
{\end{leftbar}\end{quest}}
\newtheorem{warn}[theo]{Warning}
\newenvironment{conclusion}[1][]
{\begin{warn}[#1]\begin{leftbar}}
{\end{leftbar}\end{warn}}
\newtheorem{conj}[theo]{Conjecture}
\newenvironment{conjecture}[1][]
{\begin{conj}[#1]\begin{leftbar}}
{\end{leftbar}\end{conj}}
\newtheorem{exam}[theo]{Example}
\newenvironment{example}[1][]
{\begin{exam}[#1]\begin{leftbar}}
{\end{leftbar}\end{exam}}
\newtheorem{exmp}[exer]{Exercise}
\newenvironment{exercise}[1][]
{\begin{exmp}[#1]\begin{leftbar}}
{\end{leftbar}\end{exmp}}
\newenvironment{statement}{\begin{quote}}{\end{quote}}
\iffalse
\newenvironment{proof}[1][Proof]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\fi
\let\sumnonlimits\sum
\let\prodnonlimits\prod
\let\cupnonlimits\bigcup
\let\capnonlimits\bigcap
\renewcommand{\sum}{\sumnonlimits\limits}
\renewcommand{\prod}{\prodnonlimits\limits}
\renewcommand{\bigcup}{\cupnonlimits\limits}
\renewcommand{\bigcap}{\capnonlimits\limits}
\setlength\tablinesep{3pt}
\setlength\arraylinesep{3pt}
\setlength\extrarulesep{3pt}
\voffset=0cm
\hoffset=-0.7cm
\setlength\textheight{22.5cm}
\setlength\textwidth{15.5cm}
\newenvironment{verlong}{}{}
\newenvironment{vershort}{}{}
\newenvironment{noncompile}{}{}
\excludecomment{verlong}
\includecomment{vershort}
\excludecomment{noncompile}
\newcommand{\id}{\operatorname{id}}
\newcommand{\rev}{\operatorname{rev}}
\newcommand{\conncomp}{\operatorname{conncomp}}
\newcommand{\NN}{\mathbb{N}}
\newcommand{\ZZ}{\mathbb{Z}}
\newcommand{\QQ}{\mathbb{Q}}
\newcommand{\RR}{\mathbb{R}}
\newcommand{\powset}[2][]{\ifthenelse{\equal{#2}{}}{\mathcal{P}\left(#1\right)}{\mathcal{P}_{#1}\left(#2\right)}}
% $\powset[k]{S}$ stands for the set of all $k$-element subsets of
% $S$. The argument $k$ is optional, and if not provided, the result
% is the whole powerset of $S$.
\newcommand{\set}[1]{\left\{ #1 \right\}}
% $\set{...}$ yields $\left\{ ... \right\}$.
\newcommand{\abs}[1]{\left| #1 \right|}
% $\abs{...}$ yields $\left| ... \right|$.
\newcommand{\tup}[1]{\left( #1 \right)}
% $\tup{...}$ yields $\left( ... \right)$.
\newcommand{\ive}[1]{\left[ #1 \right]}
% $\ive{...}$ yields $\left[ ... \right]$.
\newcommand{\verts}[1]{\operatorname{V}\left( #1 \right)}
% $\verts{...}$ yields $\operatorname{V}\left( ... \right)$.
\newcommand{\edges}[1]{\operatorname{E}\left( #1 \right)}
% $\edges{...}$ yields $\operatorname{E}\left( ... \right)$.
\newcommand{\arcs}[1]{\operatorname{A}\left( #1 \right)}
% $\arcs{...}$ yields $\operatorname{A}\left( ... \right)$.
\newcommand{\underbrack}[2]{\underbrace{#1}_{\substack{#2}}}
% $\underbrack{...1}{...2}$ yields
% $\underbrace{...1}_{\substack{...2}}$. This is useful for doing
% local rewriting transformations on mathematical expressions with
% justifications.
\ihead{Math 5707 Spring 2017 (Darij Grinberg): homework set 2}
\ohead{page \thepage}
\cfoot{}
\begin{document}

\begin{center}
\textbf{Math 5707 Spring 2017 (Darij Grinberg): homework set 2}

\textbf{Solution sketches.}
\end{center}

\tableofcontents

\subsection{Notations and conventions}

See the
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/nogra.pdf}{lecture notes}
and also the
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/}{handwritten notes}
for relevant material.
If you reference results from the lecture notes, please \textbf{mention the date and time} of the version of the notes you are using (as the numbering changes during updates).

Let me recall a few notations:
\begin{itemize}
\item A \textit{simple graph} is a pair $\tup{V, E}$, where $V$ is a
      finite set and where $E$ is a subset of $\powset[2]{V}$.
      The set $V$ is called the \textit{vertex set} of the simple
      graph (and the elements of $V$ are called the \textit{vertices}
      of the simple graph),
      whereas the set $E$ is called the \textit{edge set} of the
      simple graph (and the elements of $E$ are called the
      \textit{edges} of the simple graph).
\item A \textit{multigraph} is a triple $\tup{V, E, \phi}$, where $V$
      and $E$ are finite sets and where $\phi$ is a map from $E$ to
      $\powset[2]{V}$. The set $V$ is called the \textit{vertex set}
      of the multigraph (and the elements of $V$ are called the
      \textit{vertices} of the multigraph); the set $E$ is called the
      \textit{edge set} of the multigraph (and the elements of $E$ are
      called the \textit{edges} of the multigraph); the map $\phi$ is
      called the \textit{endpoint map} of the multigraph. If $e$ is an
      edge of the multigraph, then the two elements of $\phi\tup{e}$
      are called the \textit{endpoints} of $e$.
\item A \textit{digraph} is a pair $\tup{V, A}$, where $V$ is a
      finite set and where $A$ is a subset of $V \times V$. The set
      $V$ is called the \textit{vertex set} of the digraph (and the
      elements of $V$ are called the \textit{vertices} of the
      digraph); the set $A$ is called the \textit{arc set} of the
      digraph (and the elements of $A$ are called the \textit{arcs}
      of the digraph). If $\tup{v, w}$ is an arc of the digraph, then
      $v$ is called the \textit{source} of this arc, and $w$ is called
      the \textit{target} of this arc. If the source of an arc equals
      its target, then this arc is said to be a \textit{loop}.
\item A \textit{multidigraph} is a triple $\tup{V, A, \phi}$, where
      $V$ and $A$ are finite sets and where $\phi$ is a map from $A$
      to $V \times V$. The set $V$ is called the \textit{vertex set}
      of the multidigraph (and the elements of $V$ are called the
      \textit{vertices} of the multidigraph); the set $A$ is called
      the \textit{arc set} of the multidigraph (and the elements of
      $A$ are called the \textit{arcs} of the multidigraph). If $a$
      is an arc of the multidigraph, and if
      $\tup{v, w} = \phi\tup{a}$, then $v$ is called the
      \textit{source} of this arc, and $w$ is called the
      \textit{target} of this arc.
\item If $u$ and $v$ are two vertices of a simple graph $G$, then we
      use the shorthand notation $uv$ for the set $\set{u, v}$ (even
      if this set is not an arc of $G$, and even if it is not a
      two-element set). If $u$ and $v$ are two vertices of a digraph
      $G$, then we use the shorthand notation $uv$ for the pair
      $\tup{u, v}$. We hope the two notations will not be confused.
\item A \textit{walk} in a simple graph $G$ (or in a digraph $G$) is
      defined to be a list of the form $\tup{v_0, v_1, \ldots, v_k}$,
      where $v_0, v_1, \ldots, v_k$ are vertices of $G$, and where
      $v_i v_{i+1}$ is an edge of $G$ (or an arc of $G$, respectively)
      for each $i \in \set{0, 1, \ldots, k-1}$. Here, the meaning of
      $v_i v_{i+1}$ depends on whether $G$ is a simple graph or a
      digraph (namely, it means a set in the former case,
      and a pair in the latter). \\
      A \textit{walk} in a multigraph $G$ is defined to be a list of
      the form
      $\tup{v_0, e_1, v_1, e_2, v_2, \ldots, e_k, v_k}$, where
      $v_0, v_1, \ldots, v_k$ are vertices of $G$, and where $e_i$ is
      an edge of $G$ having endpoints $v_{i-1}$ and $v_i$ for each
      $i \in \set{1, 2, \ldots, k}$. \\
      A \textit{walk} in a multidigraph $G$ is defined to be a list of
      the form $\tup{v_0, a_1, v_1, a_2, v_2, \ldots, a_k, v_k}$,
      where $v_0, v_1, \ldots, v_k$ are vertices of $G$, and where
      $a_i$ is an arc of $G$ having source $v_{i-1}$ and target $v_i$
      for each $i \in \set{1, 2, \ldots, k}$. \\
      In each of these cases, the \textit{vertices} of the walk are
      defined to be $v_0, v_1, \ldots, v_k$. Moreover, $v_0$ is called
      the \textit{starting point} of the walk, and $v_k$ is called the
      \textit{ending point} of the walk. The \textit{edges} of the
      walk are defined to be $v_0 v_1, v_1 v_2, \ldots, v_{k-1} v_k$
      (if $G$ is a simple graph) or
      $e_1, e_2, \ldots, e_k$ (if $G$ is a multigraph). The
      \textit{arcs} of the walk are defined to be
      $v_0 v_1, v_1 v_2, \ldots, v_{k-1} v_k$
      (if $G$ is a digraph) or
      $a_1, a_2, \ldots, a_k$ (if $G$ is a multidigraph).
\item A \textit{path} in a simple graph $G$ (or in a digraph $G$, or
      in a multigraph $G$, or in a multidigraph $G$) means a walk in
      $G$ such that the vertices of the walk are distinct.
\item A \textit{circuit} in a simple graph $G$ (or in a digraph $G$,
      or in a multigraph $G$, or in a multidigraph $G$) means a walk
      in $G$ such that the starting point of the walk equals the
      ending point of the walk. \\
      If $v_0, v_1, \ldots, v_k$ are the vertices of a circuit
      $\mathbf{c}$, then $v_0, v_1, \ldots, v_{k-1}$ are called the
      \textit{non-ultimate vertices} of $\mathbf{c}$.
\item A \textit{cycle} in a simple graph $G$ means a circuit
      $\tup{v_0, v_1, \ldots, v_k}$ in $G$ such that the vertices
      $v_0, v_1, \ldots, v_{k-1}$ are distinct and such that
      $k \geq 3$. \\
      A \textit{cycle} in a digraph $G$ means a circuit
      $\tup{v_0, v_1, \ldots, v_k}$ in $G$ such that the vertices
      $v_0, v_1, \ldots, v_{k-1}$ are distinct and such that
      $k \geq 1$. (In particular, each loop $\tup{v, v}$ gives rise to
      a cycle.) \\
      A \textit{cycle} in a multigraph $G$ means a circuit
      $\tup{v_0, e_1, v_1, e_2, v_2, \ldots, e_k, v_k}$ such that the
      vertices $v_0, v_1, \ldots, v_{k-1}$ are distinct, the edges
      $e_1, e_2, \ldots, e_k$ are also distinct, and such that
      $k \geq 2$. \\
      A \textit{cycle} in a multidigraph $G$ means a circuit
      $\tup{v_0, a_1, v_1, a_2, v_2, \ldots, a_k, v_k}$ in $G$ such
      that the vertices $v_0, v_1, \ldots, v_{k-1}$ are distinct and
      such that $k \geq 1$.
\item A simple graph $G$ (or multigraph $G$, or digraph $G$, or
      multidigraph $G$) is said to be \textit{strongly connected} if
      its vertex set is nonempty\footnote{Do not forget this
      requirement!} and it has the property that for any two vertices
      $u$ and $v$ of $G$, there exists at least one walk from $u$ to
      $v$ in $G$. (Note that if there exists a walk from $u$ to $v$ in
      $G$, then there also exists a path from $u$ to $v$ in $G$.)
      \par
      When $G$ is a simple graph or a multigraph, we usually say
      ``$G$ is connected'' instead of ``$G$ is strongly connected''.
\item A \textit{Hamiltonian path} in a simple graph $G$ (or multigraph
      $G$, or digraph $G$, or multidigraph $G$) means a path
      $\mathbf{p}$ in $G$ such that each vertex of $G$ appears
      exactly once among the vertices of $\mathbf{p}$.
\item A \textit{Hamiltonian cycle} in a simple graph $G$ (or
      multigraph $G$, or digraph $G$, or multidigraph $G$) means a
      cycle $\mathbf{c}$ of $G$ such that each vertex of $G$ appears
      exactly once among the non-ultimate vertices of $\mathbf{c}$.
\item A walk $\mathbf{w}$ in a simple graph $G$ (or multigraph $G$) is
      said to be \textit{Eulerian} if each edge of $G$ appears exactly
      once among the edges of $\mathbf{w}$. \\
      A walk $\mathbf{w}$ in a digraph $G$ (or multidigraph $G$) is
      said to be \textit{Eulerian} if each arc of $G$ appears exactly
      once among the arcs of $\mathbf{w}$. \\
      Notice that this automatically defines the notion of an Eulerian
      circuit (namely, an Eulerian circuit is just a circuit that is
      Eulerian).
\end{itemize}

\subsection{Exercise \ref{exe.hw2.hamilGxH}: Hamiltonian paths in
Cartesian product graphs}

\begin{exercise} \label{exe.hw2.hamilGxH}
Let $G$ and $H$ be two simple graphs. The \textit{Cartesian product} of $G$
and $H$ is a new simple graph, denoted $G \times H$, which is defined as
follows:
\begin{itemize}
\item The vertex set $\verts{G \times H}$ of $G \times H$ is the
Cartesian product $\verts{G} \times \verts{H}$.

\item A vertex $\tup{g, h}$ of $G \times H$ is adjacent to a vertex
$\tup{g', h'}$ of $G \times H$ if and only if we have
\begin{itemize}
\item \textbf{either} $g = g'$ and $hh' \in \edges{H}$,
\item \textbf{or} $h = h'$ and $gg' \in \edges{G}$.
\end{itemize}
(In particular, exactly one of the two equalities $g = g'$ and $h = h'$
has to hold when $\tup{g, h}$ is adjacent to $\tup{g', h'}$.)
\end{itemize}

\textbf{(a)} Recall the $n$-dimensional cube graph $Q_n$ defined for
each $n \in \NN$. (Its vertices are $n$-tuples $\tup{a_1, a_2, \ldots,
a_n} \in \set{0, 1}^n$, and two such vertices are adjacent if and only
if they differ in exactly one entry.) Prove that $Q_n \cong
Q_{n-1} \times Q_1$ for each positive integer $n$. (Thus, $Q_n$ can
be obtained from $Q_1$ by repeatedly forming Cartesian products; i.e.,
it is a ``Cartesian power'' of $Q_1$.)

\textbf{(b)} Assume that each of the graphs $G$ and $H$ has a
Hamiltonian path. Prove that $G \times H$ has a Hamiltonian path.

\textbf{(c)} Assume that both numbers $\abs{\verts{G}}$ and
$\abs{\verts{H}}$ are $> 1$, and that at least one of them is even.
Assume again that each of the graphs $G$ and $H$ has a Hamiltonian
path. Prove that $G \times H$ has a Hamiltonian cycle.

\end{exercise}

\begin{proof}[Solution sketch to Exercise~\ref{exe.hw2.hamilGxH}.]
\textbf{(a)} It suffices to check that the map
\[
\set{0, 1}^n \to \set{0, 1}^{n-1} \times \set{0, 1}, \qquad
\tup{a_1, a_2, \ldots, a_n}
 \mapsto \tup{ \tup{a_1, a_2, \ldots, a_{n-1}}, a_n}
\]
is a graph isomorphism from $Q_n$ to $Q_{n-1} \times Q_1$. The proof
of this is straightforward; the main step is to check that two
$n$-tuples
$\tup{a_1, a_2, \ldots, a_n}$ and $\tup{b_1, b_2, \ldots, b_n}$ in
$\set{0, 1}^n$ differ in exactly one entry (i.e., are adjacent as
vertices of $Q_n$) if and only if
\begin{itemize}
\item \textbf{either} we have
$\tup{a_1, a_2, \ldots, a_{n-1}} = \tup{b_1, b_2, \ldots, b_{n-1}}$ 
and $a_n \neq b_n$,
\item \textbf{or} the $\tup{n-1}$-tuples
$\tup{a_1, a_2, \ldots, a_{n-1}}$ and
$\tup{b_1, b_2, \ldots, b_{n-1}}$ 
differ in exactly one entry (i.e., are adjacent as vertices of
$Q_{n-1}$) and we have $a_n = b_n$.
\end{itemize}
This is obvious.

\textbf{(b)} By assumption, there exists a Hamiltonian path
$\tup{g_1, g_2, \ldots, g_n}$ of $G$, and there exists a Hamiltonian
path $\tup{h_1, h_2, \ldots, h_m}$ of $H$. Use these two paths to
construct the Hamiltonian path
\begin{align}
& \left(
            \tup{g_1, h_1}, \tup{g_1, h_2}, \ldots, \tup{g_1, h_m}, \right. \nonumber \\
&    \left. \  \tup{g_2, h_m}, \tup{g_2, h_{m-1}}, \ldots, \tup{g_2, h_1}, \right. \nonumber \\
&    \left. \  \tup{g_3, h_1}, \tup{g_3, h_2}, \ldots, \tup{g_3, h_m}, \right. \nonumber \\
&    \left. \  \tup{g_4, h_m}, \tup{g_4, h_{m-1}}, \ldots, \tup{g_4, h_1}, \right. \nonumber \\
&    \left. \  \cdots \right)
    \label{sol.hw2.hamilGxH.1}
\end{align}
in $G \times H$. (This Hamiltonian path first traverses all vertices
of the form $\tup{g_1, h_i}$ in the order of increasing $i$, then
traverses all vertices of the form $\tup{g_2, h_i}$ in the order of
decreasing $i$, then traverses all vertices of the form
$\tup{g_3, h_i}$ in the order of increasing $i$, and so on, always
alternating between increasing and decreasing $i$. It ends at the
vertex $\tup{g_n, h_m}$ if $n$ is odd, and at the vertex
$\tup{g_n, h_1}$ if $n$ is even. Here is how it looks like:
\[
\xymatrix{
\tup{g_1, h_1} \ar[r] & \tup{g_1, h_2} \ar[r] & \cdots \ar[r] & \tup{g_1, h_m} \ar[d] \\
\tup{g_2, h_1} \ar[d] & \tup{g_2, h_2} \ar[l] & \cdots \ar[l] & \tup{g_2, h_m} \ar[l] \\
\tup{g_3, h_1} \ar[r] & \tup{g_3, h_2} \ar[r] & \cdots \ar[r] & \tup{g_3, h_m} \ar[d] \\
\tup{g_4, h_1} \ar[d] & \tup{g_4, h_2} \ar[l] & \cdots \ar[l] & \tup{g_4, h_m} \ar[l] \\
\vdots
}
\]
where the arrows merely signify the order in which the vertices are
traversed by the path (the edges are still undirected).)

\textbf{(c)} At least one of the integers $\abs{\verts{G}}$ and
$\abs{\verts{H}}$ is even.
Since
$G \times H \cong H \times G$ (in fact, there is a graph isomorphism
$G \times H \to H \times G$ sending each vertex $\tup{v, w}$ of
$G \times H$ to $\tup{w, v}$), we can WLOG assume that
$\abs{\verts{G}}$ is even (because otherwise we can simply switch
$G$ with $H$).
Assume this, and recall furthermore that $\abs{\verts{H}} > 1$.

By assumption, there exists a Hamiltonian path
$\tup{g_1, g_2, \ldots, g_n}$ of $G$, and there exists a Hamiltonian
path $\tup{h_0, h_1, \ldots, h_m}$ of $H$. (Note that I am indexing
the vertices of the former path from $1$, but indexing the vertices
of the latter path from $0$.) Thus, $n = \abs{\verts{G}}$ is even.
Also, $n = \abs{\verts{G}} > 1$.
Also, $m + 1 = \abs{\verts{H}} > 1$, so that $m > 0$.

Now, consider the path \eqref{sol.hw2.hamilGxH.1}. It is not a
Hamiltonian path, since it misses the vertices of the form
$\tup{g_i, h_0}$. But it is a path from $\tup{g_1, h_1}$ to
$\tup{g_n, h_1}$ (since $n$ is even) that uses each vertex
\textbf{not} of this form exactly once; thus, we can extend it to
a Hamiltonian cycle of $G \times H$ by appending the following
vertices at its end:
\[
 \tup{g_n, h_0}, \tup{g_{n-1}, h_0}, \ldots, \tup{g_1, h_0},
 \tup{g_1, h_1}.
\]
(In other words, we close the path by going back to its starting
point along the missing vertices $\tup{g_i, h_0}$.) Hence, we have
found a Hamiltonian cycle of $G \times H$.

(Here is how this Hamiltonian cycle looks like:
\[
\xymatrix{
\tup{g_1, h_0} \ar[r] & \tup{g_1, h_1} \ar[r] & \tup{g_1, h_2} \ar[r] & \cdots \ar[r] & \tup{g_1, h_m} \ar[d] \\
\tup{g_2, h_0} \ar[u] & \tup{g_2, h_1} \ar[d] & \tup{g_2, h_2} \ar[l] & \cdots \ar[l] & \tup{g_2, h_m} \ar[l] \\
\tup{g_3, h_0} \ar[u] & \tup{g_3, h_1} \ar[r] & \tup{g_3, h_2} \ar[r] & \cdots \ar[r] & \tup{g_3, h_m} \ar[d] \\
\tup{g_4, h_0} \ar[u] & \tup{g_4, h_1} \ar[d] & \tup{g_4, h_2} \ar[l] & \cdots \ar[l] & \tup{g_4, h_m} \ar[l] \\
\vdots \ar[u] & \vdots \ar[d] \\
\tup{g_{n-1}, h_0} \ar[u] & \tup{g_{n-1}, h_1} \ar[r] & \tup{g_{n-1}, h_2} \ar[r] & \cdots \ar[r] & \tup{g_{n-1}, h_m} \ar[d] \\
\tup{g_n, h_0} \ar[u] & \tup{g_n, h_1} \ar[l] & \tup{g_n, h_2} \ar[l] & \cdots \ar[l] & \tup{g_n, h_m} \ar[l]
}
\]
where the arrows merely signify the order in which the vertices are
traversed by the cycle (the edges are still undirected).)
\end{proof}

\subsection{Exercise~\ref{exe.eulertrails.Kn}: Eulerian circuits in
$K_3$, $K_5$ and $K_7$}

\begin{exercise} \label{exe.eulertrails.Kn}
Let $n$ be a positive integer. Recall that $K_n$ denotes the complete
graph on $n$ vertices. This is the graph with vertex set $V =
\set{1, 2, \ldots, n}$ and edge set $\mathcal{P}_2\tup{V}$ (so each two
distinct vertices are connected).

Find Eulerian circuits for the graphs $K_3$, $K_5$, and $K_7$.
\end{exercise}

\begin{proof}[Solution sketch to Exercise~\ref{exe.eulertrails.Kn}.]
An Eulerian circuit of $K_3$ is $\tup{1, 2, 3, 1}$.

An Eulerian circuit of $K_5$ is
$\tup{1, 2, 3, 4, 5, 1, 3, 5, 2, 4, 1}$.

An Eulerian circuit of $K_7$ is
$\tup{1, 2, 3, 4, 5, 6, 7,
      1, 3, 5, 7, 2, 4, 6,
      1, 4, 7, 3, 6, 2, 5,
      1}$.

[\textit{Remark:} Of course, other choices are possible. For each
odd positive integer $n$, the complete graph $K_n$ has an Eulerian
circuit (because it is connected, and each of its vertices has even
degree $n-1$), and so it has at least one Eulerian circuit; but in
truth, there are many. (How many? See
\href{http://oeis.org/A007082}{OEIS entry A007082}. There doesn't seem
to be an explicit formula.)

When $n$ is an odd prime\footnote{Everyone gets confused by the notion
of an ``odd prime'' at least once in their life. But it means exactly
what it says: a prime that is odd. In other words, a prime that is
distinct from $2$.}, there is actually a simple way to construct
an Eulerian circuit in $K_n$: For each $k \in \set{1, 2, \ldots,
\tup{n-1}/2}$, let $c_k$ be the cycle $\tup{a_0, a_1, \ldots, a_n}$,
where $a_i$ denotes the unique element of $\tup{1, 2, \ldots, n}$ that
is congruent to $ki + 1$ modulo $n$. Then, the cycles $c_1, c_2,
\ldots, c_{\tup{n-1}/2}$ can be combined to a single Eulerian circuit.
Finding Eulerian circuits on $K_n$ for non-prime $n$ is harder, but
of course the algorithm done in class still works.]
\end{proof}

\subsection{Exercise~\ref{exe.debruijn.1}: de Bruijn sequences exist}

\begin{exercise} \label{exe.debruijn.1}
Let $n$ be a positive integer, and $K$ be a nonempty finite set.
Let $k = \abs{K}$.
A \textit{de Bruijn sequence} of order $n$ on $K$ means a list
$\tup{c_0, c_1, \ldots, c_{k^n-1}}$ of $k^n$ elements of $K$
such that

\begin{enumerate}
\item[(1)] for each
$n$-tuple $\tup{a_1, a_2, \ldots, a_n} \in K^n$ of elements of $K$,
there exists a \textbf{unique} $r \in \set{0, 1, \ldots, k^n-1}$ such
that
$\tup{a_1, a_2, \ldots, a_n} = \tup{c_r, c_{r+1}, \ldots, c_{r+n-1}}$.
\end{enumerate}

Here, the indices are understood to be cyclic modulo $k^n$; that is,
$c_q$ (for $q \geq k^n$) is defined to be $c_{q \% k^n}$, where
$q \% k^n$ denotes the remainder of $q$ modulo $k^n$.

(Note that the condition (1) can be restated as follows: If we
write the elements $c_0, c_1, \ldots, c_{k^n-1}$ on a circular
necklace (in this order), so that the last element $c_{k^n-1}$ is
followed by the first one, then each $n$-tuple of elements of $K$
appears as a string of $n$ consecutive elements on the necklace, and
the position at which it appears on the necklace is unique.)

For example, $\tup{c_0, c_1, c_2, c_3, c_4, c_5, c_6, c_7, c_8}
= \tup{1, 1, 2, 2, 3, 3, 1, 3, 2}$ is a de Bruijn sequence
of order $2$ on the set $\set{1, 2, 3}$, because for each $2$-tuple
$\tup{a_1, a_2} \in \set{1, 2, 3}^2$, there exists a unique $r \in \set{0, 1,
\ldots, 8}$ such that $\tup{a_1, a_2} = \tup{c_r, c_{r+1}}$. Namely:
\begin{align*}
\tup{1, 1} = \tup{c_0, c_1}; \qquad
\tup{1, 2} = \tup{c_1, c_2}; \qquad
\tup{1, 3} = \tup{c_6, c_7}; \\
\tup{2, 1} = \tup{c_8, c_9}; \qquad
\tup{2, 2} = \tup{c_2, c_3}; \qquad
\tup{2, 3} = \tup{c_3, c_4}; \\
\tup{3, 1} = \tup{c_5, c_6}; \qquad
\tup{3, 2} = \tup{c_7, c_8}; \qquad
\tup{3, 3} = \tup{c_4, c_5}.
\end{align*}

Prove that there exists a de Bruijn sequence of order $n$ on $K$
(no matter what $n$ and $K$ are).

\textbf{Hint:} Let $D$ be the digraph with vertex set $K^{n-1}$ and
an arc from $\tup{a_1, a_2, \ldots, a_{n-1}}$ to
$\tup{a_2, a_3, \ldots, a_n}$ for each
$\tup{a_1, a_2, \ldots, a_n} \in K^n$ (and no other arcs). Prove that
$D$ has an Eulerian circuit.
\end{exercise}

\begin{proof}[Solution sketch to Exercise \ref{exe.debruijn.1}.]
The hint suggests defining a digraph. I shall use a multidigraph
instead, as this is slightly simpler and cleaner.

Recall that a \textit{multidigraph} means a triple
$\tup{V, A, \phi}$, where $V$ and $A$ are two finite sets and where
$\phi$ is a map from $A$ to $V \times V$. We define a multidigraph
$D$ to be $\tup{K^{n-1}, K^n, f}$, where the map
$f : K^n \to K^{n-1} \times K^{n-1}$ is given by the formula
\[
f\tup{a_1, a_2, \ldots, a_n}
= \tup{ \tup{a_1, a_2, \ldots, a_{n-1}},
        \tup{a_2, a_3, \ldots, a_n} }.
\]
(As usual, we write $f\tup{a_1, a_2, \ldots, a_n}$ for
$f\tup{\tup{a_1, a_2, \ldots, a_n}}$, since the extra parentheses do
not add any clarity.) Thus, in the multidigraph $D$, there is an arc
from $\tup{a_1, a_2, \ldots, a_{n-1}}$ to
$\tup{a_2, a_3, \ldots, a_n}$ for each
$\tup{a_1, a_2, \ldots, a_n} \in K^n$. (Note that if $n = 1$, then
there is only one vertex, namely the empty $0$-tuple $\tup{}$, but
there are $\abs{K}$ many arcs from it to itself. This is why we are
using a multidigraph instead of a digraph. Of course, you are free to
throw the $n = 1$ case aside, seeing how easy it is to handle
separately.)

Recall that the \textit{indegree} of a vertex $v$ of a multidigraph
$\tup{V, A, \phi}$ is defined to be the number of all arcs $a \in A$
whose target is $v$ (that is, which satisfy $\phi\tup{a} = \tup{x, v}$
for some $x \in V$). This indegree is denoted by $\deg^- v$.
Also, the \textit{outdegree} of a vertex $v$ of a multidigraph
$\tup{V, A, \phi}$ is defined to be the number of all arcs $a \in A$
whose source is $v$ (that is, which satisfy $\phi\tup{a} = \tup{v, x}$
for some $x \in V$). This outdegree is denoted by $\deg^+ v$.

Recall that a multidigraph $\tup{V, A, \phi}$ is said to be
\textit{strongly connected} if $V \neq \varnothing$ and if, for any
$u \in V$ and $v \in V$, there is at least one walk from $u$ to $v$
in the multidigraph.
The multidigraph $D$ is strongly connected\footnote{\textit{Proof.}
Let $u \in K^{n-1}$ and $v \in K^{n-1}$. We must prove that there is
at least one walk from $u$ to $v$ in $D$. Write the $\tup{n-1}$-tuples
$u$ and $v$ as $u = \tup{u_1, u_2, \ldots, u_{n-1}}$ and
$v = \tup{v_1, v_2, \ldots, v_{n-1}}$, respectively.
Then, the walk
\begin{align*}
& \left( \tup{u_1, u_2, u_3, u_4, \ldots, u_{n-1}} , \tup{u_1, u_2, u_3, u_4, \ldots, u_{n-1}, v_1} , \right. \\
& \left. \phantom{u_1, } \tup{u_2, u_3, u_4, \ldots, u_{n-1}, v_1} , \tup{u_2, u_3, u_4, \ldots, u_{n-1}, v_1, v_2} , \right. \\
& \left. \phantom{u_1, u_2, } \tup{u_3, u_4, \ldots, u_{n-1}, v_1, v_2} , \tup{u_3, u_4, \ldots, u_{n-1}, v_1, v_2, v_3} , \right. \\
& \left. \phantom{u_1, u_2, u_3, } \cdots , \right. \\
& \left. \phantom{u_1, u_2, u_3, u_4, \ldots, } \tup{u_{n-1}, v_1, v_2, \ldots, v_{n-2}} , \tup{u_{n-1}, v_1, v_2, \ldots, v_{n-2}, v_{n-1}} , \right. \\
& \left. \phantom{u_1, u_2, u_3, u_4, \ldots, u_{n-1}, } \tup{v_1, v_2, \ldots, v_{n-2}, v_{n-1}} \right)
\end{align*}
is a walk from $u$ to $v$ in $D$. Hence, such a walk exists.}.
Moreover, each vertex $v \in K^{n-1}$ satisfies
$\deg^- v = \deg^+ v$ (where both indegree and outdegree are taken
respective to the multidigraph $D$)\ \ \ \ \footnote{\textit{Proof.}
Let $v \in K^{n-1}$. Write the $\tup{n-1}$-tuple $v$ in the form
$v = \tup{v_1, v_2, \ldots, v_{n-1}}$.
Now, $\deg^- v$ is the number of arcs of $D$
with target $v$. But these arcs are exactly the $n$-tuples of the
form $\tup{k, v_1, v_2, \ldots, v_{n-1}} \in K^n$ with $k \in K$
(by the definition of the multidigraph $D$). Hence, there are
exactly $\abs{K}$ of them. Therefore, $\deg^- v = \abs{K}$ (since
$\deg^- v$ is the number of these arcs). Similarly,
$\deg^+ v = \abs{K}$. Thus, $\deg^- v = \abs{K} = \deg^+ v$.}.

Recall that a multidigraph has an Eulerian circuit if and only if it
is strongly connected and each vertex $v$ satisfies
$\deg^- v = \deg^+ v$. Hence, the multidigraph $D$ has an Eulerian
circuit (since it is strongly connected and each vertex $v$ satisfies
$\deg^- v = \deg^+ v$). Consider such an Eulerian circuit
$\mathbf{c}$. It contains
each arc of $D$ exactly once, and thus has $k^n$ arcs (since
the number of arcs of $D$ is $\abs{K^n} = \abs{K}^n = k^n$).
Let $p_0, p_1, \ldots, p_{k^n-1}$ be these arcs (listed in the order
in which they appear on the Eulerian circuit). We extend the
indexing of these arcs modulo $k^n$; in other words, we set
$p_i = p_{i \% k^n}$ for each $i \in \ZZ$. (This, of course, does not
conflict with the already introduced notations 
$p_0, p_1, \ldots, p_{k^n-1}$, since each
$i \in \set{0, 1, \ldots, k^n-1}$ satisfies $i \% k^n = i$.)

Let me now explain what I intend to do before I go into the
technical details. We want to construct a de Bruijn sequence
$\tup{c_0, c_1, \ldots, c_{k^n-1}}$. I claim that the sequence
of the first entries of the $n$-tuples $p_0, p_1, \ldots, p_{k^n-1}$
is such a de Bruijn sequence. Once this is proven, the exercise
will clearly be solved.

For each $n$-tuple $h$ and each $j \in \set{1, 2, \ldots, n}$,
we will denote the $j$-th entry of $h$ by $h\ive{j}$. So each
$n$-tuple $h$ has the form
$h = \tup{h\ive{1}, h\ive{2}, \ldots, h\ive{n}}$.
Now, I claim that
\begin{equation}
p_i\ive{j+1} = p_{i+1}\ive{j}
\qquad \text{ for each } i \in \ZZ
\text{ and } j \in \set{1, 2, \ldots, n-1}
\label{pf.debruijn.1.rec.one-step}
\end{equation}
\footnote{\textit{Proof of \eqref{pf.debruijn.1.rec.one-step}.}
Let $i \in \ZZ$. The arc $p_{i+1}$ immediately follows the arc
$p_i$ on the Eulerian circuit $\mathbf{c}$. Hence, the target of
the arc $p_i$ is the source of the arc $p_{i+1}$. But by the
definition of the multidigraph $D$, the former target is
$\tup{p_i\ive{2}, p_i\ive{3}, \ldots, p_i\ive{n}}$, whereas the
latter source is
$\tup{p_{i+1}\ive{1}, p_{i+1}\ive{2}, \ldots, p_{i+1}\ive{n-1}}$.
Hence, we have shown that
$\tup{p_i\ive{2}, p_i\ive{3}, \ldots, p_i\ive{n}}
= \tup{p_{i+1}\ive{1}, p_{i+1}\ive{2}, \ldots, p_{i+1}\ive{n-1}}$.
In other words, $p_i\ive{j+1} = p_{i+1}\ive{j}$ for each
$j \in \set{1, 2, \ldots, n-1}$. This proves
\eqref{pf.debruijn.1.rec.one-step}.}. Hence,
\begin{equation}
p_i\ive{j+g} = p_{i+g}\ive{j}
\qquad \text{ for each } i \in \ZZ \text{ and } g \in \NN
\text{ and } j \in \set{1, 2, \ldots, n-g}
\label{pf.debruijn.1.rec.g-steps}
\end{equation}
\footnote{Indeed, \eqref{pf.debruijn.1.rec.g-steps} can easily
be proven by induction on $g$, using
\eqref{pf.debruijn.1.rec.one-step} in the induction step.}.
From this, we can easily obtain
\begin{equation}
\tup{p_i\ive{1}, p_{i+1}\ive{1}, \ldots, p_{i+n-1}\ive{1}}
= p_i
\qquad \text{ for each } i \in \ZZ
\label{pf.debruijn.1.=pi}
\end{equation}
\footnote{\textit{Proof.} Let $i \in \ZZ$. Then,
\eqref{pf.debruijn.1.rec.g-steps} (applied to $j=1$) shows that
$p_i\ive{1+g} = p_{i+g}\ive{1}$ for each
$g \in \set{0,1,\ldots,n-1}$. In other words,
$\tup{p_i\ive{1}, p_i\ive{2}, \ldots, p_i\ive{n}}
= \tup{p_i\ive{1}, p_{i+1}\ive{1}, \ldots, p_{i+n-1}\ive{1}}$.
Therefore,
$\tup{p_i\ive{1}, p_{i+1}\ive{1}, \ldots, p_{i+n-1}\ive{1}}
= \tup{p_i\ive{1}, p_i\ive{2}, \ldots, p_i\ive{n}}
= p_i$.}.

Now, recall that $p_0, p_1, \ldots, p_{k^n-1}$ are the arcs
of an Eulerian circuit of $D$. Hence, each arc of $D$ appears
exactly once in the list $\tup{p_0, p_1, \ldots, p_{k^n-1}}$.
In other words, for each arc $a$ of $D$, there exists a unique
$r \in \set{0, 1, \ldots, k^n-1}$ such that $a = p_i$.
Since the arcs of $D$ are the $n$-tuples in $K^n$, we can
rewrite this as follows: For each $n$-tuple $a \in K^n$,
there exists a unique
$r \in \set{0, 1, \ldots, k^n-1}$ such that $a = p_r$. Since
each $r \in \ZZ$ satisfies
$\tup{p_r\ive{1}, p_{r+1}\ive{1}, \ldots, p_{r+n-1}\ive{1}}
= p_r$ (by \eqref{pf.debruijn.1.=pi}, applied to $i=r$),
this further rewrites as follows:
For each $n$-tuple $a \in K^n$,
there exists a unique $r \in \set{0, 1, \ldots, k^n-1}$
such that
$a = \tup{p_r\ive{1}, p_{r+1}\ive{1}, \ldots, p_{r+n-1}\ive{1}}$.
Renaming $a$ as $\tup{a_1, a_2, \ldots, a_n}$ in this result,
we obtain the following:
For each
$n$-tuple $\tup{a_1, a_2, \ldots, a_n} \in K^n$ of elements of $K$,
there exists a unique $r \in \set{0, 1, \ldots, k^n-1}$ such
that
$\tup{a_1, a_2, \ldots, a_n}
= \tup{p_r\ive{1}, p_{r+1}\ive{1}, \ldots, p_{r+n-1}\ive{1}}$.
In other words, the list
$\tup{p_0\ive{1}, p_1\ive{1}, \ldots, p_{k^n-1}\ive{1}}$ is a
de Bruijn sequence of order $n$ on $K$ (because the indices are
cyclic modulo $k^n$, so the result in the previous sentence is
precisely what is required in the definition of a de Bruijn
sequence). Therefore, there exists a de Bruijn sequence of order
$n$ on $K$.

[\textit{Remark:} The underlying philosophy of this solution was
to reduce the question of the existence of a de Bruijn sequence
to the existence of an Eulerian circuit in a multidigraph. At a
first glance, this appears unexpected, since it seems more natural
to model a de Bruijn sequence by a Hamiltonian cycle (in a different
multidigraph) instead. However, there are few good criteria for the
existence of a Hamiltonian cycle, whereas the existence of an
Eulerian circuit is easy to check. This is why modelling
de Bruijn sequences by Eulerian circuits proves to be the more
useful approach.

This exercise is merely the starting point of a theory. For example,
it is generalized by the following theorem:
\begin{theorem} \label{sol.debruijn.1.gen}
Let $d$ and $m$ be two positive integers such that $d \mid m$ and
$d > 1$. Then, there exists a permutation
$\tup{x_1, x_2, \ldots, x_m}$ of the list $\tup{0, 1, \ldots, m-1}$
with the following property:
For each $i \in \set{1, 2, \ldots, m}$, we have
$x_{i+1} \equiv d x_i + r_i \mod m$ for some
$r_i \in \set{0, 1, \ldots, d-1}$. (Here, $x_{m+1}$ should be
understood as $x_1$.)
\end{theorem}

Why does Theorem~\ref{sol.debruijn.1.gen} generalize
Exercise~\ref{exe.debruijn.1}? Well, if $m = d^n$ is a power of $d$,
then we can identify
the integers $0, 1, \ldots, d-1$ with $n$-tuples of elements of
$\set{0, 1, \ldots, d-1}$ (by representing them in base $d$, including
just enough leading zeroes to ensure that they all have $n$ digits).
Thus, Theorem~\ref{sol.debruijn.1.gen} turns into
Exercise~\ref{exe.debruijn.1} in this
case. With some work, the solution of Exercise~\ref{exe.debruijn.1}
can be extended to a proof of Theorem~\ref{sol.debruijn.1.gen}.
(Some work is required to prove that the digraph is still strongly
connected.) Note that
\href{https://anhngq.files.wordpress.com/2010/07/imo-2002-shortlist.pdf}{IMO Shortlist 2002}
problem C6 is equivalent to the $d = 2$ particular case of
Theorem~\ref{sol.debruijn.1.gen}.

For more variations on the notion of a de Bruijn sequence, see
\cite{ChDiGr92}. There are several
questions left open in that paper, some of which are apparently still
unsolved.

On the other hand, we can also ask ourselves: How many de Bruijn
sequences of order $n$ exist for a given $n$ and $K$ ?
Interestingly, the answer is very explicit: The number of all
de Bruijn sequences of order $n$ is
\[
 k!^{k^{n-1}} ,
 \qquad \text{ where } k = \abs{K} .
\]
\footnote{Some authors treat two de Bruijn sequences as equal
if one of them is obtained from the other by cyclic rotation.
With that convention, the number has to be divided by $k^n$.}
This is proven in the case of $K = \set{0, 1}$ in
\cite[Corollary 10.11]{Stanley13}. The general case can be proven
along the same lines.]
\end{proof}

\subsection{Exercise~\ref{exe.digraph.indeg=outdeg}: Indegrees and
outdegrees in digraphs}

Recall that the \textit{indegree} of a vertex $v$ of a digraph
$D = \tup{V, A}$ is defined to be the number of all arcs $a \in A$
whose target is $v$. This indegree is denoted by
$\deg^-\tup{v}$ or by $\deg^-_D\tup{v}$ (whenever the graph $D$ is not
clear from the context).

Likewise, the \textit{outdegree} of a vertex $v$ of a digraph
$D = \tup{V, A}$ is defined to be the number of all arcs $a \in A$
whose source is $v$. This outdegree is denoted by
$\deg^+\tup{v}$ or by $\deg^+_D\tup{v}$ (whenever the graph $D$ is not
clear from the context).

\begin{exercise} \label{exe.digraph.indeg=outdeg}
Let $D$ be a digraph. Show that
$\sum_{v \in \verts{D}} \deg^-\tup{v}
= \sum_{v \in \verts{D}} \deg^+\tup{v}$.
\end{exercise}

\begin{proof}[Solution to Exercise~\ref{exe.digraph.indeg=outdeg}.]
Let us actually prove a somewhat more general fact:
\begin{statement}
\textit{Fact 1.} Let $\tup{V, A, \phi}$ be a
multidigraph.
%\footnote{See the solution to
%Exercise~\ref{exe.debruijn.1} above for the definition of
%a multidigraph, and for the definitions of indegrees and
%outdegrees of vertices of a multidigraph.}.
Then,
$\sum_{v \in V} \deg^- v = \sum_{v \in V} \deg^+ v$.
\end{statement}

Fact 1 generalizes Exercise~\ref{exe.digraph.indeg=outdeg},
because each digraph $D = \tup{V, A}$ gives rise to a
multidigraph $\tup{V, A, \id_A}$, and the indegrees and
the outdegrees of the vertices of the former digraph are
exactly the same as in the latter multidigraph. Hence,
proving Fact 1 will suffice.

\begin{proof}[Proof of Fact 1.] For each arc $a \in A$, let
$s \tup{a}$ denote the source of $a$, and let $t \tup{a}$ denote the
target of $a$. (Thus, each $a \in A$ satisfies
$\phi \tup{a} = \tup{ s \tup{a}, t \tup{a} }$.)

Now, let us count the number of arcs $a \in A$ of our multidigraph in
two different ways:

\begin{itemize}
\item Each arc $a \in A$ has a unique source $s \tup{a}$. Thus, we can
obtain the number $\abs{A}$ of all arcs $a \in A$ by computing,
for each $v \in V$, the number of all arcs $a \in A$ satisfying
$s \tup{a} = v$, and then adding up these
numbers over all $v \in V$. Thus, we obtain
\begin{equation}
\abs{A}
= \sum_{v \in V}
  \underbrace{\left(\text{the number of all } a \in A
                \text{ satisfying } s \tup{a} = v \right)}_{
              \substack{= \deg^+ v \\
                \text{(by the definition of the outdegree } \deg^+ v
                \text{ of } v \text{})}}
= \sum_{v \in V} \deg^+ v .
\label{sol.digraph.indeg=outdeg.2}
\end{equation}

\item Each arc $a \in A$ has a unique target $t \tup{a}$. Thus, we can
obtain the number $\abs{A}$ of all arcs $a \in A$ by computing,
for each $v \in V$, the number of all arcs $a \in A$ satisfying
$t \tup{a} = v$, and then adding up these
numbers over all $v \in V$. Thus, we obtain
\begin{equation}
\abs{A}
= \sum_{v \in V}
  \underbrace{\left(\text{the number of all } a \in A
                \text{ satisfying } t \tup{a} = v \right)}_{
              \substack{= \deg^- v \\
                \text{(by the definition of the indegree } \deg^- v
                \text{ of } v \text{})}}
= \sum_{v \in V} \deg^- v .
\label{sol.digraph.indeg=outdeg.1}
\end{equation}
\end{itemize}

Comparing \eqref{sol.digraph.indeg=outdeg.1} with
\eqref{sol.digraph.indeg=outdeg.2}, we obtain
$\sum_{v \in V} \deg^- v = \sum_{v \in V} \deg^+ v$.
This proves Fact 1.
\end{proof}
\end{proof}

\subsection{Exercise~\ref{exe.tourn.num3cycs}: Counting $3$-cycles in
tournaments}

The next few exercises are about \textit{tournaments}. A
\textit{tournament} is a loopless\footnote{A digraph $\tup{V, A}$ is
said to be \textit{loopless} if it has no loops. (A \textit{loop}
means an arc of the form $\tup{v, v}$ for some $v \in V$.)} digraph
$D = \tup{V, A}$ with the following
property: For any two distinct vertices $u \in V$ and $v \in V$,
\textbf{precisely} one of the two pairs $\tup{u, v}$ and $\tup{v, u}$
belongs to $A$. (In other words, any two distinct vertices are
connected by an arc in one direction, but not in both.)

A \textit{$3$-cycle}\footnote{Note that our
notions of $3$-cycles and of cycles are somewhat different in nature:
A $3$-cycle is a triple of distinct vertices, whereas a cycle of
length $k$ is a $\tup{k+1}$-tuple of vertices with its first and its
last entry being the same vertex. Thus, a $3$-cycle $\tup{u, v, w}$ is
not in itself a cycle, but rather corresponds to the cycle
$\tup{u, v, w, u}$. But, of course, the $3$-cycles are in bijection
with the cycles of length $3$; thus, the difference between these two
notions is merely notational.} in a tournament $D = \tup{V, A}$ means
a triple $\tup{u, v, w}$ of vertices in $V$ such that all three pairs
$\tup{u, v}$, $\tup{v, w}$ and $\tup{w, u}$ belong to $A$.

\begin{exercise} \label{exe.tourn.num3cycs}
Let $D = \tup{V, A}$ be a tournament.
Set $n = \abs{V}$ and $m = \sum_{v \in V} \dbinom{\deg^-\tup{v}}{2}$.

\textbf{(a)} Show that $m = \sum_{v \in V} \dbinom{\deg^+\tup{v}}{2}$.

\textbf{(b)} Show that the number of $3$-cycles in $D$ is
$3\tup{\dbinom{n}{3} - m}$.
\end{exercise}

\begin{proof}[Solution sketch to Exercise~\ref{exe.tourn.num3cycs}.]
Let us introduce some convenient notations for this exercise:
\begin{itemize}
\item A \textit{3-set} shall mean a $3$-element subset of $V$.
Clearly, the number of all 3-sets is $\dbinom{n}{3}$ (since
$\abs{V} = n$).
\item A 3-set $\set{u, v, w}$ is said to be \textit{cyclic} if its
elements in \textbf{some} order form a $3$-cycle (i.e., if one of the
triples $\tup{u, v, w}$, $\tup{u, w, v}$, $\tup{v, u, w}$,
$\tup{v, w, u}$, $\tup{w, u, v}$ and $\tup{w, v, u}$ is a $3$-cycle).
\item A 3-set $\set{u, v, w}$ is said to be \textit{acyclic} if it is
not cyclic.
\item We say that a 3-set $S$ is \textit{sourced} at a vertex
$u \in V$ if this vertex $u$ belongs to $S$ and if the arcs $uv$ and
$uw$ are in $A$, where $v$ and $w$ are the two vertices of $S$
distinct from $u$.
\item We say that a 3-set $S$ is \textit{targeted} at a vertex
$u \in V$ if this vertex $u$ belongs to $S$ and if the arcs $vu$ and
$wu$ are in $A$, where $v$ and $w$ are the two vertices of $S$
distinct from $u$.
\end{itemize}

\textbf{(a)} Let us count the number of all acyclic 3-sets in two
different ways.

First, we make a few observations:

\begin{statement}
\textit{Observation 1:} Let $u$, $v$ and $w$ be three distinct
vertices in $V$ such that the arcs $uv$ and $uw$ are in $A$.
Then, $\set{u, v, w}$ is an acyclic 3-set sourced at $u$.
\end{statement}
\begin{proof}[Proof of Observation 1.]
Trivial.
\end{proof}

\begin{statement}
\textit{Observation 2:} Let $u \in V$ be a vertex. Then, the number
of all acyclic 3-sets sourced at $u$ is $\dbinom{\deg^+ u}{2}$.
\end{statement}
\begin{proof}[Proof of Observation 2.]
First of all, we introduce one more notion:
An \textit{out-neighbor} of $u$ shall mean a vertex $x \in V$
such that the arc $ux$ is in $A$.
Clearly, the out-neighbors of $u$ are in bijection with the arcs of
$D$ whose source is $u$\ \ \ \ \footnote{\textit{Proof.} The two maps
\begin{align*}
\tup{\text{the set of all out-neighbors of } u}
&\to
\tup{\text{the set of all arcs of } D \text{ whose source is } u}, \\
x &\mapsto ux
\end{align*}
and
\begin{align*}
\tup{\text{the set of all arcs of } D \text{ whose source is } u}
&\to
\tup{\text{the set of all out-neighbors of } u}, \\
a &\mapsto \tup{\text{the target of } a}
\end{align*}
are mutually inverse (this can be checked in a straightforward
manner). Note that we are here relying on the fact that $D$ is a
digraph, not a multidigraph!}. Hence, the number of the former
out-neighbors equals the number of the latter arcs.
Since the number of the latter arcs
is $\deg^+ u$ (indeed, this is how $\deg^+ u$ was defined), we can
thus conclude that the number of the former out-neighbors is
$\deg^+ u$. In other words, the number of all out-neighbors of $u$
is $\deg^+ u$.

Observation 2 now easily follows: A 3-set is an acyclic 3-set sourced
at $u$ if and only if it consists of $u$ and two distinct
out-neighbors of $u$. Hence, choosing an acyclic 3-set sourced at $u$
is tantamount to choosing two distinct out-neighbors of $u$ (without
specifying the order\footnote{See the next footnote for a more
rigorous way to write up this argument.}).
But the latter can be done in exactly $\dbinom{\deg^+ u}{2}$
ways (since the number of all out-neighbors of $u$ is $\deg^+ u$).
Hence, the number of all acyclic 3-sets sourced at $u$ is
$\dbinom{\deg^+ u}{2}$.\ \ \ \ \footnote{Here is a more rigorous way
to present this argument:

Let $U$ be the set of all out-neighbors of $u$. Let $G$ be the set of
all acyclic 3-sets sourced at $u$. Then, the maps
\begin{align*}
G \to \powset[2]{U},
\qquad S \mapsto S \setminus \set{u}
\end{align*}
and
\begin{align*}
\powset[2]{U} \to G,
\qquad T \mapsto T \cup \set{u}
\end{align*}
are well-defined (this is easy to check: e.g., you have to apply
Observation 1, and you have to argue that
if $S$ is a 3-set sourced at $u$, then the two elements of
$S \setminus \set{u}$ are two distinct out-neighbors of $u$) and
mutually inverse (this is essentially obvious). Hence, they provide
bijections between $G$ and $\powset[2]{U}$. Thus,
$\abs{G} = \abs{\powset[2]{U}} = \dbinom{\abs{U}}{2}$ (since every
finite set $Q$ and each $k \in \NN$ satisfy
$\abs{\powset[k]{Q}} = \dbinom{\abs{Q}}{k}$). But $U$ is the set of
all out-neighbors of $u$, and thus has size $\abs{U} = \deg^+ u$
(since the number of all out-neighbors of $u$ is $\deg^+ u$). Hence,
$\abs{G} = \dbinom{\abs{U}}{2}$ rewrites as
$\abs{G} = \dbinom{\deg^+ u}{2}$. Since $G$ is the set of all acyclic
3-sets sourced at $u$, this means precisely that
the number of all acyclic 3-sets sourced at $u$ is
$\dbinom{\deg^+ u}{2}$.} This proves Observation 2.
\end{proof}

\begin{statement}
\textit{Observation 3:} Let $S$ be an acyclic 3-set. Then, there is
a \textbf{unique} vertex $u \in V$ such that $S$ is sourced at $u$.
\end{statement}
\begin{proof}[Proof of Observation 3.]
This can be straightforwardly verified: Write $S$ in the form
$\set{a, b, c}$. We want to know which of the six pairs $ab$, $ba$,
$bc$, $cb$, $ca$ and $ac$ belong to $A$ (i.e., are arcs of $D$).
We know that
exactly one of the two arcs $ab$ and $ba$
belongs to $A$ (since $D$ is a tournament);
exactly one of the two arcs $bc$ and $cb$
belongs to $A$ (since $D$ is a tournament);
exactly one of the two arcs $ca$ and $ac$
belongs to $A$ (since $D$ is a tournament).
Hence, a total of $2\cdot 2\cdot 2 = 8$ cases are possible
regarding the question which of the six pairs $ab$, $ba$,
$bc$, $cb$, $ca$ and $ac$ belong to $A$
(for example, one case is that $ab$, $cb$ and $ca$ belong to $A$, but
$ba$, $bc$ and $ac$ do not). Two of these cases are impossible due to
the requirement that $S$ be acyclic\footnote{Indeed, the two
impossible cases are ``$ab$, $bc$ and $ca$ belong to $A$, but $ba$,
$cb$ and $ac$ do not'' (because $\tup{a, b, c}$ would be a
$3$-cycle in this case) and
``$ba$, $cb$ and $ac$ belong to $A$, but $ab$, $bc$ and $ca$ do not''
(because $\tup{a, c, b}$ would be a $3$-cycle in this case).}. In the
remaining six cases, it is easy to check that Observation 3 holds.
(For example, if $ab$, $cb$ and $ca$ belong to $A$, then there is a
\textbf{unique} vertex $u \in V$ such that $S$ is sourced at $u$;
namely, this $u$ is $c$. It is unique because clearly, if $S$ is
sourced at $u$, then $u$ has to be an element of $S$, and the only
element of $S$ that works is $c$.) Thus, Observation 3 is proven.
\end{proof}

Now, Observation 3 yields
\begin{align}
& \tup{\text{the number of all acyclic 3-sets}} \nonumber \\
&= \sum_{u \in V}
     \underbrack{\tup{
                 \text{the number of all acyclic 3-sets sourced at }
                 u}}{
                     = \dbinom{\deg^+ u}{2} \\
                     \text{(by Observation 2)}
                    }
 = \sum_{u \in V} \dbinom{\deg^+ u}{2}
  \nonumber \\
&= \sum_{v \in V} \dbinom{\deg^+ v}{2}
\label{sol.tourn.num3cycs.1}
\end{align}
(here, we renamed the summation index $u$ as $v$).

On the other hand, we have the following observations, which mimic
the Observations 1, 2 and 3 above (but with sources replaced by
targets, and arcs changing directions), and whose proofs are
analogous to those of the latter:

\begin{statement}
\textit{Observation 4:} Let $u$, $v$ and $w$ be three distinct
vertices in $V$ such that the arcs $vu$ and $wu$ are in $A$.
Then, $\set{u, v, w}$ is an acyclic 3-set targeted at $u$.
\end{statement}

\begin{statement}
\textit{Observation 5:} Let $u \in V$ be a vertex. Then, the number
of all acyclic 3-sets targeted at $u$ is $\dbinom{\deg^- u}{2}$.
\end{statement}

\begin{statement}
\textit{Observation 6:} Let $S$ be an acyclic 3-set. Then, there is
a \textbf{unique} vertex $u \in V$ such that $S$ is targeted at $u$.
\end{statement}

As I said, the proofs of Observations 4, 5 and 6 are analogous to the
proofs of Observations 1, 2 and 3, and so are omitted. Now, similarly
to how we proved \eqref{sol.tourn.num3cycs.1} using Observations 1, 2
and 3, we can now prove the equality
\begin{equation}
\tup{\text{the number of all acyclic 3-sets}}
= \sum_{v \in V} \dbinom{\deg^- v}{2}
\label{sol.tourn.num3cycs.2}
\end{equation}
using Observations 4, 5 and 6. Comparing this equality with
\eqref{sol.tourn.num3cycs.1}, we find \newline
$ \sum_{v \in V} \dbinom{\deg^+ v}{2}
= \sum_{v \in V} \dbinom{\deg^- v}{2} = m$. This solves part
\textbf{(a)} of the exercise.

\textbf{(b)} Let us make one more observation:

\begin{statement}
\textit{Observation 7:} Let $S$ be a cyclic 3-set. Then, there exist
exactly three $3$-cycles $\tup{u, v, w}$ satisfying
$\set{u, v, w} = S$.
\end{statement}
\begin{proof}[Proof of Observation 7.]
We know that $S$ is a cyclic 3-set. In other words, $S$ is a
$3$-element subset of $V$ whose elements in \textbf{some} order form a
$3$-cycle (because this is how a ``cyclic 3-set'' was defined). In
other words, $S = \set{a, b, c}$ for some $3$-cycle $\tup{a, b, c}$.
Consider this $\tup{a, b, c}$. Hence, $ab$, $bc$ and $ca$ are arcs of
$D$; therefore, $ba$, $cb$ and $ac$ are not arcs of $D$ (since $D$ is
a tournament).

There are exactly six triples $\tup{u, v, w} \in V^3$ satisfying
$\set{u, v, w} = S$ (namely, the triples $\tup{a, b, c}$,
$\tup{a, c, b}$, $\tup{b, a, c}$, $\tup{b, c, a}$, $\tup{c, a, b}$ and
$\tup{c, b, a}$). Among these six triples, exactly three are
$3$-cycles (in fact,
all of the three triples $\tup{a, b, c}$, $\tup{b, c, a}$ and
$\tup{c, a, b}$ are $3$-cycles, whereas none of the three triples
$\tup{a, c, b}$, $\tup{b, a, c}$ and $\tup{c, b, a}$ is a
$3$-cycle). Hence, there exist
exactly three $3$-cycles $\tup{u, v, w}$ satisfying
$\set{u, v, w} = S$. This proves Observation 7.
\end{proof}

Now, it is obvious that for each $3$-cycle $\tup{u, v, w}$, the set
$\set{u, v, w}$ is a cyclic 3-set. Hence, we can count the
number of all $3$-cycles as follows:
\begin{align}
&  \tup{\text{the number of all } 3\text{-cycles}} \nonumber \\
&= \sum_{S \text{ is a cyclic 3-set}}
      \underbrack{\tup{\text{the number of all } 3\text{-cycles}
                       \tup{u, v, w} \text{ satisfying }
                       \set{u, v, w} = S}
                 }{= 3 \\ \text{(by Observation 7)}} \nonumber \\
&= \sum_{S \text{ is a cyclic 3-set}} 3 \nonumber \\
&= 3 \tup{\text{the number of all cyclic 3-sets}} .
\label{sol.tourn.num3cycs.b.1}
\end{align}

But recall that the number of all 3-sets is $\dbinom{n}{3}$. Each of
these 3-sets is either cyclic or acyclic (but not both). Hence,
\begin{align*}
\tup{\text{the number of all cyclic 3-sets}}
&= \dbinom{n}{3}
   - \underbrack{\tup{\text{the number of all acyclic 3-sets}}
                }{= \sum_{v \in V} \dbinom{\deg^- v}{2} \\
                  \text{(by \eqref{sol.tourn.num3cycs.2})}}
\\
&= \dbinom{n}{3}
   - \underbrack{\sum_{v \in V} \dbinom{\deg^- v}{2}
                }{= m}
= \dbinom{n}{3} - m .
\end{align*}
Hence, \eqref{sol.tourn.num3cycs.b.1} rewrites as follows:
\[
\tup{\text{the number of all } 3\text{-cycles}}
= 3 \tup{\dbinom{n}{3} - m}.
\]
This solves part \textbf{(b)} of the exercise.

[\textit{Remark:} There is a simpler argument for \textbf{(a)}; let me
briefly outline it:
\begin{align*}
& \sum_{v \in V} \dbinom{\deg^- v}{2}
  - \sum_{v \in V} \dbinom{\deg^+ v}{2}
= \sum_{v \in V}
    \underbrack{\tup{\dbinom{\deg^- v}{2} - \dbinom{\deg^+ v}{2}}
               }{= \dfrac{1}{2} \tup{\deg^- v - \deg^+ v}
                   \tup{\deg^- v + \deg^+ v + 1}} \\
&= \sum_{v \in V}
    \dfrac{1}{2} \tup{\deg^- v - \deg^+ v}
    \underbrack{\tup{\deg^- v + \deg^+ v + 1}}{= n \\ \text{(why?)}}
= \dfrac{n}{2}
    \underbrack{\sum_{v \in V} \tup{\deg^- v - \deg^+ v}
               }{= \sum_{v \in V} \deg^- v - \sum_{v \in V} \deg^+ v
                 = 0 \\
                 \text{(by Exercise~\ref{exe.digraph.indeg=outdeg})}}
= 0.
\end{align*}
However, this is of little help in proving part \textbf{(b)}.]
\end{proof}

\subsection{Some lemmas}

Before the next exercise, we prove a few simple facts that will
eventually prove useful:

\begin{lemma} \label{lem.digraph.balanced-cycle}
Let $D = \tup{V, A, \phi}$ be a multidigraph such that each vertex
$v \in V$ satisfies $\deg^- v = \deg^+ v$. Assume that the set $A$ is
nonempty (i.e., the multidigraph $D$ has at least one arc). Then, $D$
has at least one cycle. (This cycle may be a one-vertex cycle, i.e.,
it may be of the form $\tup{v, v}$ for a vertex $v \in V$, provided
that there is an arc from $v$ to $v$.)
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.digraph.balanced-cycle}.]
We know that the set $A$ is nonempty.
In other words, the multidigraph $D$ has at least one arc.
Thus, there exists at least one path of
length $\geq 1$ in $D$ (namely, the path consisting of this arc).

The set of paths of $D$ is finite\footnote{\textit{Proof.} Recall that
the vertices of a path in $D$ must be distinct. Hence, a path in $D$
cannot have length larger than $\abs{V}$ (since $D$ has only $\abs{V}$
many vertices). Therefore, there are only finitely many paths in $D$
(since there are only finitely many paths in $D$ of any given
length).} and nonempty\footnote{since we just have shown that
there exists at least one path of length $\geq 1$ in $D$}. Hence,
there exists a longest path in $D$ (that is, a path in $D$ having the
maximum length). Fix such a path, and denote it by
$\tup{v_0, a_1, v_1, a_2, v_2, \ldots, a_k, v_k}$. (As usual, this
means that the vertices on this path are $v_0, v_1, \ldots, v_k$, and
the arcs along this path are $a_1, a_2, \ldots, a_k$.) The vertices
$v_0, v_1, \ldots, v_k$ are distinct (since
$\tup{v_0, a_1, v_1, a_2, v_2, \ldots, a_k, v_k}$ is a path).

We have $k \geq 1$\ \ \ \ \footnote{\textit{Proof.}
  We know that there exists at least one path of
  length $\geq 1$ in $D$.
  Hence, any longest path in $D$ has length $\geq 1$.
  In particular, this shows that the path
  $\tup{v_0, a_1, v_1, a_2, v_2, \ldots, a_k, v_k}$ has length
  $\geq 1$ (since this path is a longest path in $D$).
  In other words, $k \geq 1$.}.
Thus, the arc $a_k$ is well-defined.
This arc $a_k$ has target $v_k$. Thus, at least one arc has target
$v_k$. Hence, $\deg^- \tup{v_k} > 0$. But recall that
each vertex $v \in V$ satisfies $\deg^- v = \deg^+ v$. Applying this
to $v = v_k$, we obtain $\deg^- \tup{v_k} = \deg^+ \tup{v_k}$.
Hence, $\deg^+ \tup{v_k} = \deg^- \tup{v_k} > 0$. Hence, there exists
some arc with source $v_k$. Fix such an arc, and denote it by
$a_{k+1}$ (this is allowed, since so far we have only defined $a_i$
for $i \in \set{1, 2, \ldots, k}$).
Let $v_{k+1}$ be the target of this arc (this is allowed, since so far
we have only defined $v_i$ for $i \in \set{0, 1, \ldots, k}$).

Now,
$\tup{v_0, a_1, v_1, a_2, v_2, \ldots, a_k, v_k, a_{k+1}, v_{k+1}}$ is
clearly a walk in $D$. If this walk was a path, then it would be a
longer path than $\tup{v_0, a_1, v_1, a_2, v_2, \ldots, a_k, v_k}$,
which is absurd (since
$\tup{v_0, a_1, v_1, a_2, v_2, \ldots, a_k, v_k}$
was chosen to be a longest path in $D$). Hence, it is not a path.
Therefore, the vertices $v_0, v_1, \ldots, v_k, v_{k+1}$ are not
distinct (because if they were distinct, then the walk
$\tup{v_0, a_1, v_1, a_2, v_2, \ldots, a_k, v_k, a_{k+1}, v_{k+1}}$
would be a path). In other words, two of these vertices are equal. In
other words, there exist two elements $i$ and $j$ of
$\set{0, 1, \ldots, k+1}$ such that $i < j$ and $v_i = v_j$. Consider
these $i$ and $j$.
Recall that the vertices $v_0, v_1, \ldots, v_k$ are distinct.
Hence, $j$ must be $k+1$ (since otherwise, $v_i = v_j$ would
contradict the distinctness of $v_0, v_1, \ldots, v_k$). Thus,
$v_j = v_{k+1}$. Therefore, $v_i = v_j = v_{k+1}$. Hence,
$\tup{v_i, a_{i+1}, v_{i+1}, a_{i+2}, v_{i+2}, \ldots,
      a_{k+1}, v_{k+1}}$
is a circuit in $D$. This circuit is furthermore a cycle (since the
vertices $v_i, v_{i+1}, \ldots, v_k$ are distinct (because
$v_0, v_1, \ldots, v_k$ are distinct), and since $i < j = k+1$).
Hence, there exists a cycle in $D$.
This proves Lemma~\ref{lem.digraph.balanced-cycle}.
\end{proof}

\begin{corollary} \label{cor.digraph.balanced-cycle.digraph}
Let $D = \tup{V, A}$ be a digraph such that each vertex
$v \in V$ satisfies $\deg^- v = \deg^+ v$. Assume that the set $A$ is
nonempty (i.e., the digraph $D$ has at least one arc). Then, $D$
has at least one cycle.
\end{corollary}

\begin{proof}[Proof of
Corollary~\ref{cor.digraph.balanced-cycle.digraph}.]
The digraph $D = \tup{V, A}$ gives rise to a multidigraph
$D' = \tup{V, A, \id}$. The vertices in $V$ have the same
indegrees with respect to the latter multidigraph $D'$ as they
have with respect to the former digraph $D$; in other words,
each $v \in V$ satisfies $\deg^-_{D'} v = \deg^-_D v$.
Thus, we do not need to distinguish between $\deg^-_D v$ and
$\deg^-_{D'} v$; we can use the notation $\deg^- v$ for both of
these numbers.
Applying Lemma~\ref{lem.digraph.balanced-cycle} to
$D'$ and $\id$ instead of $D$ and $\phi$, we therefore
conclude that $D'$ has at least one cycle. If we denote this
cycle by $\tup{v_0, a_1, v_1, a_2, v_2, \ldots, a_k, v_k}$,
then $\tup{v_0, v_1, \ldots, v_k}$ is a cycle of the digraph
$D$. Thus, the digraph $D$ has at least one cycle.
This proves
Corollary~\ref{cor.digraph.balanced-cycle.digraph}.
\end{proof}

\begin{lemma} \label{lem.tourn.AvsB}
Let $V$ be a finite set. Let $E = \tup{V, A}$ and $F = \tup{V, B}$ be
two tournaments with vertex set $V$. Let $u \in V$ and $v \in V$.
Then, we have the following logical equivalence:
\begin{equation}
\tup{ \tup{u, v} \in B \setminus A }
\Longleftrightarrow
\tup{ \tup{v, u} \in A \setminus B } .
\label{sol.tourn.3-cyc-rev.o4.pf.equiv}
\end{equation}
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.tourn.AvsB}.]
Let us first prove the implication
\begin{equation}
\tup{ \tup{u, v} \in B \setminus A }
\Longrightarrow
\tup{ \tup{v, u} \in A \setminus B }.
\label{sol.tourn.3-cyc-rev.o4.pf.equiv.pf.1}
\end{equation}
Indeed, assume that $\tup{u, v} \in B \setminus A$ holds.
Thus, $\tup{u, v} \in B$ and $\tup{u, v} \notin A$. The pair
$\tup{u, v}$ belongs to $B$, thus is an arc of the tournament $F$.
Therefore, $\tup{u, v}$ is not a loop (since tournaments have no
loops). In other words, $u \neq v$. Hence, exactly one of the pairs
$\tup{u, v}$ and $\tup{v, u}$ is an arc of $E$ (since $E$ is a
tournament). In other words, exactly one of the pairs
$\tup{u, v}$ and $\tup{v, u}$ belongs to $A$ (since $A$ is the set of
the arcs of $E$). Since $\tup{u, v} \notin A$, we thus have
$\tup{v, u} \in A$.
On the other hand, recall again that $u \neq v$. Thus, exactly one of
the pairs $\tup{u, v}$ and $\tup{v, u}$ is an arc of $F$ (since $F$ is
a tournament). In other words, exactly one of the pairs
$\tup{u, v}$ and $\tup{v, u}$ belongs to $B$ (since $B$ is the set of
the arcs of $F$). Since $\tup{u, v} \in B$, we thus have
$\tup{v, u} \notin B$. Combining $\tup{v, u} \in A$ with
$\tup{v, u} \notin B$, we obtain $\tup{v, u} \in A \setminus B$.

Now, forget that we assumed that
$\tup{u, v} \in B \setminus A$ holds. We thus have proven that
$\tup{v, u} \in A \setminus B$ under the assumption that
$\tup{u, v} \in B \setminus A$. In other words, we have proven the
implication \eqref{sol.tourn.3-cyc-rev.o4.pf.equiv.pf.1}.

But we can also apply the implication
\eqref{sol.tourn.3-cyc-rev.o4.pf.equiv.pf.1} to $v$, $u$, $B$, $A$,
$F$ and $E$ instead of $u$, $v$, $A$, $B$, $E$ and $F$. Thus, we
obtain the implication
\begin{equation}
\tup{ \tup{v, u} \in A \setminus B }
\Longrightarrow
\tup{ \tup{u, v} \in B \setminus A }.
\end{equation}
Combining this implication with
\eqref{sol.tourn.3-cyc-rev.o4.pf.equiv.pf.1}, we obtain the
equivalence \eqref{sol.tourn.3-cyc-rev.o4.pf.equiv}. Thus,
Lemma~\ref{lem.tourn.AvsB} is proven.
\end{proof}

\subsection{Exercise~\ref{exe.tourn.3-cyc-rev}: Transforming
tournaments by reversing $3$-cycles}

\begin{exercise} \label{exe.tourn.3-cyc-rev}
If a tournament $D$ has a $3$-cycle $\tup{u, v, w}$, then
we can define a new tournament $D'_{u, v, w}$ as follows: The vertices
of $D'_{u, v, w}$ shall be the same as those of $D$. The arcs of
$D'_{u, v, w}$ shall be the same as those of $D$, except that the
three arcs $\tup{u, v}$, $\tup{v, w}$ and $\tup{w, u}$ are replaced
by the three new arcs $\tup{v, u}$, $\tup{w, v}$ and $\tup{u, w}$.
(Visually speaking, $D'_{u, v, w}$ is obtained from $D$ by turning the
arrows on the arcs $\tup{u, v}$, $\tup{v, w}$ and $\tup{w, u}$
around.) We say that the new tournament $D'_{u, v, w}$ is obtained
from the old tournament $D$ by a
\textit{$3$-cycle reversal operation}.

Now, let $V$ be a finite set, and let $E$ and $F$ be two tournaments
with vertex set $V$. Prove that $F$ can be obtained from $E$ by a
sequence of $3$-cycle reversal operations if and only if each
$v \in V$ satisfies $\deg^-_E \tup{v} = \deg^-_F \tup{v}$.
% (Here, $\deg^-_D \tup{v}$
% denotes the indegree of $v$ with respect to a given digraph $D$.
(Note that a sequence may be empty, which allows handling the case
$E = F$ even if $E$ has no $3$-cycles to reverse.)
\end{exercise}

\begin{proof}[Solution sketch to Exercise~\ref{exe.tourn.3-cyc-rev}.]
Exercise~\ref{exe.tourn.3-cyc-rev} is
\cite[Theorem 35]{Moon13}.

Here is another solution:

Let us forget about $V$, $E$ and $F$. Instead, we first introduce
some more terminology:
\begin{itemize}
\item If $\tup{u, v}$ is an arc
of a tournament $D$, then \textit{reversing} this arc $\tup{u, v}$
means
replacing it by the arc $\tup{v, u}$ (in other words, removing the arc
$\tup{u, v}$, and adding a new arc $\tup{v, u}$ instead). The digraph
that results from this operation is again a tournament.
(Visually speaking, reversing an arc in a tournament means turning the
arrow on this arc around.)
\end{itemize}

Using this terminology, our concept of ``$3$-cycle reversal
operation'' can be reformulated as follows: A tournament $D'$ is
obtained from $D$ by a
\textit{$3$-cycle reversal operation} if and only if there exists a
$3$-cycle $\tup{u, v, w}$ such that $D'$ is obtained from $D$ by
reversing the arcs $\tup{u, v}$, $\tup{v, w}$ and $\tup{w, u}$.
If this is the case, we shall also say (more concretely) that $D'$ is
obtained from $D$ by \textit{reversing the $3$-cycle $\tup{u, v, w}$}.

Let us introduce a new operation:
\begin{itemize}
\item If a tournament $D$ has a
cycle $\mathbf{c} = \tup{v_0, v_1, \ldots, v_k}$, then we let
$D''_{\mathbf{c}}$ be the tournament obtained from $D$ by reversing
the arcs $\tup{v_0, v_1}, \tup{v_1, v_2}, \ldots, \tup{v_{k-1}, v_k}$.
In other words, we let $D''_{\mathbf{c}}$ be the tournament obtained
from $D$ by reversing all arcs of the cycle $\mathbf{c}$.
% The vertices of $D''_{\mathbf{c}}$ shall be the same as those of $D$.
% The arcs of $D''_{\mathbf{c}}$ shall be the same as those of $D$,
% except that the $k$ arcs
% replaced by the $k$ arcs
% $\tup{v_1, v_0}, \tup{v_2, v_1}, \ldots, \tup{v_k, v_{k-1}}$.
% (Visually speaking, $D''_{\mathbf{c}}$ is obtained from $D$ by turning
% the arrows on the arcs
% $\tup{v_0, v_1}, \tup{v_1, v_2}, \ldots, \tup{v_{k-1}, v_k}$
% around.)
We say that the new tournament $D''_{\mathbf{c}}$ is obtained
from the old tournament $D$ by
\textit{reversing the cycle $\mathbf{c}$}.
\end{itemize}

We now claim the following facts:

\begin{statement}
\textit{Observation 1:} Let $D$ be a tournament. Let $\mathbf{c}$ be a
cycle of $D$. Then, $\mathbf{c}$ has length $\geq 3$.
\end{statement}
\begin{proof}[Proof of Observation 1.]
Assume the contrary. Then, $\mathbf{c}$ has length $< 3$. In other
words, $\mathbf{c}$ has length $1$ or $2$.

But $D$ is a tournament, and thus has no loops.

If the cycle $\mathbf{c}$ had length $1$, then it would have the
form $\tup{v, v}$ for some vertex $v$ of $D$. Therefore, $\tup{v, v}$
would be an arc of $D$; this would imply that $D$ has a loop; but this
contradicts the fact that $D$ has no loops. Hence, the cycle
$\mathbf{c}$ cannot have length $1$. Therefore, this cycle must have
length $2$ (since we know that $\mathbf{c}$ has length $1$ or $2$).
Hence, this cycle $\mathbf{c}$ has the form $\tup{u, v, u}$ for some
vertices $u$ and $v$ of $D$. Consider these $u$ and $v$. Thus, both
$\tup{u, v}$ and $\tup{v, u}$ are arcs of $D$. But this contradicts
the fact that \textbf{exactly} one of the pairs
$\tup{u, v}$ and $\tup{v, u}$ is an arc of $D$ (since $D$ is a
tournament). This contradiction proves that our assumption was wrong.
Hence, Observation 1 is proven.
\end{proof}

\begin{statement}
\textit{Observation 2:} Let $D$ be a tournament. Let $\mathbf{c}$ be a
cycle of $D$. Let $D''$ be the tournament obtained from $D$ by
reversing the cycle $\mathbf{c}$. Then, $D''$ can also be obtained
from $D$ by a sequence of $3$-cycle reversal operations.
\end{statement}

\begin{proof}[Proof of Observation 2.]
We shall prove Observation 2 by strong induction over the length of
$\mathbf{c}$. Thus, we fix an integer $k$, and we assume (as the
induction hypothesis) that Observation 2 is proven in the case when
the cycle $\mathbf{c}$ has length $< k$. We must now prove
Observation 2 in the case when the cycle $\mathbf{c}$ has length $k$.

So let us consider the situation of Observation 2, and assume that
the cycle $\mathbf{c}$ has length $k$. Write this cycle $\mathbf{c}$
in the form $\tup{v_0, v_1, \ldots, v_k}$; thus, the vertices
$v_0, v_1, \ldots, v_{k-1}$ of $D$ are distinct, but $v_0 = v_k$.
Observation 1 shows that $\mathbf{c}$ has length $\geq 3$; in other
words, we have $k \geq 3$ (since $k$ is the length of $\mathbf{c}$).

We want to prove that $D''$ can be obtained from $D$ by a sequence of
$3$-cycle reversal operations.
% If $k = 3$, then this is
% easy\footnote{\textit{Proof.} Assume that $k = 3$. Hence, the cycle
% $\mathbf{c}$ has the form $\tup{u, v, w, u}$ for some three distinct
% vertices $u$, $v$ and $w$ of $D$ (since the length of $\mathbf{c}$ is
% $k = 3$). Consider these $u$, $v$ and $w$. Since
% $\tup{u, v, w, u} = \mathbf{c}$ is a cycle, we conclude that
% $\tup{u, v}$, $\tup{v, w}$ and $\tup{w, u}$ are arcs of $D$. Hence,
% $\tup{u, v, w}$ is a $3$-cycle of $D$.

% Thus, the tournament $D'_{u, v, w}$ defined in
% Exercise~\ref{exe.tourn.3-cyc-rev} is obtained from $D$ by reversing
% the arcs $\tup{u, v}$, $\tup{v, w}$ and $\tup{w, u}$. Meanwhile, the
% tournament $D''$ is also obtained from $D$ by reversing
% the arcs $\tup{u, v}$, $\tup{v, w}$ and $\tup{w, u}$ (because $D''$
% is obtained from $D$ by reversing the cycle $\mathbf{c}$, but this
% cycle is $\tup{u, v, w, u}$). Hence, the two tournaments
% $D'_{u, v, w}$ and $D''$ are obtained from $D$ by reversing the same
% arcs. Therefore, these two tournaments are equal. In other words,
% $D'' = D'_{u, v, w}$. Hence, $D''$ can be obtained from $D$ by a
% $3$-cycle reversal (since $D'_{u, v, w}$ can be obtained from $D$ by a
% $3$-cycle reversal). Therefore, $D''$ can also be obtained
% from $D$ by a sequence of $3$-cycle reversals (namely, by the sequence
% consisting only of this one $3$-cycle reversal). Qed.}. Hence, we
% WLOG assume that $k \neq 3$. Thus, $k > 3$ (since $k \geq 3$).

Recall that $v_0, v_1, \ldots, v_{k-1}$ are distinct. Since
$k \geq 3$, this shows that $v_0$ and $v_2$ are distinct. Hence,
exactly one of $\tup{v_0, v_2}$ and $\tup{v_2, v_0}$ is an arc of $D$
(since $D$ is a tournament). We thus are in one of the following two
cases:

\begin{itemize}
\item \textit{Case 1:} The pair $\tup{v_0, v_2}$ is an arc of $D$.
\item \textit{Case 2:} The pair $\tup{v_2, v_0}$ is an arc of $D$.
\end{itemize}

We consider each of these two cases separately:

\begin{itemize}
\item Let us consider Case 1 first. In this case, the pair
      $\tup{v_0, v_2}$ is an arc of $D$. Hence,
      $\tup{v_0, v_2, v_3, \ldots, v_k}$ (this is just the list
      $\tup{v_0, v_1, v_2, \ldots, v_k}$ with the vertex $v_1$
      removed) is a circuit of $D$ (since
      $\tup{v_0, v_1, v_2, \ldots, v_k} = \mathbf{c}$ is a cycle of
      $D$), and furthermore is a cycle (since the vertices
      $v_0, v_2, v_3, \ldots, v_{k-1}$ are pairwise distinct, and
      since $k \geq 3$) and has
      length $k-1 < k$. Denote this cycle by $\mathbf{c}'$.
      Let $D_1$ be the tournament obtained from $D$ by
      reversing the cycle $\mathbf{c}'$. \\
      Recall that (by the induction hypothesis) Observation 2 is
      proven in the case when the cycle $\mathbf{c}$ has length $< k$.
      Hence, we can apply Observation 2 to $\mathbf{c}'$ and $D_1$
      instead of $\mathbf{c}$ and $D''$ (since the cycle $\mathbf{c}'$
      has length $< k$). Thus, we conclude that $D_1$ can also be
      obtained from $D$ by a sequence of $3$-cycle reversal
      operations. \\
      Next, we observe that the arc $\tup{v_0, v_2}$ of $D$ has been
      reversed when we reversed the cycle $\mathbf{c}'$. Therefore,
      the tournament $D_1$ (unlike $D$) has no arc $\tup{v_0, v_2}$,
      but instead has the arc $\tup{v_2, v_0}$. On the other hand, the
      two arcs $\tup{v_0, v_1}$ and $\tup{v_1, v_2}$ have not been
      modified when we reversed the cycle $\mathbf{c}'$ (since these
      arcs are not part of the cycle $\mathbf{c}'$). Hence, these two
      arcs are arcs of $D_1$ as well. Thus, we know that
      $\tup{v_0, v_1}$, $\tup{v_1, v_2}$ and $\tup{v_2, v_0}$ are arcs
      of $D_1$. Therefore, $\tup{v_0, v_1, v_2}$ is a $3$-cycle of
      $D_1$. Let $D_2$ be the tournament obtained from $D_1$ by
      reversing this $3$-cycle $\tup{v_0, v_1, v_2}$. Thus, $D_2$ is
      obtained from $D_1$ by a $3$-cycle reversal operation.
      Since $D_1$ (in turn) is obtained from $D$ by a sequence of
      $3$-cycle reversal operations,
      we thus conclude that $D_2$ is obtained from $D$ by a sequence
      of $3$-cycle reversal operations.\\
      But $D_2 = D''$\ \ \ \ \footnote{\textit{Proof.} Recall how
      $D_2$ was obtained from $D$:
      \begin{itemize}
      \item First, we obtained $D_1$ from $D$ by reversing the cycle
            $\mathbf{c}' = \tup{v_0, v_2, v_3, \ldots, v_k}$ in $D$.
            This amounts to reversing the arcs
            $\tup{v_0, v_2}, \tup{v_2, v_3}, \tup{v_3, v_4},
            \ldots, \tup{v_{k-1}, v_k}$.
      \item Then, we obtained $D_2$ from $D_1$ by reversing the
            $3$-cycle $\tup{v_0, v_1, v_2}$.
            This amounts to reversing the arcs
            $\tup{v_0, v_1}$, $\tup{v_1, v_2}$ and $\tup{v_2, v_0}$.
      \end{itemize}
      Thus, in total, we have reversed the arcs
      $\tup{v_0, v_2}, \tup{v_2, v_3}, \tup{v_3, v_4},
      \ldots, \tup{v_{k-1}, v_k}$ and then the three arcs
      $\tup{v_0, v_1}, \tup{v_1, v_2}, \tup{v_2, v_0}$
      to obtain $D_2$ from $D$.
      Clearly, the reversal of the arc
      $\tup{v_0, v_2}$ was undone by the (later) reversal of the
      arc $\tup{v_2, v_0}$; therefore, we can forget about these two
      reversals. Hence, $D_2$ is obtained from $D$ by reversing the
      arcs $\tup{v_2, v_3}, \tup{v_3, v_4},
      \ldots, \tup{v_{k-1}, v_k}, \tup{v_0, v_1}, \tup{v_1, v_2}$.
      But this is tantamount to reversing the cycle $\mathbf{c}$
      (since $\mathbf{c} = \tup{v_0, v_1, v_2, \ldots, v_k}$).
      Hence, $D_2$ is obtained from $D$ by reversing the cycle
      $\mathbf{c}$. But $D''$ is obtained from $D$ in exactly the same
      way (i.e., by reversing the cycle $\mathbf{c}$). Hence,
      $D_2 = D''$.}.
      But we know that $D_2$ is obtained from $D$ by a sequence of
      $3$-cycle reversal operations.
      In other words, $D''$ is obtained from $D$ by a sequence of
      $3$-cycle reversal operations. This proves what we wanted
      to prove in Case 1.
\item The argument in Case 2 is closely similar to the one we gave for
      Case 1. The only difference is the following: In Case 1, we have
      \textbf{first} reversed the cycle
      $\mathbf{c}' = \tup{v_0, v_2, v_3, \ldots, v_k}$, thus obtaining
      a tournament $D_1$, and
      \textbf{then} reversed the $3$-cycle $\tup{v_0, v_1, v_2}$ in
      $D_1$, thus obtaining a new tournament $D_2$ which was equal to
      $D''$. In contrast, this time, we have to proceed the other way
      round: We have to
      \textbf{first} reverse the $3$-cycle $\tup{v_0, v_1, v_2}$,
      thus obtaining a tournament $D_1$, and
      \textbf{then} reverse the cycle
      $\mathbf{c}' = \tup{v_0, v_2, v_3, \ldots, v_k}$ in $D_1$, thus
      obtaining a new tournament $D_2$ which again is equal to $D''$.
      Apart from this, nothing changes.
\end{itemize}

Hence, in either case, we have shown that
$D''$ can be obtained from $D$ by a sequence of $3$-cycle reversal
operations.
In other words, Observation 2 holds for our $D$ and $\mathbf{c}$. This
completes the induction step. Hence, Observation 2 is proven by
strong induction.
\end{proof}

\begin{statement}
\textit{Observation 3:} Let $V$ be a finite set. Let $E$ and $F$ be
two tournaments with vertex set $V$. Assume that $F$ can be obtained
from $E$ by a sequence of $3$-cycle reversal operations.
Then, each $v \in V$ satisfies $\deg^-_E \tup{v} = \deg^-_F \tup{v}$.
\end{statement}

\begin{proof}[Proof of Observation 3.]
Fix $x \in V$. We shall prove that
\begin{equation}
\deg^-_E \tup{x} = \deg^-_F \tup{x}
.
\label{sol.tourn.3-cyc-rev.o3.pf.1}
\end{equation}
It is clearly enough to prove
\eqref{sol.tourn.3-cyc-rev.o3.pf.1} in the case when $F$ can
be obtained from $E$ by \textbf{one} $3$-cycle reversal operation
(because then, the validity of \eqref{sol.tourn.3-cyc-rev.o3.pf.1}
in the general case would follow by induction). So we
WLOG assume that $F$ can
be obtained from $E$ by \textbf{one} $3$-cycle reversal operation.
In other words, there exists a $3$-cycle $\tup{u, v, w}$ of $E$
such that $F$ can be obtained from $E$ by reversing the $3$-cycle
$\tup{u, v, w}$. Consider this $\tup{u, v, w}$.

If $x \notin \set{u, v, w}$, then the arcs of $E$ having target
$x$ are precisely the arcs of $F$ having target $x$ (since $F$
can be obtained from $E$ by reversing the $3$-cycle
$\tup{u, v, w}$, but this reversal clearly does not affect the
arcs having target $x$). Therefore, if $x \notin \set{u, v, w}$,
then $\deg^-_E \tup{x} = \deg^-_F \tup{x}$. In other words,
\eqref{sol.tourn.3-cyc-rev.o3.pf.1} is proven in the case when
$x \notin \set{u, v, w}$.
Hence, we WLOG assume that we don't have
$x \notin \set{u, v, w}$. In other words, we have
$x \in \set{u, v, w}$. In other words, either $x=u$ or $x=v$ or
$x=w$. We WLOG assume that $x=u$ (since the other two cases are
similar).

Reversing the $3$-cycle $\tup{u, v, w}$ removes the arcs
$\tup{u, v}, \tup{v, w}, \tup{w, u}$ from the digraph $E$ while
adding the arcs $\tup{v, u}, \tup{w, v}, \tup{u, w}$. Therefore, in
total, one arc having target $u$ is removed (namely, the arc
$\tup{w, u}$), and one arc having target $u$ is added (namely, the
arc $\tup{v, u}$). As a consequence, the number of arcs of $F$
having target $u$ is obtained from the number of arcs of $E$ having
target $u$ by subtracting $1$ and then adding $1$ back. In other
words,
$\deg^-_F \tup{u} = \deg^-_E \tup{u} - 1 + 1 = \deg^-_E \tup{u}$.
Hence, $\deg^-_E \tup{u} = \deg^-_F \tup{u}$. Since $x = u$, this
rewrites as $\deg^-_E \tup{x} = \deg^-_F \tup{x}$.
Thus, \eqref{sol.tourn.3-cyc-rev.o3.pf.1} is proven.

Now, forget that we fixed $x$. We thus have shown that
each $x \in V$ satisfies $\deg^-_E \tup{x} = \deg^-_F \tup{x}$.
Renaming $x$ as $v$ in this statement, we conclude that
each $v \in V$ satisfies $\deg^-_E \tup{v} = \deg^-_F \tup{v}$.
This proves Observation 3.
\end{proof}

\begin{statement}
\textit{Observation 4:} Let $V$ be a finite set. Let
$E = \tup{V, A}$ and $F = \tup{V, B}$ be
two digraphs with vertex set $V$. Let $v \in V$.

\textbf{(a)} We have
$\deg^-_{\tup{V, A\setminus B}} \tup{v}
- \deg^-_{\tup{V, B\setminus A}} \tup{v}
= \deg^-_E \tup{v} - \deg^-_F \tup{v}$.

\textbf{(b)} Assume that $E$ and $F$ are tournaments.
Assume furthermore that
$\deg^-_E \tup{v} = \deg^-_F \tup{v}$. Then,
$\deg^-_{\tup{V, A\setminus B}} \tup{v}
= \deg^+_{\tup{V, A\setminus B}} \tup{v}$.
\end{statement}

\begin{proof}[Proof of Observation 4.]
Recall first that
\begin{align}
\tup{\text{the number of all } u \in V \text{ satisfying }
      \tup{u, v} \in A}
 = \deg^-_E \tup{v}
\label{sol.tourn.3-cyc-rev.o4.pf.deg-}
\end{align}
\footnote{\textit{Proof of
\eqref{sol.tourn.3-cyc-rev.o4.pf.deg-}.} Recall
that $E = \tup{V, A}$ is a digraph (not a multidigraph);
therefore, the arcs of $E$ are pairs of vertices in $V$.
Hence, it is easy to check that the two maps
\begin{align*}
\tup{\text{the set of all } u \in V \text{ satisfying }
     \tup{u, v} \in A}
&\to
\tup{\text{the set of all arcs of } E \text{ whose target is } v}, \\
u &\mapsto \tup{u, v}
\end{align*}
and
\begin{align*}
\tup{\text{the set of all arcs of } E \text{ whose target is } v}
&\to
\tup{\text{the set of all } u \in V \text{ satisfying }
     \tup{u, v} \in A}
, \\
a &\mapsto \tup{\text{the source of } a}
\end{align*}
are mutually inverse. Thus, they are inverse bijections between
the set of all arcs of $E$ whose target is $v$ and the set of all
$u \in V$ satisfying $\tup{u, v} \in A$. Consequently, the size
of the latter set equals the size of the former set. In other
words, the number of all $u \in V$ satisfying $\tup{u, v} \in A$
equals the number of all arcs of $E$ whose target is $v$. But
since the latter number is $\deg^-_E \tup{v}$ (in fact, this is how
$\deg^-_E \tup{v}$ is defined), this rewrites as follows: The number
of all $u \in V$ satisfying $\tup{u, v} \in A$ equals
$\deg^-_E \tup{v}$. This proves
\eqref{sol.tourn.3-cyc-rev.o4.pf.deg-}.}. Hence,
\begin{align}
\sum_{\substack{u \in V;\\ \tup{u, v} \in A}} 1
&= \underbrack{\tup{\text{the number of all } u \in V \text{ satisfying }
                \tup{u, v} \in A}}{= \deg^-_E \tup{v}} \cdot 1
\nonumber \\
&= \deg^-_E \tup{v} \cdot 1
= \deg^-_E \tup{v} .
\label{sol.tourn.3-cyc-rev.o4.pf.A}
\end{align}
The same argument (applied to $F$ and $B$ instead of $E$ and $A$) shows
that
\begin{align}
\sum_{\substack{u \in V;\\ \tup{u, v} \in B}} 1
= \deg^-_F \tup{v} .
\label{sol.tourn.3-cyc-rev.o4.pf.B}
\end{align}
Furthermore, the same argument that we used to prove
\eqref{sol.tourn.3-cyc-rev.o4.pf.A} can be applied to
$\tup{V, A \setminus B}$ and $A \setminus B$ instead of $E$ and $A$.
As a result, we find that
\begin{align}
\sum_{\substack{u \in V;\\ \tup{u, v} \in A \setminus B}} 1
= \deg^-_{\tup{V, A\setminus B}} \tup{v} .
\label{sol.tourn.3-cyc-rev.o4.pf.A-B}
\end{align}
Finally, the same argument that we used to prove
\eqref{sol.tourn.3-cyc-rev.o4.pf.A} can be applied to
$\tup{V, B \setminus A}$ and $B \setminus A$ instead of $E$ and $A$.
As a result, we find that
\begin{align}
\sum_{\substack{u \in V;\\ \tup{u, v} \in B \setminus A}} 1
= \deg^-_{\tup{V, B\setminus A}} \tup{v} .
\label{sol.tourn.3-cyc-rev.o4.pf.B-A}
\end{align}

Now, \eqref{sol.tourn.3-cyc-rev.o4.pf.A} yields
\begin{align}
& \deg^-_E \tup{v} \nonumber \\
&= \sum_{\substack{u \in V;\\ \tup{u, v} \in A}} 1
=
\underbrack{\sum_{\substack{u \in V;\\ \tup{u, v} \in A;\\
                                \tup{u, v} \in B}} 1}
           {= \sum_{\substack{u \in V;\\ \tup{u, v} \in A \cap B}} 1}
+
\underbrack{\sum_{\substack{u \in V;\\ \tup{u, v} \in A;\\
                                \tup{u, v} \notin B}} 1}
           {= \sum_{\substack{u \in V;\\ \tup{u, v} \in A \setminus
                                B}} 1} \nonumber \\
& \qquad \left(\text{since each } u \in V \text{ satisfies either }
                \tup{u, v} \in B \text{ or } \tup{u, v} \notin B
                \text{, but not both}\right) \nonumber \\
&= \sum_{\substack{u \in V;\\ \tup{u, v} \in A \cap B}} 1
   + \sum_{\substack{u \in V;\\ \tup{u, v} \in A \setminus B}} 1 .
\label{sol.tourn.3-cyc-rev.o4.pf.A2}
\end{align}
Meanwhile, \eqref{sol.tourn.3-cyc-rev.o4.pf.B} yields
\begin{align}
& \deg^-_F \tup{v} \nonumber \\
&= \sum_{\substack{u \in V;\\ \tup{u, v} \in B}} 1
=
\underbrack{\sum_{\substack{u \in V;\\ \tup{u, v} \in B;\\
                                \tup{u, v} \in A}} 1}
           {= \sum_{\substack{u \in V;\\ \tup{u, v} \in A \cap B}} 1}
+
\underbrack{\sum_{\substack{u \in V;\\ \tup{u, v} \in B;\\
                                \tup{u, v} \notin A}} 1}
           {= \sum_{\substack{u \in V;\\ \tup{u, v} \in B \setminus
                                A}} 1} \nonumber \\
& \qquad \left(\text{since each } u \in V \text{ satisfies either }
                \tup{u, v} \in A \text{ or } \tup{u, v} \notin A
                \text{, but not both}\right) \nonumber \\
&= \sum_{\substack{u \in V;\\ \tup{u, v} \in A \cap B}} 1
   + \sum_{\substack{u \in V;\\ \tup{u, v} \in B \setminus A}} 1 .
\label{sol.tourn.3-cyc-rev.o4.pf.B2}
\end{align}
Subtracting \eqref{sol.tourn.3-cyc-rev.o4.pf.B2} from
\eqref{sol.tourn.3-cyc-rev.o4.pf.A2}, we find
\begin{align*}
& \deg^-_E \tup{v} - \deg^-_F \tup{v} \\
&= \tup{\sum_{\substack{u \in V;\\ \tup{u, v} \in A \cap B}} 1
        + \sum_{\substack{u \in V;\\ \tup{u, v} \in A \setminus B}} 1}
 - \tup{\sum_{\substack{u \in V;\\ \tup{u, v} \in A \cap B}} 1
        + \sum_{\substack{u \in V;\\ \tup{u, v} \in B \setminus A}} 1}
\\
&= \underbrack{\sum_{\substack{u \in V;\\ \tup{u, v} \in A
                        \setminus B}} 1}
              {= \deg^-_{\tup{V, A\setminus B}} \tup{v} \\
               \text{(by \eqref{sol.tourn.3-cyc-rev.o4.pf.A-B})}}
 - \underbrack{\sum_{\substack{u \in V;\\ \tup{u, v} \in B
                        \setminus A}} 1}
              {= \deg^-_{\tup{V, B\setminus A}} \tup{v} \\
               \text{(by \eqref{sol.tourn.3-cyc-rev.o4.pf.B-A})}}
= \deg^-_{\tup{V, A\setminus B}} \tup{v}
- \deg^-_{\tup{V, B\setminus A}} \tup{v}.
\end{align*}
This proves Observation 4 \textbf{(a)}.

\textbf{(b)} The summation sign
$\sum_{\substack{u \in V;\\ \tup{u, v} \in B \setminus A}}$ in
\eqref{sol.tourn.3-cyc-rev.o4.pf.B-A} can be rewritten as
$\sum_{\substack{u \in V;\\ \tup{v, u} \in A \setminus B}}$
(because of the equivalence \eqref{sol.tourn.3-cyc-rev.o4.pf.equiv}).
Thus, \eqref{sol.tourn.3-cyc-rev.o4.pf.B-A} rewrites as follows:
\begin{align}
\sum_{\substack{u \in V;\\ \tup{v, u} \in A \setminus B}} 1
= \deg^-_{\tup{V, B\setminus A}} \tup{v} .
\label{sol.tourn.3-cyc-rev.o4.pf.B-A2}
\end{align}

On the other hand,
\begin{align}
\tup{\text{the number of all } u \in V \text{ satisfying }
      \tup{v, u} \in A}
 = \deg^+_E \tup{v}
\label{sol.tourn.3-cyc-rev.o4.pf.deg+}
\end{align}
\footnote{The proof of
\eqref{sol.tourn.3-cyc-rev.o4.pf.deg+} is analogous to that of
\eqref{sol.tourn.3-cyc-rev.o4.pf.deg-}, and so is left to the
reader.}. Hence,
\begin{align}
\sum_{\substack{u \in V;\\ \tup{v, u} \in A}} 1
&= \underbrack{\tup{\text{the number of all } u \in V \text{ satisfying }
                \tup{v, u} \in A}}{= \deg^+_E \tup{v}} \cdot 1
\nonumber \\
&= \deg^+_E \tup{v} \cdot 1
= \deg^+_E \tup{v} .
\end{align}
The same argument (applied to $\tup{V, A \setminus B}$ and
$A \setminus B$ instead of $E$ and $A$) shows
that
\[
\sum_{\substack{u \in V;\\ \tup{v, u} \in A \setminus B}} 1
= \deg^+_{\tup{V, A \setminus B}} \tup{v} .
\]
Comparing this with \eqref{sol.tourn.3-cyc-rev.o4.pf.B-A2}, we find
$\deg^-_{\tup{V, B\setminus A}} \tup{v}
= \deg^+_{\tup{V, A \setminus B}} \tup{v}$. Now,
Observation 4 \textbf{(a)} yields
$\deg^-_{\tup{V, A\setminus B}} \tup{v}
- \deg^-_{\tup{V, B\setminus A}} \tup{v}
= \deg^-_E \tup{v} - \deg^-_F \tup{v} = 0$ (since
$\deg^-_E \tup{v} = \deg^-_F \tup{v}$). Hence,
$\deg^-_{\tup{V, A\setminus B}} \tup{v}
= \deg^-_{\tup{V, B\setminus A}} \tup{v}
= \deg^+_{\tup{V, A \setminus B}} \tup{v}$.
This proves Observation 4 \textbf{(b)}.
\end{proof}

\begin{statement}
\textit{Observation 5:} Let $V$ be a finite set. Let
$E = \tup{V, A}$ and $F = \tup{V, B}$ be
two tournaments with vertex set $V$ such that $A \neq B$.
Assume that each
$v \in V$ satisfies $\deg^-_E \tup{v} = \deg^-_F \tup{v}$.
Then:

\textbf{(a)} The digraph $\tup{V, A \setminus B}$ has at least one
cycle.

\textbf{(b)} Each cycle of the digraph $\tup{V, A \setminus B}$
is also a cycle of $E$.

\textbf{(c)} Let $\tup{v_0, v_1, \ldots, v_k}$ be a cycle of the
digraph $\tup{V, A \setminus B}$. Then,
\begin{align*}
& \set{\tup{v_0, v_1}, \tup{v_1, v_2}, \ldots,
       \tup{v_{k-1}, v_k}} \subseteq A \setminus B
\qquad \text{and} \\
& \set{\tup{v_1, v_0}, \tup{v_2, v_1}, \ldots,
       \tup{v_k, v_{k-1}}} \subseteq B \setminus A .
\end{align*}
\end{statement}

\begin{proof}[Proof of Observation 5.]
\textbf{(a)} The set
$A \setminus B$ is nonempty\ \ \ \ \footnote{\textit{Proof.}
Assume the contrary. Thus, $A \setminus B = \varnothing$.
Hence, $A \subseteq B$. Since $A \neq B$, we thus conclude that
$A$ is a proper subset of $B$. Hence, there exists some
$\tup{u, v} \in B \setminus A$. Consider this $\tup{u, v}$.
From $\tup{u, v} \in B \setminus A$, we obtain
$\tup{v, u} \in A \setminus B$ (by the equivalence
\eqref{sol.tourn.3-cyc-rev.o4.pf.equiv}). Hence,
$\tup{v, u} \in A \setminus B = \varnothing$, which is absurd.
Hence, we have obtained a contradiction. Therefore, our
assumption was false, qed.}.
Furthermore, each vertex $v \in V$ satisfies
$\deg^-_{\tup{V, A \setminus B}} v
= \deg^+_{\tup{V, A \setminus B}} v$\ \ \ \ \footnote{\textit{Proof.}
Let $v \in V$. The hypothesis of Observation 5 yields
$\deg^-_E \tup{v} = \deg^-_F \tup{v}$. Hence,
Observation 4 \textbf{(b)} shows that
$\deg^-_{\tup{V, A\setminus B}} \tup{v}
= \deg^+_{\tup{V, A\setminus B}} \tup{v}$.
Qed.}. Thus, Corollary~\ref{cor.digraph.balanced-cycle.digraph}
(applied to $\tup{V, A \setminus B}$ and
$A \setminus B$ instead of $D$ and $A$) yields that the
digraph $\tup{V, A \setminus B}$ has at least one cycle.
This proves Observation 5 \textbf{(a)}.

\textbf{(b)} Each arc of the digraph $\tup{V, A \setminus B}$ is
also an arc of $\tup{V, A}$ (since $A \setminus B \subseteq A$). In
other words, each arc of the digraph $\tup{V, A \setminus B}$ is
also an arc of $E$ (since $E = \tup{V, A}$). Therefore, each cycle
of the digraph $\tup{V, A \setminus B}$ is also a cycle of $E$.
This proves Observation 5 \textbf{(b)}.

\textbf{(c)} The arcs
$\tup{v_0, v_1}, \tup{v_1, v_2}, \ldots, \tup{v_{k-1}, v_k}$ are the
arcs of the cycle $\tup{v_0, v_1, \ldots, v_k}$ of the
digraph $\tup{V, A \setminus B}$, and thus are arcs of the digraph
$\tup{V, A \setminus B}$. In other words, they belong to
$A \setminus B$. In other words,
$\set{\tup{v_0, v_1}, \tup{v_1, v_2}, \ldots,
       \tup{v_{k-1}, v_k}} \subseteq A \setminus B$.

On the other hand, each $i \in \set{0, 1, \ldots, k-1}$ satisfies
$\tup{v_{i+1}, v_i} \in B \setminus A$
\ \ \ \ \footnote{\textit{Proof.} Let $i \in \set{0, 1, \ldots, k-1}$.
We know that the arcs
$\tup{v_0, v_1}, \tup{v_1, v_2}, \ldots, \tup{v_{k-1}, v_k}$ belong
to $A \setminus B$. In particular, $\tup{v_i, v_{i+1}}$ belongs to
$A \setminus B$. In other words, $\tup{v_i, v_{i+1}} \in
A \setminus B$. But \eqref{sol.tourn.3-cyc-rev.o4.pf.equiv}
(applied to $v_{i+1}$ and $v_i$ instead of $u$ and $v$) yields that
we have the logical equivalence
\[
\tup{ \tup{v_{i+1}, v_i} \in B \setminus A }
\Longleftrightarrow
\tup{ \tup{v_i, v_{i+1}} \in A \setminus B } .
\]
Hence, we have $\tup{v_{i+1}, v_i} \in B \setminus A$ (since we know
that $\tup{v_i, v_{i+1}} \in A \setminus B$). Qed.}. In other words,
$\set{\tup{v_1, v_0}, \tup{v_2, v_1}, \ldots,
       \tup{v_k, v_{k-1}}} \subseteq B \setminus A$.
The proof of Observation 5 \textbf{(c)} is now complete.
\end{proof}

\begin{statement}
\textit{Observation 6:} Let $V$ be a finite set. Let
$E = \tup{V, A}$ and $F = \tup{V, B}$ be
two tournaments with vertex set $V$ such that $A \neq B$.
Assume that each
$v \in V$ satisfies $\deg^-_E \tup{v} = \deg^-_F \tup{v}$.

Let $\mathbf{c}$ be a cycle of the digraph $\tup{V, A \setminus B}$.
Thus, $\mathbf{c}$ is also a cycle of $E$ (by
Observation 5 \textbf{(b)}).
Let $E'' = \tup{V, A''}$ be the tournament obtained from $E$ by
reversing the cycle $\mathbf{c}$. (This is well-defined,
since $\mathbf{c}$ is a cycle of $E$.) Then:

\textbf{(a)} We have $\abs{A'' \setminus B} < \abs{A \setminus B}$.

\textbf{(b)} Each $v \in V$ satisfies
$\deg^-_{E''} \tup{v} = \deg^-_F \tup{v}$.

\textbf{(c)} The tournament $E''$ can be obtained from $E$ by a
sequence of $3$-cycle reversal operations.
\end{statement}

\begin{proof}[Proof of Observation 6.]
Write the cycle $\mathbf{c}$ in the form
$\tup{v_0, v_1, \ldots, v_k}$ (with $v_0, v_1, \ldots, v_k \in V$).
Then, Observation 5 \textbf{(c)} yields
\begin{align}
& \set{\tup{v_0, v_1}, \tup{v_1, v_2}, \ldots,
       \tup{v_{k-1}, v_k}} \subseteq A \setminus B
\qquad \text{and}
\label{sol.tourn.3-cyc-rev.o6.pf.1}\\
& \set{\tup{v_1, v_0}, \tup{v_2, v_1}, \ldots,
       \tup{v_k, v_{k-1}}} \subseteq B \setminus A .
\label{sol.tourn.3-cyc-rev.o6.pf.2}
\end{align}

Set $X = \set{\tup{v_0, v_1}, \tup{v_1, v_2}, \ldots,
              \tup{v_{k-1}, v_k}}$
and $Y = \set{\tup{v_1, v_0}, \tup{v_2, v_1}, \ldots,
              \tup{v_k, v_{k-1}}}$.
Thus, the relations \eqref{sol.tourn.3-cyc-rev.o6.pf.1}
and \eqref{sol.tourn.3-cyc-rev.o6.pf.2} rewrite as
$X \subseteq A \setminus B$ and
$Y \subseteq B \setminus A$, respectively.
In particular, no element of $X$ belongs to $B$ (since
$X \subseteq A \setminus B$); thus, $X \setminus B = X$.
Also, $Y \subseteq B \setminus A \subseteq B$, so that
$Y \setminus B = \varnothing$.

Also, clearly, $k \geq 1$ (since
$\tup{v_0, v_1, \ldots, v_k} = \mathbf{c}$ is a cycle),
and thus the set $X$ is nonempty. Hence, $\abs{X} > 0$.

\textbf{(a)} Recall that the tournament $E''$ is obtained
from $E$ by reversing the cycle
$\mathbf{c} = \tup{v_0, v_1, \ldots, v_k}$. In other words, the
tournament $E''$ is obtained from $E$ by reversing the arcs
$\tup{v_0, v_1}, \tup{v_1, v_2}, \ldots, \tup{v_{k-1}, v_k}$
(because this is how ``reversing the cycle
$\tup{v_0, v_1, \ldots, v_k}$'' was defined). In other words, the
tournament $E''$ is obtained from $E$ by removing the arcs
$\tup{v_0, v_1}, \tup{v_1, v_2}, \ldots, \tup{v_{k-1}, v_k}$
and adding the new arcs
$\tup{v_1, v_0}, \tup{v_2, v_1}, \ldots, \tup{v_k, v_{k-1}}$.
Since the arc set of $E''$ is $A''$, whereas the arc set of $E$
is $A$, we therefore have
\begin{align*}
A''
&= \tup{A \setminus
   \underbrack{\set{\tup{v_0, v_1}, \tup{v_1, v_2},
                    \ldots, \tup{v_{k-1}, v_k}}}
              {= X}}
   \cup
   \underbrack{\set{\tup{v_1, v_0}, \tup{v_2, v_1},
                    \ldots, \tup{v_k, v_{k-1}}}}
              {= Y} \\
&= \tup{A \setminus X} \cup Y .
\end{align*}
Hence,
\begin{align*}
A'' \setminus B
&= \tup{\tup{A \setminus X} \cup Y} \setminus B
= \tup{\tup{A \setminus B} \setminus
  \underbrack{\tup{X \setminus B}}{= X}} \cup
  \underbrack{\tup{Y \setminus B}}{= \varnothing}
= \tup{\tup{A \setminus B} \setminus X} \cup \varnothing \\
&= \tup{A \setminus B} \setminus X,
\end{align*}
and therefore
\begin{align*}
\abs{A'' \setminus B}
&= \abs{\tup{A \setminus B} \setminus X}
= \abs{A \setminus B} - \abs{X}
\qquad \left(\text{since } X \subseteq A \setminus B \right) \\
&< \abs{A \setminus B}
\qquad \left(\text{since } \abs{X} > 0\right) .
\end{align*}
This proves Observation 6 \textbf{(a)}.

\textbf{(c)} Observation 2 (applied to $E$ and $E''$ instead of
$D$ and $D''$) shows that $E''$ can also be obtained
from $E$ by a sequence of $3$-cycle reversal
operations. This proves Observation 6 \textbf{(c)}.

\textbf{(b)} Let $v \in V$.
Then, $\deg^-_E \tup{v} = \deg^-_F \tup{v}$ (by the hypothesis
of Observation 6). But we know (from Observation 6 \textbf{(c)})
that the tournament $E''$ can also be obtained
from $E$ by a sequence of $3$-cycle reversal operations. Hence,
Observation 3 (applied to $E''$ instead of $F$) shows that
$\deg^-_E \tup{v} = \deg^-_{E''} \tup{v}$. Therefore,
$\deg^-_{E''} \tup{v} = \deg^-_E \tup{v} = \deg^-_F \tup{v}$.
This proves Observation 6 \textbf{(b)}.
\end{proof}

\begin{statement}
\textit{Observation 7:} Let $V$ be a finite set. Let $E$ and $F$ be
two tournaments with vertex set $V$. Assume that
each $v \in V$ satisfies $\deg^-_E \tup{v} = \deg^-_F \tup{v}$.
Then, $F$ can be obtained
from $E$ by a sequence of $3$-cycle reversal operations.
\end{statement}

\begin{proof}[Proof of Observation 7.]
We shall prove Observation 7 by strong induction over
$\abs{\arcs{E} \setminus \arcs{F}}$. Thus, we fix some $N \in \NN$,
and we assume (as the induction hypothesis) that Observation 7 is
already proven in the case when
$\abs{\arcs{E} \setminus \arcs{F}} < N$. In other words, if $E$ and
$F$ are two tournaments with vertex set $V$, if each $v \in V$
satisfies $\deg^-_E \tup{v} = \deg^-_F \tup{v}$, and if we have
$\abs{\arcs{E} \setminus \arcs{F}} < N$, then
\begin{equation}
F \text{ can be obtained from } E
\text{ by a sequence of }3\text{-cycle reversal operations}.
\label{sol.tourn.3-cyc-rev.o7.pf.IH}
\end{equation}

Now, we need to prove Observation 7 in the case when
$\abs{\arcs{E} \setminus \arcs{F}} = N$.
So let $E$ and $F$ be two tournaments wirth vertex set $V$, and
assume that each $v \in V$ satisfies
$\deg^-_E \tup{v} = \deg^-_F \tup{v}$. Assume furthermore that
$\abs{\arcs{E} \setminus \arcs{F}} = N$.
Our goal is to prove that $F$ can be obtained
from $E$ by a sequence of $3$-cycle reversal operations.

Write the tournaments $E$ and $F$ in
the forms $E = \tup{V, A}$ and $F = \tup{V, B}$. (This is possible,
since both $E$ and $F$ have vertex set $V$.) Thus, $\arcs{E} = A$
and $\arcs{F} = B$.
If $A = B$, then
our claim is obvious\footnote{\textit{Proof.} Assume that
$A = B$. Thus, $\tup{V, A} = \tup{V, B}$, so that
$E = \tup{V, A} = \tup{V, B} = F$. Hence, $F$ can be obtained
from $E$ by a sequence of $3$-cycle reversal operations
(namely, by the empty sequence). But this is exactly what we have
to prove.}. Hence, we WLOG assume that we don't have $A = B$.
Thus, $A \neq B$.

At this point, all we need to do is combining observations that
we already have proven. Observation 5 \textbf{(a)} shows that
the digraph $\tup{V, A \setminus B}$ has at least one
cycle. Fix such a cycle, and denote it by $\mathbf{c}$. Then,
$\mathbf{c}$ is also a cycle of $E$ (by Observation 5 \textbf{(b)}).
Let $E'' = \tup{V, A''}$ be the tournament obtained from $E$ by
reversing the cycle $\mathbf{c}$. (This is well-defined,
since $\mathbf{c}$ is a cycle of $E$.) Thus,
$\arcs{E''} = A''$. Observation 6 \textbf{(b)}
shows that each $v \in V$ satisfies
$\deg^-_{E''} \tup{v} = \deg^-_F \tup{v}$.
Observation 6 \textbf{(a)} shows that
$\abs{A'' \setminus B} < \abs{A \setminus B}$.
Since $A'' = \arcs{E''}$, $A = \arcs{E}$ and $B = \arcs{F}$,
this rewrites as
$\abs{\arcs{E''} \setminus \arcs{F}}
< \abs{\arcs{E} \setminus \arcs{F}}$.
Since $\abs{\arcs{E} \setminus \arcs{F}} = N$, this furthermore
rewrites as
$\abs{\arcs{E''} \setminus \arcs{F}} < N$. Hence, we can apply
\eqref{sol.tourn.3-cyc-rev.o7.pf.IH} to $E''$ instead of $E$ (since
we have also shown that each $v \in V$ satisfies
$\deg^-_{E''} \tup{v} = \deg^-_F \tup{v}$). As a result, we conclude
that $F$ can be obtained from $E''$ by a sequence of
$3$-cycle reversal operations. But the tournament $E''$ can (in
turn) be obtained from $E$ by a sequence of $3$-cycle reversal
operations (by Observation 6 \textbf{(c)}). Combining the previous
two sentences, we conclude that $F$ can be obtained from $E$ by
a sequence of $3$-cycle reversal operations (indeed, we first apply
the sequence of $3$-cycle reversal operations that lets us obtain
$E''$ from $E$, and then apply
the sequence of $3$-cycle reversal operations that lets us obtain
$F$ from $E''$). But this is exactly the claim that we wanted to
prove. Hence, we have proven Observation 7 in the case when
$\abs{\arcs{E} \setminus \arcs{F}} = N$.
Thus, the proof of Observation 7 (by strong induction) is complete.
\end{proof}

Exercise~\ref{exe.tourn.3-cyc-rev} now follows from Observation 3
and Observation 7. (Indeed, the claim of
Exercise~\ref{exe.tourn.3-cyc-rev} is an ``if and only if''
statement. The ``if'' part of this statement follows from
Observation 7, whereas the ``only if'' part follows from
Observation 3.)
\end{proof}

\subsection{Exercise~\ref{exe.tourn.2-path-rev}: Transforming
tournaments by reversing $2$-paths}

A tournament $D = \tup{V, A}$ is called \textit{transitive} if it
has no $3$-cycles.

\begin{exercise} \label{exe.tourn.2-path-rev}
If a tournament $D = \tup{V, A}$ has three distinct vertices
$u$, $v$ and $w$ satisfying $\tup{u, v} \in A$ and $\tup{v, w} \in A$,
then we can define a new tournament $D''_{u, v, w}$ as follows:
The vertices of $D''_{u, v, w}$ shall be the same as those of $D$. The
arcs of $D''_{u, v, w}$ shall be the same as those of $D$, except that
the two arcs $\tup{u, v}$ and $\tup{v, w}$ are replaced
by the two new arcs $\tup{v, u}$ and $\tup{w, v}$.
We say that the new tournament $D''_{u, v, w}$ is obtained
from the old tournament $D$ by a \textit{$2$-path reversal operation}.

Let $D$ be any tournament. Prove that there is a sequence of
$2$-path reversal operations that transforms $D$ into a transitive
tournament.
\end{exercise}

\begin{proof}[Solution sketch to Exercise~\ref{exe.tourn.2-path-rev}.]
We shall solve Exercise~\ref{exe.tourn.2-path-rev} by induction on
$\abs{V}$, where $V$ denotes the vertex set of $D$.

The \textit{induction base} (i.e., the case $\abs{V} = 0$)
is obvious (because in this case, $D$ is already transitive, and thus
the empty sequence of $2$-path reversal operations transforms $D$ into
a transitive tournament).

Now, to the \textit{induction step}. Fix a positive
integer $N$, and assume (as the induction hypothesis) that
Exercise~\ref{exe.tourn.2-path-rev} is already solved in the case when
$\abs{V} = N-1$. Now, we must solve
Exercise~\ref{exe.tourn.2-path-rev} in the case when
$\abs{V} = N$. So let us fix a tournament $D$ with vertex set $V$
satisfying $\abs{V} = N$.
Write $D$ in the form $D = \tup{V, A}$.

We say that a tournament is \textit{sinkless} if it has no vertex that
has outdegree $0$.

We shall now prove the following observation:

\begin{statement}
\textit{Observation 1:} Assume that the tournament $D$ is sinkless.
Let $u \in V$. Then, we can apply a $2$-path reversal operation to $D$
that decreases $\deg^+ u$ by $1$.
\end{statement}
\begin{proof}[Proof of Observation 1.]
The tournament $D$ is sinkless. In other words, it has no vertex that
has outdegree $0$. In particular, the vertex $u$ does not have
outdegree $0$. Hence, there exists at least one arc $\tup{u, v}$ of
$D$ having source $u$. Consider such an arc. Furthermore, the vertex
$v$ also does not have outdegree $0$ (since $D$ has no vertex that has
outdegree $0$). Thus, there exists at least one arc $\tup{v, w}$ of
$D$ having source $v$. Consider such an arc.

We have $u \neq v$ (since $\tup{u, v}$ is an arc of $D$) and
$v \neq w$ (since $\tup{v, w}$ is an arc of $D$). Also, if we had
$u = w$, then both $\tup{v, u} = \tup{v, w}$ and $\tup{u, v}$ would
be arcs of $D$, and this would contradict the fact that $D$ is a
tournament (indeed, a tournament has only one arc between two distinct
vertices). Hence, we cannot have $u = w$. Thus, $u \neq w$.
Now, the three vertices $u$, $v$ and $w$ of $D$ are distinct (since
$u \neq v$, $v \neq w$ and $u \neq w$) and satisfy
$\tup{u, v} \in A$ and $\tup{v, w} \in A$ (since $\tup{u, v}$ and
$\tup{v, w}$ are arcs of $D$). Hence, a new tournament $D''_{u, v, w}$
is defined. Recall that this new tournament $D''_{u, v, w}$ differs
from $D$ in that the two arcs $\tup{u, v}$ and $\tup{v, w}$ are
replaced by the two new arcs $\tup{v, u}$ and $\tup{w, v}$ (due to the
definition of $D''_{u, v, w}$). In particular, $D''_{u, v, w}$ is
lacking the arc $\tup{u, v}$ that $D$ used to have, but does not have
any new arcs (i.e., arcs that $D$ lacked) with source $u$. Thus,
$\deg^+_{D''_{u, v, w}} u = \deg^+_{D} u - 1$.

But the tournament $D''_{u, v, w}$ clearly is obtained from $D$ by a
$2$-path reversal operation. This $2$-path reversal operation has
decreased $\deg^+ u$ by $1$
(since $\deg^+_{D''_{u, v, w}} u = \deg^+_{D} u - 1$). Hence,
Observation 1 is proven.
\end{proof}

\begin{statement}
\textit{Observation 2:} We can apply a sequence of $2$-path reversal
operations to $D$ that ensures the following: The tournament obtained
at the end of this sequence is not sinkless.
\end{statement}
\begin{proof}[Proof of Observation 2.]
If $D$ already is not sinkless, then Observation 2 obviously holds
(just apply the empty sequence). Otherwise, fix any vertex $u \in V$.
(This is possible, since $\abs{V} = N > 0$.) Observation 1 shows that
we can apply a $2$-path reversal operation to $D$ that decreases
$\deg^+ u$ by $1$. Apply this $2$-path reversal operation, and replace
$D$ by the resulting tournament. Repeat this step as often as
possible (each time applying Observation 1 anew, as long as $D$ is
sinkless). This process must eventually come to an
end\footnote{Indeed, each time we apply the $2$-path reversal
operation, the outdegree $\deg^+ u$ is decreased by $1$; but this
outdegree cannot keep decreasing by $1$ indefinitely.}, and thus we
eventually end up with a tournament that is no longer
sinkless.\footnote{Note that we are not guaranteed to obtain
$\deg^+ u = 0$ in the final tournament. We are only guaranteed that it
will not be sinkless! There may be another vertex $v$ satisfying
$\deg^+ v = 0$ instead.}
This proves Observation 2.
\end{proof}

Now, our goal is to show that there is a sequence of $2$-path reversal
operations that transforms $D$ into a transitive tournament. We
achieve this by performing the following procedure:

\begin{itemize}
\item \textbf{First step:} We first perform a sequence of
      $2$-path reversal operations that transforms $D$ into a
      tournament that is not sinkless. Such a sequence exists because
      of Observation 2. Let $E$ be the tournament obtained at the end
      of this step.
\item \textbf{Second step:} Now, the tournament $E$ is not sinkless.
      In other words, $E$ has a vertex that has outdegree $0$. Fix
      such a vertex, and denote it by $p$. Let $E_1$ be the
      tournament obtained from $E$ by removing the vertex $p$ and the
      arcs whose target or source is $p$.\ \ \ \ \footnote{Formally
      speaking, if we write the tournament $E$ as $\tup{V, A'}$, then
      $E_1$ is the tournament $\tup{V_1, A'_1}$,
      where $V_1 = V \setminus \set{p}$, where
      $A'_1 = \set{ a \in A' \mid
      \text{ neither the source nor the target of } a \text{ is } p}$.
      Of course, due to $p$ having outdegree $0$, the tournament $E$
      has no arcs with source $p$, and so we only need to care about
      arcs with target $p$.}
      Then, the number of the vertices of $E_1$ is
      $\abs{V} - 1 = N - 1$ (since $\abs{V} = N$). Therefore, by the
      induction hypothesis, we can apply
      Exercise~\ref{exe.tourn.2-path-rev} to $E_1$ instead of $D$.
      We thus conclude that there is a sequence of $2$-path reversal
      operations that transforms $E_1$ into a transitive tournament.
      Fix such a sequence, and apply it ``inside $E$'' (i.e., apply
      the same operations to $E$, ignoring the vertex $p$).
      Let $F$ be the tournament obtained at the end of this step.
\end{itemize}

The tournament $F$ is thus obtained from $D$ by a sequence of
$2$-path reversal operations. What do we know about $F$ ?

\begin{itemize}
\item First, we
know that the vertex $p$ has outdegree $0$ in $F$ (because it had
outdegree $0$ in $E$, and because no arcs with source or target $p$
have been modified by the operations that transformed $E$ into $F$).
In other words, the tournament $F$ has no arcs with source $p$.
Therefore, the tournament $F$ has no $3$-cycles that contain the
vertex $p$ (because if a $3$-cycle contains $p$, then there must be
an arc with source $p$).

\item
We furthermore know that the tournament obtained from $F$ by removing
the vertex $p$ is transitive (because the operations that transformed
$E$ into $F$ were chosen in such a way as to transform $E_1$ into a
transitive tournament). In other words, the tournament obtained from
$F$ by removing the vertex $p$ has no $3$-cycles. Equivalently, the
tournament $F$ has no $3$-cycles that do not contain the vertex $p$.
\end{itemize}

We thus have seen that the tournament $F$ has no $3$-cycles that
contain the vertex $p$, but also has no $3$-cycles that do not contain
the vertex $p$. Hence, the tournament $F$ has no $3$-cycles at all.
In other words, the tournament $F$ is transitive.

Hence, there is a sequence of $2$-path reversal operations that
transforms $D$ into a transitive tournament (namely, the sequence of
operations that transformed $D$ into $F$). In other words,
Exercise~\ref{exe.tourn.2-path-rev} is solved in the case when
$\abs{V} = N$. This completes the induction step, and so the solution
of Exercise~\ref{exe.tourn.2-path-rev} is complete.
\end{proof}

\begin{remark}
Exercise~\ref{exe.tourn.2-path-rev} suggests an additional question:
If $E$ and $F$ are two tournaments with the same vertex set, then is
it always possible to transform $E$ into $F$ by a sequence of
$2$-path reversal operations?

The answer to this question is ``no'', and there is a rather neat
reason for this: WLOG assume that the common vertex set of $E$ and $F$
is $\set{1, 2, \ldots, n}$. If $D$ is a tournament with vertex set
$\set{1, 2, \ldots, n}$, then an \textit{inversion} of $D$ will mean
an arc $\tup{i, j}$ of $D$ satisfying $i > j$. Now, it is easy to see
that if we apply a $2$-path reversal operation to a tournament with
vertex set $\set{1, 2, \ldots, n}$, then the number of inversions of
the tournament does not change modulo $2$ (i.e., if this number was
even, then it remains even; and if this number was odd, then it
remains odd). Hence, $E$ cannot be transformed into $F$ by a sequence
of $2$-path reversal operations unless the number of inversions of $E$
is congruent to the number of inversions of $F$ modulo $2$.

But what if they are congruent? I don't know. Feel free to comment!
\end{remark}

\begin{thebibliography}{9999999999}                                                                                       %

\bibitem[ChDiGr92]{ChDiGr92}
Fan Chung, Persi Diaconis, Ron Graham,
\textit{Universal cycles for combinatorial structures},
Discrete Mathematics 110 (1992), pp. 43--59,
\newline\url{http://www.math.ucsd.edu/~fan/wp/universalcycle.pdf}.

\bibitem[Moon13]{Moon13}
John W. Moon,
\textit{Topics on Tournaments},
Project Gutenberg Release \#42833, 2013,
\newline \url{http://onlinebooks.library.upenn.edu/webbin/gutbook/lookup?num=42833}.

\bibitem[Stanle13]{Stanley13}
Richard P. Stanley,
\textit{Algebraic Combinatorics:
Walks, Trees, Tableaux, and More},
Springer 2013.
\newline See \url{http://www-math.mit.edu/~rstan/algcomb/} for errata
and a downloadable draft of the book.

\end{thebibliography}

\end{document}

==> anc/17s/hw3s.tex <==
\documentclass[numbers=enddot,12pt,final,onecolumn,notitlepage]{scrartcl}%
\usepackage[headsepline,footsepline,manualmark]{scrlayer-scrpage}
\usepackage[all,cmtip]{xy}
\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{amsthm}
\usepackage{framed}
\usepackage{comment}
\usepackage{color}
\usepackage{hyperref}
\usepackage{ifthen}
\usepackage[sc]{mathpazo}
\usepackage[T1]{fontenc}
\usepackage{needspace}
\usepackage{tabls}
%TCIDATA{OutputFilter=latex2.dll}
%TCIDATA{Version=5.50.0.2960}
%TCIDATA{LastRevised=Friday, September 16, 2016 20:39:00}
%TCIDATA{SuppressPackageManagement}
%TCIDATA{<META NAME="GraphicsSave" CONTENT="32">}
%TCIDATA{<META NAME="SaveForMode" CONTENT="1">}
%TCIDATA{BibliographyScheme=Manual}
%TCIDATA{Language=American English}
%BeginMSIPreambleData
\providecommand{\U}[1]{\protect\rule{.1in}{.1in}}
%EndMSIPreambleData
\newcounter{exer}
\theoremstyle{definition}
\newtheorem{theo}{Theorem}[section]
\newenvironment{theorem}[1][]
{\begin{theo}[#1]\begin{leftbar}}
{\end{leftbar}\end{theo}}
\newtheorem{lem}[theo]{Lemma}
\newenvironment{lemma}[1][]
{\begin{lem}[#1]\begin{leftbar}}
{\end{leftbar}\end{lem}}
\newtheorem{prop}[theo]{Proposition}
\newenvironment{proposition}[1][]
{\begin{prop}[#1]\begin{leftbar}}
{\end{leftbar}\end{prop}}
\newtheorem{defi}[theo]{Definition}
\newenvironment{definition}[1][]
{\begin{defi}[#1]\begin{leftbar}}
{\end{leftbar}\end{defi}}
\newtheorem{remk}[theo]{Remark}
\newenvironment{remark}[1][]
{\begin{remk}[#1]\begin{leftbar}}
{\end{leftbar}\end{remk}}
\newtheorem{coro}[theo]{Corollary}
\newenvironment{corollary}[1][]
{\begin{coro}[#1]\begin{leftbar}}
{\end{leftbar}\end{coro}}
\newtheorem{conv}[theo]{Convention}
\newenvironment{condition}[1][]
{\begin{conv}[#1]\begin{leftbar}}
{\end{leftbar}\end{conv}}
\newtheorem{quest}[theo]{Question}
\newenvironment{algorithm}[1][]
{\begin{quest}[#1]\begin{leftbar}}
{\end{leftbar}\end{quest}}
\newtheorem{warn}[theo]{Warning}
\newenvironment{conclusion}[1][]
{\begin{warn}[#1]\begin{leftbar}}
{\end{leftbar}\end{warn}}
\newtheorem{conj}[theo]{Conjecture}
\newenvironment{conjecture}[1][]
{\begin{conj}[#1]\begin{leftbar}}
{\end{leftbar}\end{conj}}
\newtheorem{exam}[theo]{Example}
\newenvironment{example}[1][]
{\begin{exam}[#1]\begin{leftbar}}
{\end{leftbar}\end{exam}}
\newtheorem{exmp}[exer]{Exercise}
\newenvironment{exercise}[1][]
{\begin{exmp}[#1]\begin{leftbar}}
{\end{leftbar}\end{exmp}}
\newenvironment{statement}{\begin{quote}}{\end{quote}}
\iffalse
\newenvironment{proof}[1][Proof]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\fi
\let\sumnonlimits\sum
\let\prodnonlimits\prod
\let\cupnonlimits\bigcup
\let\capnonlimits\bigcap
\renewcommand{\sum}{\sumnonlimits\limits}
\renewcommand{\prod}{\prodnonlimits\limits}
\renewcommand{\bigcup}{\cupnonlimits\limits}
\renewcommand{\bigcap}{\capnonlimits\limits}
\setlength\tablinesep{3pt}
\setlength\arraylinesep{3pt}
\setlength\extrarulesep{3pt}
\voffset=0cm
\hoffset=-0.7cm
\setlength\textheight{22.5cm}
\setlength\textwidth{15.5cm}
\newenvironment{verlong}{}{}
\newenvironment{vershort}{}{}
\newenvironment{noncompile}{}{}
\excludecomment{verlong}
\includecomment{vershort}
\excludecomment{noncompile}
\newcommand{\id}{\operatorname{id}}
\newcommand{\rev}{\operatorname{rev}}
\newcommand{\conncomp}{\operatorname{conncomp}}
\newcommand{\conn}{\operatorname{conn}}
\newcommand{\NN}{\mathbb{N}}
\newcommand{\ZZ}{\mathbb{Z}}
\newcommand{\QQ}{\mathbb{Q}}
\newcommand{\RR}{\mathbb{R}}
\newcommand{\powset}[2][]{\ifthenelse{\equal{#2}{}}{\mathcal{P}\left(#1\right)}{\mathcal{P}_{#1}\left(#2\right)}}
% $\powset[k]{S}$ stands for the set of all $k$-element subsets of
% $S$. The argument $k$ is optional, and if not provided, the result
% is the whole powerset of $S$.
\newcommand{\set}[1]{\left\{ #1 \right\}}
% $\set{...}$ yields $\left\{ ... \right\}$.
\newcommand{\abs}[1]{\left| #1 \right|}
% $\abs{...}$ yields $\left| ... \right|$.
\newcommand{\tup}[1]{\left( #1 \right)}
% $\tup{...}$ yields $\left( ... \right)$.
\newcommand{\ive}[1]{\left[ #1 \right]}
% $\ive{...}$ yields $\left[ ... \right]$.
\newcommand{\verts}[1]{\operatorname{V}\left( #1 \right)}
% $\verts{...}$ yields $\operatorname{V}\left( ... \right)$.
\newcommand{\edges}[1]{\operatorname{E}\left( #1 \right)}
% $\edges{...}$ yields $\operatorname{E}\left( ... \right)$.
\newcommand{\arcs}[1]{\operatorname{A}\left( #1 \right)}
% $\arcs{...}$ yields $\operatorname{A}\left( ... \right)$.
\newcommand{\leaves}[1]{\operatorname{Leaves}\left( #1 \right)}
% $\leaves{...}$ yields $\operatorname{Leaves}\left( ... \right)$.
\newcommand{\underbrack}[2]{\underbrace{#1}_{\substack{#2}}}
% $\underbrack{...1}{...2}$ yields
% $\underbrace{...1}_{\substack{...2}}$. This is useful for doing
% local rewriting transformations on mathematical expressions with
% justifications.
\newcommand{\are}{\ar@{-}}
% In an xymatrix environment, $\are$ gives an arrow without
% arrowhead. I use this to represent edges in graphs.
\newcommand{\spann}[1]{\operatorname{span}\left( #1 \right)}
% \spann{...}$ yields $\operatorname{span}\left( ... \right)$.
\ihead{Math 5707 Spring 2017 (Darij Grinberg): homework set 3}
\ohead{page \thepage}
\cfoot{}
\begin{document}

\begin{center}
\textbf{Math 5707 Spring 2017 (Darij Grinberg): homework set 3}

\textbf{Solution sketches (DRAFT).}
\end{center}

\tableofcontents

\subsection{Reminders}

See the
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/nogra.pdf}{lecture notes}
and also the
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/}{handwritten notes}
for relevant material.
See also
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/hw2s.pdf}{the solutions to homework set 2}
for various conventions and notations that are in use here.

If $G = \tup{V, E, \phi}$ is a multigraph, and if $v \in V$ and
$e \in E$, then the edge $e$ is said to be \textit{incident} to
the vertex $v$ (in the multigraph $G$) if and only if
$v \in \phi\tup{e}$ (in other words, if and only if $v$ is an
endpoint of $e$).

\subsection{Exercise \ref{exe.hw3.centerlp}: Centers of trees lie on
longest paths}

If $v$ is a vertex of a simple graph $G = \tup{V, E}$, then the
\textit{eccentricity} of $v$ is defined to be
$\max \set{ d\tup{v, u} \mid u \in V }$ (where $d\tup{v, u}$ is the
distance between $v$ and $u$, as usual). A \textit{center} of a simple
graph $G$ means a vertex whose eccentricity is minimum (among the
eccentricities of all vertices).

\begin{exercise} \label{exe.hw3.centerlp}
Let $T$ be a tree. Let $\tup{v_0, v_1, \ldots, v_k}$ be a longest path
of $T$. Prove that each center of $T$ belongs to this path (i.e., is
one of the vertices $v_0, v_1, \ldots, v_k$).
\end{exercise}

In preparation for the solution of this exercise, we cite a result
from
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/5707lec10.pdf}{lecture 10}:

\begin{proposition} \label{prop.hw3.centerlp.center-ind}
Let $T$ be a tree with $\geq 3$ vertices.
Let $L$ be the set of all leaves of $T$.
Let $T \setminus L$ be the multigraph obtained from $T$ by removing
the vertices in $L$ and all edges incident to them.

The eccentricity of a vertex $v$ of a graph $G$ will be denoted by
$\operatorname{ecc}_G v$.

\textbf{(a)} The graph $T \setminus L$ is a tree.

\textbf{(b)} Each vertex $v$ of $T \setminus L$ satisfies
$\operatorname{ecc}_T v = \operatorname{ecc}_{T \setminus L} v + 1$.

\textbf{(c)} Each $v \in L$ satisfies
$\operatorname{ecc}_T v = \operatorname{ecc}_T w + 1$,
where $w$ is the unique neighbor of $v$ in $T$.

\textbf{(d)} The centers of $T$ are precisely the centers of
$T \setminus L$.
\end{proposition}

We contrast this with the following simple fact:

\begin{proposition} \label{prop.hw3.centerlp.lopa-ind}
Let $T$ be a tree with $\geq 3$ vertices.
Let $L$ be the set of all leaves of $T$.
Let $T \setminus L$ be the multigraph obtained from $T$ by removing
the vertices in $L$ and all edges incident to them.

Let $\tup{v_0, v_1, \ldots, v_k}$ be a longest path of $T$.
Then, $\tup{v_1, v_2, \ldots, v_{k-1}}$ is a longest path of
$T \setminus L$.
\end{proposition}

\begin{proof}[Proof of Proposition~\ref{prop.hw3.centerlp.lopa-ind}
(sketched).]
For each $i \in \set{1, 2, \ldots, k-1}$, the vertex $v_i$ is a vertex
of $T \setminus L$ \ \ \ \ \footnote{\textit{Proof.}
  Let
  $i \in \set{1, 2, \ldots, k-1}$.
  Then, $v_{i-1} v_i$ and $v_i v_{i+1}$ are two distinct edges
  of $T$ (since $\tup{v_0, v_1, \ldots, v_k}$ is a path of $T$).
  Hence, the vertex $v_i$ of $T$
  belongs to at least two distinct edges (namely, $v_{i-1} v_i$ and
  $v_i v_{i+1}$), and thus is not a leaf of $T$.
  In other words, $v_i$ is not an element of $L$.
  Hence, $v_i$ is a vertex of $T \setminus L$.}.
Hence, $\tup{v_1, v_2, \ldots, v_{k-1}}$ is a path of
$T \setminus L$.
It remains to prove that it is a \textbf{longest} path.

Indeed, assume the contrary.
Hence, there exists a longest path
$\tup{w_1, w_2, \ldots, w_m}$ of $T \setminus L$ whose length $m-1$
is greater than the length $k-2$ of the path
$\tup{v_1, v_2, \ldots, v_{k-1}}$.
Consider such a path.
From $m-1 > k-2$, we obtain $m > k-1$. Hence, $m \geq k$.

The vertex $w_1$ must be a leaf of $T \setminus L$ (since otherwise,
it would have a neighbor distinct from $w_2$, which would then allow
us to extend the path $\tup{w_1, w_2, \ldots, w_m}$ by attaching
this neighbor to its front; but this would contradict the fact that
this path $\tup{w_1, w_2, \ldots, w_m}$ is a longest path of
$T \setminus L$).
But the vertex $w_1$ cannot be a leaf of $T$ (since in this case,
it would belong to $L$, and hence could not be a vertex
of $T \setminus L$).
Hence, the vertex $w_1$ has at least one more neighbor in $T$ than
it has in $T \setminus L$ (because it is a leaf of $T \setminus L$
but not of $T$).
Therefore, the vertex $w_1$ has at least one neighbor in $T$ that is
not a vertex of $T \setminus L$.
Fix such a neighbor, and denote it by $w_0$.
This neighbor $w_0$ must lie in $L$ (since it is not a vertex of
$T \setminus L$).

Similarly, the vertex $w_m$ has at least one neighbor in $T$ that is
not a vertex of $T \setminus L$.
Fix such a neighbor, and denote it by $w_{m+1}$.
This neighbor $w_{m+1}$ must lie in $L$ (since it is not a vertex of
$T \setminus L$).

Now, $\tup{w_0, w_1, \ldots, w_{m+1}}$ is a walk in $T$.
Furthermore, all the $m+2$ vertices of this walk are
distinct\footnote{\textit{Proof.}
  First, we notice that the $m$
  vertices $w_1, w_2, \ldots, w_m$ are distinct (since
  $\tup{w_1, w_2, \ldots, w_m}$ is a path of $T \setminus L$).
  Second, we observe that the two vertices $w_0$ and $w_{m+1}$ are
  distinct from the $m$ vertices $w_1, w_2, \ldots, w_m$ (since the
  former lie in $L$, whereas the latter are vertices of
  $T \setminus L$).
  Thus, it only remains to prove that the vertices $w_0$ and $w_{m+1}$
  are distinct.
  But this is easy:
  If they were not, then the walk $\tup{w_0, w_1, \ldots, w_{m+1}}$
  would be a cycle; but this would contradict the fact that $T$ has no
  cycles (since $T$ is a tree).
  Thus, we have shown that all the $m+2$ vertices of the walk
  $\tup{w_0, w_1, \ldots, w_{m+1}}$ are distinct.}.
Hence, this walk is a path.
This path has length $m+1 > m \geq k$, and thus is longer than the
path $\tup{v_0, v_1, \ldots, v_k}$.
But this is absurd, since the latter path is a longest path of $T$.
Hence, we have found a contradiction, which is precisely what we
wanted to find.
The proof is thus complete.
\end{proof}

\begin{proof}[Hints to Exercise~\ref{exe.hw3.centerlp}.]
Proceed by strong induction on $\abs{\verts{T}}$.
Thus, fix $N \in \NN$, and assume (as the induction hypothesis) that
Exercise~\ref{exe.hw3.centerlp} has already been solved for all
trees $T$ satisfying $\abs{\verts{T}} < N$.
Now, fix a tree $T$ satisfying $\abs{\verts{T}} = N$.
We must prove that Exercise~\ref{exe.hw3.centerlp} holds for this
particular tree $T$.

If $\abs{\verts{T}} < 3$, then this is obvious (because in this case,
each vertex of $T$ lies on the longest path
$\tup{v_0, v_1, \ldots, v_k}$).
Thus, we WLOG assume that $\abs{\verts{T}} \geq 3$.

Let $L$ be the set of all leaves of $T$. Thus, $\abs{L} \geq 2$
(since $T$ has at least two leaves (since $T$ is a tree with at least
$2$ vertices)).

Let $T \setminus L$ be the multigraph obtained from $T$ by removing
the vertices in $L$ and all edges incident to them.

Proposition~\ref{prop.hw3.centerlp.center-ind} \textbf{(a)} shows that
the graph $T \setminus L$ is a tree.
Proposition~\ref{prop.hw3.centerlp.center-ind} \textbf{(d)} shows that
the centers of $T$ are precisely the centers of $T \setminus L$.

Let $\tup{v_0, v_1, \ldots, v_k}$ be a longest path of $T$.
Proposition~\ref{prop.hw3.centerlp.lopa-ind} shows that 
$\tup{v_1, v_2, \ldots, v_{k-1}}$ is a longest path of
$T \setminus L$.

Clearly, $\verts{T \setminus L} = \verts{T} \setminus L$, so that
$\abs{\verts{T \setminus L}} = \abs{\verts{T} \setminus L}
= \underbrace{\abs{\verts{T}}}_{= N}
    - \underbrace{\abs{L}}_{\geq 2 > 0}
< N$.
Hence, the induction hypothesis shows that
Exercise~\ref{exe.hw3.centerlp} holds for $T \setminus L$ instead of
$T$.
Thus, we can apply Exercise~\ref{exe.hw3.centerlp} to
$T \setminus L$ and $\tup{v_1, v_2, \ldots, v_{k-1}}$ instead of
$T$ and $\tup{v_0, v_1, \ldots, v_k}$.
We thus conclude that each center of $T \setminus L$ belongs to the
path $\tup{v_1, v_2, \ldots, v_{k-1}}$.
Since the centers of $T$ are precisely the centers of $T \setminus L$,
we can rewrite this as follows:
Each center of $T$ belongs to the path
$\tup{v_1, v_2, \ldots, v_{k-1}}$.
Thus, each center of $T$ belongs to the path
$\tup{v_0, v_1, \ldots, v_k}$ as well (since the latter path contains
the former path).
In other words, Exercise~\ref{exe.hw3.centerlp} holds for our
particular tree $T$.
This completes the induction; thus, Exercise~\ref{exe.hw3.centerlp} is
solved.
\end{proof}

% \begin{proof}[Hints to Exercise~\ref{exe.hw3.centerlp}.]
% Let $c$ be a center of $T$. We must prove that $c$ belongs to the
% path $\tup{v_0, v_1, \ldots, v_k}$. In other words, we must prove that
% $c \in \set{v_0, v_1, \ldots, v_k}$.
% 
% The eccentricity of any vertex $v$ of $G$ shall be denoted by
% $\operatorname{ecc} v$. Then, it is easy to see that each
% $i \in \set{0, 1, \ldots, k}$ satisfies
% \begin{equation}
% \operatorname{ecc} \tup{v_i}
% = \max \set{i, k-i}
% \label{sol.hw3.centerlp.1}
% \end{equation}
% \footnote{In order to prove \eqref{sol.hw3.centerlp.1}, fix
% $i \in \set{0, 1, \ldots, k}$.
% Combining
% $\operatorname{ecc} \tup{v_i} \geq d \tup{v_i, v_0} = i$ with
% $\operatorname{ecc} \tup{v_i} \geq d \tup{v_i, v_k} = k-i$, we obtain
% $\operatorname{ecc} \tup{v_i} \geq \max \set{i, k-i}$.
% It thus remains to check that
% $\operatorname{ecc} \tup{v_i} \leq \max \set{i, k-i}$.
% To do so, we assume the contrary.
% Thus, $\operatorname{ecc} \tup{v_i} > \max \set{i, k-i}$.
% Now, there exists some vertex $u$ such that
% $d \tup{v_i, u} = \operatorname{ecc} \tup{v_i}$ (by the definition of
% $\operatorname{ecc} \tup{v_i}$).
% Consider such a $u$.
% We have
% $d \tup{v_i, u} = \operatorname{ecc} \tup{v_i}  > \max \set{i, k-i}$.
% Hence, $d \tup{v_i, u} > i$ and $d \tup{v_i, u} > k-i$.
% Now, the path from $v_i$ to $u$ either has no vertex (besides $v_i$)
% in common with
% the path from $v_0$ to $v_i$, or has no vertex in common with the
% path from $v_k$ to $v_i$, or both (because if it simultaneously had a
% vertex in common with the path from $v_0$ to $v_i$ and a vertex in
% common with the path from $v_k$ to $v_i$,
% such 
% The vertex $v_i$ has distance $i$ from
% $v_0$ and distance $k-i$ from $v_k$; therefore, it has distance
% $\max \set{i, k-i}$ from one (etc.)
% (This would be nice, but doesn't work!)
% \end{proof}

\newpage

\subsection{Exercise \ref{exe.hw3.countST}: Counting spanning trees in
some cases}

\begin{exercise} \label{exe.hw3.countST}
\textbf{(a)} Consider the cycle graph $C_n$ for some $n \geq 2$. Its
vertices are $1, 2, \ldots, n$, and its edges are $12, 23, \ldots,
\tup{n-1}n, n1$. (Here is how it looks for $n = 5$:
\[
\xymatrix{
& & 1 \ar@{-}[rrd] \\
5 \ar@{-}[rru] \ar@{-}[rd] & & & & 2 \ar@{-}[ld] \\
& 4 \ar@{-}[rr] & & 3
}
\]
)
Find the number of spanning trees of $C_n$.

\textbf{(b)} Consider the directed cycle graph $\overrightarrow{C}_n$
for some $n \geq 2$. It is a digraph; its vertices are
$1, 2, \ldots, n$, and its arcs are $12, 23, \ldots, \tup{n-1}n, n1$.
(Here is how it looks for $n = 5$:
\[
\xymatrix{
& & 1 \ar[rrd] \\
5 \ar[rru] & & & & 2 \ar[ld] \\
& 4 \ar[lu] & & 3 \ar[ll]
}
\]
)
Find the number of oriented spanning trees of $\overrightarrow{C}_n$
with root $1$.

\textbf{(c)} Fix $m \geq 1$. Let $G$ be the simple graph with $3m+2$
vertices
\[
a, b, x_1, x_2, \ldots, x_m, y_1, y_2, \ldots, y_m, z_1, z_2, \ldots,
z_m
\]
and the following $3m+3$ edges:
\begin{align*}
& ax_1, ay_1, az_1, \\
& x_i x_{i+1}, y_i y_{i+1}, z_i z_{i+1} \qquad \text{ for all }
                i \in \set{1, 2, \ldots, m-1}, \\
& x_m b, y_m b, z_m b .
\end{align*}
(Thus, the graph consists of two vertices $a$ and $b$ connected by
three paths, each of length $m+1$, with no overlaps between the paths
except for their starting and ending points. Here is a picture for
$m = 3$:
\[
\xymatrix{
& x_1 \ar@{-}[r] & x_2 \ar@{-}[r] & x_3 \ar@{-}[dr] \\
a \ar@{-}[r] \ar@{-}[ru] \ar@{-}[rd] & y_1 \ar@{-}[r] & y_2 \ar@{-}[r] & y_3 \ar@{-}[r] & b \\
& z_1 \ar@{-}[r] & z_2 \ar@{-}[r] & z_3 \ar@{-}[ru]
}
\]
)
Compute the number of spanning trees of $G$.

[To argue why your number is correct, a sketch of the argument in 1-2
sentences should be enough; a fully rigorous proof is not required.]
\end{exercise}

\begin{proof}[Hints to Exercise~\ref{exe.hw3.countST}.]
\textbf{(a)} The number is $n$.
Indeed, any graph obtained from $C_n$ by removing a single edge is a
spanning tree of $C_n$.

[\textit{Proof:} Recall that a tree
with $n$ vertices must have exactly $n-1$ edges.
Thus, a spanning subgraph of $C_n$ can be a tree only if it has
$n-1$ edges,
i.e., only if it is obtained from $C_n$ by removing a single edge.
It only remains to check that any subgraph obtained from $C_n$ by
removing a single edge is indeed a spanning tree.
But this is easy, since all such subgraphs are isomorphic to the path
graph $P_n$.]

\textbf{(b)} The number is $1$.
Indeed, the only oriented spanning tree of $\overrightarrow{C}_n$ with
root $1$ is the subdigraph of $\overrightarrow{C}_n$ obtained by
removing the arc $12$.

[\textit{Proof:} How can an oriented spanning tree of
$\overrightarrow{C}_n$ with root $1$ look like?
It must have no arc with source $1$ (since $1$ is its root), so it
must not contain the arc $12$.

But it must contain a walk from $i$ to $1$ for each vertex
$i \in \set{2, 3, \ldots, n}$.
Thus, it must contain at least one arc with source $i$ for each
$i \in \set{2, 3, \ldots, n}$ (because otherwise, we would have no way
to get out of $i$, and this would render a walk from $i$ to $1$
impossible).
This arc clearly must be $i \tup{i+1}$, where we set $n+1 = 1$
(because the only arc with source $i$ in $\overrightarrow{C}_n$ is the
arc $i \tup{i+1}$).

Hence, our oriented spanning tree must not contain the arc $12$, but
it must contain the arc $i \tup{i+1}$ for each
$i \in \set{2, 3, \ldots, n}$.
This uniquely defines this oriented spanning tree.
Conversely, it is trivial that the subdigraph of
$\overrightarrow{C}_n$ obtained by removing the arc $12$ is indeed an
oriented spanning tree.]

\textbf{(c)} The number is $3 \tup{m+1}^2$.
Indeed, let $\mathbf{x}$, $\mathbf{y}$ and $\mathbf{z}$ be the three
paths $\tup{a, x_1, x_2, \ldots, x_m, b}$,
$\tup{a, y_1, y_2, \ldots, y_m, b}$ and
$\tup{a, z_1, z_2, \ldots, z_m, b}$.
Then, the spanning trees of $G$ are the subgraphs of $G$ obtained
\begin{itemize}
\item either by removing an edge from $\mathbf{x}$ and an edge from
      $\mathbf{y}$ (there are $\tup{m+1}^2$ ways to do that);
\item or by removing an edge from $\mathbf{x}$ and an edge from
      $\mathbf{z}$ (there are $\tup{m+1}^2$ ways to do that);
\item or by removing an edge from $\mathbf{y}$ and an edge from
      $\mathbf{z}$ (there are $\tup{m+1}^2$ ways to do that).
\end{itemize}

[\textit{Proof:} The graph $G$ has $3m+2$ vertices.
Hence, any spanning tree of $G$ must have $\tup{3m+2}-1 = 3m+1$ edges.
This means that any spanning tree of $G$ can be obtained from $G$ by
removing two edges (since $G$ has $3m+3$ edges).
But not each pair of edges yields a spanning tree when removed.
Which ones do, and which ones do not?
\begin{itemize}
\item If we remove two edges from $\mathbf{x}$, then the subgraph is
      not connected (indeed, at least one vertex on the path
      $\mathbf{x}$ lies between these two edges, and this vertex is
      disconnected from $a$ in this subgraph), and thus not a tree.
      The same problem happens if we remove two edges from
      $\mathbf{y}$ or two edges from $\mathbf{z}$.
\item If we remove an edge from $\mathbf{x}$ and an edge from
      $\mathbf{y}$, then the subgraph is connected (because any
      vertex is still connected to at least one of $a$ and $b$, but
      $a$ and $b$ are also still connected to each other via the
      undamaged path $\mathbf{z}$), and thus is a spanning tree of $G$
      (since it is connected and has the ``right'' number of edges).
      The same happens if we remove an
      edge from $\mathbf{x}$ and an edge from $\mathbf{z}$, or if we
      remove an edge from $\mathbf{y}$ and an edge from $\mathbf{z}$.
\end{itemize}
There are no other cases.
Thus, tallying these possibilities, we obtain the characterization of
spanning trees given above, and thus there are
$\tup{m+1}^2 + \tup{m+1}^2 + \tup{m+1}^2 = 3 \tup{m+1}^2$ spanning
trees.]
\end{proof}

[\textit{Remark:} I guess that parts \textbf{(a)} and \textbf{(c)} of
Exercise~\ref{exe.hw3.countST} can also be solved using the
Matrix-Tree Theorem. But the solutions given above are definitely
easier!]

\subsection{Exercise \ref{exe.hw3.conn}: The number of connected
components is supermodular}

\subsubsection{Statement of the problem}

We first recall how the connected components of a multigraph were
defined:

\begin{definition}
Let $G = \tup{V, E, \phi}$ be a multigraph.

\textbf{(a)} We define a binary relation $\simeq_G$ on the set $V$
as follows:
For two vertices $u$ and $v$ in $V$, we set $u \simeq_G v$ if and
only if there exists a walk from $u$ to $v$ in $G$.

\textbf{(b)} The binary relation $\simeq_G$ is an equivalence
relation on $V$.
Its equivalence classes are called the \textit{connected components}
of $G$.
\end{definition}

\begin{definition} \label{def.hw3.conn}
If $G$ is a multigraph, then $\conn G$ shall denote the
number of connected components of $G$.
(We have previously called this number $b_0 \tup{G}$ in lecture notes.
Note that it equals $0$ when $G$
has no vertices, and $1$ if $G$ is connected.)
\end{definition}

\begin{exercise} \label{exe.hw3.conn}
Let $\tup{V, H, \phi}$ be a multigraph. Let $E$ and $F$ be two
subsets of $H$.

\textbf{(a)} Prove that
\begin{align}
& \conn \tup{V, E, \phi\mid_E}
+ \conn \tup{V, F, \phi\mid_F} \nonumber \\
& \leq
\conn \tup{V, E \cup F, \phi\mid_{E \cup F}}
+ \conn \tup{V, E \cap F, \phi\mid_{E \cap F}} .
\label{eq.exe.hw3.conn.ineq}
\end{align}

\textbf{(b)} Give an example where the inequality
\eqref{eq.exe.hw3.conn.ineq} does \textbf{not} become an equality.
\end{exercise}

\subsubsection{Hints}

\begin{remark}
The following two hints are helpful for
solving Exercise~\ref{exe.hw3.conn} \textbf{(a)}:

\begin{itemize}
\item
Feel free to restrict yourself to the case of a simple graph; in this
case, $E$ and $F$ are two subsets of $\powset[2]{V}$, and you have to
show that
\[
\conn \tup{V, E} + \conn \tup{V, F}
\leq \conn \tup{V, E \cup F}
+ \conn \tup{V, E \cap F} .
\]
This isn't any easier than the general case, but saves you the hassle
of carrying the map $\phi$ around.

\item
Also, feel free to take inspiration from the
\href{http://math.stackexchange.com/questions/500511/dimension-of-the-sum-of-two-vector-subspaces}{proof
of the classical fact that
$\dim X + \dim Y = \dim \tup{X + Y} + \dim \tup{X \cap Y}$ when $X$
and $Y$ are two subspaces of a finite-dimensional vector space $U$}.
That proof relies on choosing a basis of $X \cap Y$ and extending it
to bases of $X$ and $Y$, then merging the extended bases to a basis of
$X + Y$. A ``basis'' of a multigraph $G$ is a spanning forest: a
spanning subgraph that is a forest and has the same number of
connected components as $G$. More precisely, it is the set of the
edges of a spanning forest.

Actually, the second solution to Exercise~\ref{exe.hw3.conn}
sketched below follows this idea (of imitating the proof of
$\dim X + \dim Y = \dim \tup{X + Y} + \dim \tup{X \cap Y}$),
whereas the third solution uses the identity
$\dim X + \dim Y = \dim \tup{X + Y} + \dim \tup{X \cap Y}$
itself.
\end{itemize}
\end{remark}

\subsubsection{First solution}
The following solution to Exercise~\ref{exe.hw3.conn} is probably
the most conventional one.
It is rather long due to the fact that certain properties of
connected components, while being obvious to the eye and easy to
explain with some handwaving, are painstakingly difficult to
rigorously formulate.
Despite its length, a few details are left to the reader (but they
should be easy to fill in).

We prepare for the solution of Exercise~\ref{exe.hw3.conn} with a
definition and two simple lemmas:

\begin{definition} \label{def.hw3.conn.G-e}
Let $G = \tup{V, E, \phi}$ be a multigraph.
Let $e$ be an edge of $G$.
Then, $G - e$ will denote the multigraph obained from $G$ by
removing the edge $e$.
(Formally speaking, $G - e$ is the multigraph
$\tup{V, E \setminus \set{e}, \phi\mid_{E \setminus \set{e}}}$.)
\end{definition}

Similar notations are used for simple graphs, for digraphs,
and for multidigraphs.

\begin{lemma} \label{lem.hw3.conn.uG-ev}
Let $G = \tup{V, E, \phi}$ be a multigraph.
Let $e$ be an edge of $G$.
Let $u \in V$ and $v \in V$ be such that
$u \simeq_G v$.
Assume that we do not have $u \simeq_{G - e} v$.
Then, there exist $x \in V$ and $y \in V$ such that
$\phi\tup{e} = \set{x, y}$ and $u \simeq_{G - e} x$ and
$v \simeq_{G - e} y$.
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.hw3.conn.uG-ev}.]
We do not have $u \simeq_{G - e} v$.
In other words, there exists no walk from $u$ to $v$ in
$G - e$.

But $u \simeq_G v$.
Thus, there exists a walk from $u$ to $v$ in $G$.
Hence, there exists a path from $u$ to $v$ in $G$.
Fix such a path.
Write this path in the form
$\tup{p_0, e_1, p_1, e_2, p_2, \ldots, e_k, p_k}$ with
$p_0 = u$ and $p_k = v$.
This path must contain the edge $e$ (since otherwise, it would
be a path in $G - e$, thus also a walk in $G - e$; but this
would contradict the fact that
there exists no walk from $u$ to $v$ in $G - e$).
In other words, $e_i = e$ for some
$i \in \set{1, 2, \ldots, k}$.
Consider this $i$.

The edges $e_1, e_2, \ldots, e_k$ are the edges of the path
$\tup{p_0, e_1, p_1, e_2, p_2, \ldots, e_k, p_k}$, and thus are
distinct (since the edges of a path are always distinct).
Hence, none of the edges
$e_1, e_2, \ldots, e_{i-1}, e_{i+1}, e_{i+2}, \ldots, e_k$
equals $e_i$.
Since $e_i = e$, this rewrites as follows:
None of the edges
$e_1, e_2, \ldots, e_{i-1}, e_{i+1}, e_{i+2}, \ldots, e_k$
equals $e$.
Thus, all of the edges
$e_1, e_2, \ldots, e_{i-1}, e_{i+1}, e_{i+2}, \ldots, e_k$
are edges of the multigraph $G - e$.
Hence, the two
subwalks\footnote{Here, a \textit{subwalk} of a walk
  $\tup{w_0, f_1, w_1, f_2, w_2, \ldots, f_m, w_m}$ means a
  list of the form
  $\tup{w_I, f_{I+1}, w_{I+1}, f_{I+2}, w_{I+2}, \ldots, f_J, w_J}$
  for two elements $I$ and $J$ of $\set{0, 1, \ldots, m}$
  satisfying $I \leq J$.
  Such a list is always a walk.}
$\tup{p_0, e_1, p_1, e_2, p_2, \ldots, e_{i-1}, p_{i-1}}$
and
$\tup{p_i, e_{i+1}, p_{i+1}, e_{i+2}, p_{i+2}, \ldots, e_k, p_k}$
of the path
$\tup{p_0, e_1, p_1, e_2, p_2, \ldots, e_k, p_k}$
are walks in $G - e$.

Now, there exists a walk from $p_0$ to $p_{i-1}$ in $G - e$
(namely, the walk \newline
$\tup{p_0, e_1, p_1, e_2, p_2, \ldots, e_{i-1}, p_{i-1}}$).
In other words, $p_0 \simeq_{G - e} p_{i-1}$.
Since $p_0 = u$, this rewrites as $u \simeq_{G - e} p_{i-1}$.

Also, there exists a walk from $p_i$ to $p_k$ in $G - e$
(namely, the walk \newline
$\tup{p_i, e_{i+1}, p_{i+1}, e_{i+2}, p_{i+2}, \ldots, e_k, p_k}$).
In other words, $p_i \simeq_{G - e} p_k$.
Since $\simeq_{G - e}$ is an equivalence relation, this shows
that $p_k \simeq_{G - e} p_i$.
Since $p_k = v$, this rewrites as $v \simeq_{G - e} p_i$.

We have $\phi\tup{e_i} = \set{p_{i-1}, p_i}$ (since
$\tup{p_0, e_1, p_1, e_2, p_2, \ldots, e_k, p_k}$ is a path).
Therefore, $\set{p_{i-1}, p_i} = \phi\tup{e_i} = \phi\tup{e}$
(since $e_i = e$). Hence,
$\phi\tup{e} = \set{p_{i-1}, p_i}$.
Thus, there exist $x \in V$ and $y \in V$ such that
$\phi\tup{e} = \set{x, y}$ and $u \simeq_{G - e} x$ and
$v \simeq_{G - e} y$ (namely, $x = p_{i-1}$ and $y = p_i$).
This proves Lemma~\ref{lem.hw3.conn.uG-ev}.
\end{proof}

\begin{lemma} \label{lem.hw3.conn.oneless}
Let $G = \tup{V, E, \phi}$ be a multigraph.
Let $e$ be an edge of $G$.
Let us use the Iverson bracket notation.

Then,
\[
\conn \tup{G - e}
= \conn G
    + \ive{e \text{ belongs to no cycle of } G} .
\]
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.hw3.conn.oneless} (sketched).]
Consider the two relations $\simeq_G$ and $\simeq_{G - e}$.
(Recall that two vertices $u$ and $v$ of $G$ satisfy $u \simeq_G v$
if and only if there exists a walk from $u$ to $v$ in $G$.
The relation $\simeq_{G - e}$ is defined similarly, but using $G - e$
instead of $G$.)

The connected components of $G$ are the equivalence classes of the
relation $\simeq_G$.
The connected components of $G - e$ are the equivalence classes of the
relation $\simeq_{G - e}$.

Every two vertices $u \in V$ and $v \in V$
satisfying $u \simeq_{G - e} v$ satisfy $u \simeq_G v$
\ \ \ \ \footnote{\textit{Proof.} Let $u \in V$ and $v \in V$
        be two vertices satisfying $u \simeq_{G - e} v$.
        We must show that $u \simeq_G v$. \par
        We know that $u \simeq_{G - e} v$.
        In other words, there exists a walk from $u$ to $v$ in
        $G - e$.
        This walk is clearly also a walk from $u$ to $v$ in $G$
        (since $G - e$ is a submultigraph of $G$).
        Hence, there exists a walk from $u$ to $v$ in $G$.
        In other words, $u \simeq_G v$.}.

We shall use the notation $\conncomp_H w$ for the connected component
of a multigraph $H$ containing a given vertex $w$.
Thus, for each vertex $v \in V$, we have a connected component
$\conncomp_{G - e} v$ and a connected component
$\conncomp_G v$.
These two connected components satisfy
\[
\conncomp_{G - e} v \subseteq \conncomp_G v
\]
(because all vertices $u \in \conncomp_{G - e} v$ satisfy
$u \simeq_{G - e} v$, thus $u \simeq_G v$, thus
$u \in \conncomp_G v$); but the reverse inclusion might not hold.
Hence, each connected component of $G$ is a union
of a nonzero number (possibly just one, but possibly more) of
connected components of $G - e$.

Write the set $\phi\tup{e} \in \powset[2]{V}$ in the form
$\phi\tup{e} = \set{a, b}$.

We are in one of the following two cases:

\textit{Case 1:} The edge $e$ belongs to no cycle of $G$.

\textit{Case 2:} The edge $e$ belongs to at least one cycle of $G$.

We shall treat these two cases separately:

\begin{itemize}

\item Let us first consider Case 1.
      In this case, the edge $e$ belongs to no cycle of $G$.
      Then, we do not have $a \simeq_{G - e} b$
      \ \ \ \ \footnote{\textit{Proof.} Assume the contrary. Thus,
        we have $a \simeq_{G - e} b$.
        In other words, there exists a walk from $a$ to $b$ in
        $G - e$.
        Hence, there exists a path from $a$ to $b$ in $G - e$.
        Combining this path with the edge $e$, we obtain a cycle of
        $G$ that contains the edge $e$.
        Thus, the edge $e$ belongs to at least one cycle of $G$
        (namely, to the cycle we have just constructed).
        This contradicts the fact that the edge $e$ belongs to no
        cycle of $G$.}.
      Hence, $\conncomp_{G - e} a \neq \conncomp_{G - e} b$.
      But we do have $a \simeq_G b$ (because the edge
      $e$ provides a walk $\tup{a, e, b}$ from $a$ to $b$ in $G$).
      % and thus $\conncomp_G a = \conncomp_G b$.
%       Furthermore, if two vertices $u \in V$ and $v \in V$ satisfy
%       $u \simeq_G v$ but not $u \simeq_{G - e} v$,
%       then
%       \begin{equation}
%        u \text{ and } v \text{ both belong to the set }
%        \tup{\conncomp_{G - e} a} \cup \tup{\conncomp_{G - e} b} 
%        \label{pf.lem.hw3.conn.oneless.c1.1}
%       \end{equation}
%       \footnote{\textit{Proof.} Let $u \in V$ and $v \in V$
%         be two vertices that satisfy
%         $u \simeq_G v$ but not $u \simeq_{G - e} v$.
%         We must show that $u$ and $v$ both belong to the set
%         $\tup{\conncomp_{G - e} a} \cup \tup{\conncomp_{G - e} b}$.
%         \par Lemma~\ref{lem.hw3.conn.uG-ev} shows that
%         there exist $x \in V$ and $y \in V$ such that
%         $\phi\tup{e} = \set{x, y}$ and $u \simeq_{G - e} x$ and
%         $v \simeq_{G - e} y$. Consider these $x$ and $y$.
%         From $\set{x, y} = \phi\tup{e} = \set{a, b}$, so that
%         $x \in \set{x, y} = \set{a, b}$ and
%         $y \in \set{x, y} = \set{a, b}$.
%         \par From $u \simeq_{G - e} x$, we conclude that
%         $u \in \conncomp_{G - e} x \subseteq
%         \tup{\conncomp_{G - e} a} \cup \tup{\conncomp_{G - e} b}$
%         (since $x \in \set{a, b}$).
%         From $v \simeq_{G - e} y$, we conclude that
%         $v \in \conncomp_{G - e} y \subseteq
%         \tup{\conncomp_{G - e} a} \cup \tup{\conncomp_{G - e} b}$
%         (since $y \in \set{a, b}$).
%         Hence, both $u$ and $v$ belong to the set
%         $\tup{\conncomp_{G - e} a} \cup \tup{\conncomp_{G - e} b}$.
%         This proves \eqref{pf.lem.hw3.conn.oneless.c1.1}.}.
      \par
      Now, recall that each connected component of $G$ is a union
      of a nonzero number (possibly just one, but possibly more) of
      connected components of $G - e$.
      In other words, the connected components of $G$ are obtained
      by merging \textbf{some} of the connected components of
      $G - e$.
      Which connected components get merged?
      On the one hand, we know that the two connected components
      $\conncomp_{G - e} a$ and $\conncomp_{G - e} b$ of $G - e$
      get merged in $G$ (since $a \simeq_G b$); and these two
      components were indeed distinct in $G - e$ (since
      $\conncomp_{G - e} a \neq \conncomp_{G - e} b$).
      On the other hand, we know that these are the \textbf{only}
      two connected components that get
      merged\footnote{\textit{Proof.} Let $P$ and $Q$ be two
        distinct connected components of $G - e$ that get merged in
        $G$ (possibly together with other connected components).
        We must show that $P$ and $Q$ are the two connected components
        $\conncomp_{G - e} a$ and $\conncomp_{G - e} b$ (in some
        order).
        \par We know that $P$ and $Q$ are two connected components
        of $G - e$.
        Hence, $P = \conncomp_{G - e} u$ and
        $Q = \conncomp_{G - e} v$ for some $u \in V$ and $v \in V$.
        Consider these $u$ and $v$.
        Clearly, $u \in \conncomp_{G - e} u = P$ and
        $v \in \conncomp_{G - e} v = Q$. \par
        Since $P$ and $Q$ are distinct, we have $P \neq Q$, so that
        $\conncomp_{G - e} u = P \neq Q = \conncomp_{G - e} v$.
        In other words, we do not have $u \simeq_{G - e} v$.
        But the connected components $P$ and $Q$ get merged in $G$
        (possibly together with other connected components). The
        resulting connected component of $G$ contains both $P$ and
        $Q$ as subsets, and therefore contains both $u$ and $v$ as
        elements (because $u \in P$ and $v \in Q$).
        Hence, $u$ and $v$ lie in the same connected component of $G$
        (namely, in the connected component we have just mentioned).
        In other words, $u \simeq_G v$.
        Hence, Lemma~\ref{lem.hw3.conn.uG-ev} shows that
        there exist $x \in V$ and $y \in V$ such that
        $\phi\tup{e} = \set{x, y}$ and $u \simeq_{G - e} x$ and
        $v \simeq_{G - e} y$.
        Consider these $x$ and $y$.
        We have
        $P = \conncomp_{G - e} u = \conncomp_{G - e} x$ (since
        $u \simeq_{G - e} x$) and
        $Q = \conncomp_{G - e} v = \conncomp_{G - e} y$ (since
        $v \simeq_{G - e} y$).
        Hence,
        $\conncomp_{G - e} x = P \neq Q = \conncomp_{G - e} y$.
        Therefore, $x \neq y$.
        But $\set{x, y} = \phi\tup{e} = \set{a, b}$.
        Hence, $x \in \set{x, y} = \set{a, b}$ and
        $y \in \set{x, y} = \set{a, b}$.
        Thus, $x$ and $y$ are two elements of $\set{a, b}$.
        Since $x \neq y$, we can hence conclude that $x$ and $y$
        are two \textbf{distinct} elements of $\set{a, b}$.
        Thus, we have either $\tup{x = a \text{ and } y = b}$
        or $\tup{x = b \text{ and } y = a}$.
        But each of these two options quickly leads us to our
        desired conclusion (namely, to the conclusion that
        $P$ and $Q$ are the two connected components
        $\conncomp_{G - e} a$ and $\conncomp_{G - e} b$ (in
        some order)):
        \begin{itemize}
        \item If $\tup{x = a \text{ and } y = b}$, then we have
              $P = \conncomp_{G - e} x = \conncomp_{G - e} a$
              (since $x = a$) and
              $Q = \conncomp_{G - e} y = \conncomp_{G - e} b$
              (since $y = b$), and therefore we conclude that
              $P$ and $Q$ are the two connected components
              $\conncomp_{G - e} a$ and $\conncomp_{G - e} b$ (in
              some order).
        \item If $\tup{x = b \text{ and } y = a}$, then we have
              $P = \conncomp_{G - e} x = \conncomp_{G - e} b$
              (since $x = b$) and
              $Q = \conncomp_{G - e} y = \conncomp_{G - e} a$
              (since $y = a$), and therefore we conclude that
              $P$ and $Q$ are the two connected components
              $\conncomp_{G - e} a$ and $\conncomp_{G - e} b$ (in
              some order).
        \end{itemize}
        Thus, we have shown that $P$ and $Q$ are the two
        connected components
        $\conncomp_{G - e} a$ and $\conncomp_{G - e} b$ (in
        some order).
%         Hence, \eqref{pf.lem.hw3.conn.oneless.c1.1} shows that
%         $u$ and $v$ both belong to the set
%         $\tup{\conncomp_{G - e} a} \cup \tup{\conncomp_{G - e} b}$.
%         \par
%         Now, it is easy to see that $\conncomp_{G - e} a$ is one of
%         the two sets $P$ and $Q$.
%         [\textit{Proof:} We know that $u$ belongs to the set
%         $\tup{\conncomp_{G - e} a} \cup \tup{\conncomp_{G - e} b}$.
%         In other words, we have either
%         $u \in \conncomp_{G - e} a$ or $u \in \conncomp_{G - e} b$
%         (or both). We WLOG assume that $u \in \conncomp_{G - e} a$
%         (since the case when $u \in \conncomp_{G - e} b$ is
%         analogous). Thus, $u \simeq_{G - e} a$, so that
%         $\conncomp_{G - e} u = \conncomp_{G - e} a$. Hence,
%         $\conncomp_{G - e} a = \conncomp_{G - e} u = P$. Hence,
%         $\conncomp_{G - e} a$ is one of the two sets $P$ and $Q$
%         (namely, the set $P$). This completes the proof.]
%         A similar argument shows that $\conncomp_{G - e} b$ is one
%         of the two sets $P$ and $Q$.
%         Hence, each of the two sets $\conncomp_{G - e} a$ and
%         $\conncomp_{G - e} b$ is one of the two sets $P$ and $Q$.
%         Since these sets $\conncomp_{G - e} a$ and
%         $\conncomp_{G - e} b$ are distinct (because
%         $\conncomp_{G - e} a \neq \conncomp_{G - e} b$), this shows
%         that $\conncomp_{G - e} a$ is one of the two sets $P$ and
%         $Q$ and $\conncomp_{G - e} b$ is the other.
%         In other words,
%         the two sets $\conncomp_{G - e} a$ and $\conncomp_{G - e} b$
%         are the two sets $P$ and $Q$ (in some order). In other words,
%         the two sets $P$ and $Q$ are the two sets
%         $\conncomp_{G - e} a$ and $\conncomp_{G - e} b$ (in some
%         order).
        This is what we wanted to prove.}.
      Altogether, we thus see that only two connected components
      are merged when passing from $G - e$ to $G$ (namely,
      the two connected components
      $\conncomp_{G - e} a$ and $\conncomp_{G - e} b$).
      Hence, the number of connected components of $G$ equals the
      number of connected components of $G - e$ minus $1$.
      In other words,
      $\conn G = \conn \tup{G - e} - 1$.
      But recall that $e$ belongs to no cycle of $G$.
      Hence, $\ive{e \text{ belongs to no cycle of } G} = 1$.
      Thus,
      \begin{align*}
      \underbrace{\conn G}_{= \conn \tup{G - e} - 1}
         + \underbrack{\ive{e \text{ belongs to no cycle of } G}}
                      {= 1}
      &= \tup{\conn \tup{G - e} - 1} + 1 \\
      & = \conn \tup{G - e} .
      \end{align*}
      Hence, Lemma~\ref{lem.hw3.conn.oneless} is proven in Case 1.

\item Let us now consider Case 2.
      In this case, the edge $e$ belongs to at least one cycle of
      $G$.
      Fix such a cycle, and write it in the form
      $\tup{v_0, e_1, v_1, e_2, v_2, \ldots, e_k, v_k}$, with
      $v_k = v_0$.
      Thus, $e$ is one of the edges $e_1, e_2, \ldots, e_k$ (since
      $e$ belongs to this cycle).
      We WLOG assume that $e = e_1$ (since otherwise, we can
      achieve $e = e_1$ by rotating the cycle).
      The edges $e_1, e_2, \ldots, e_k$ are the edges of the cycle
      $\tup{v_0, e_1, v_1, e_2, v_2, \ldots, e_k, v_k}$, and thus
      are distinct (since the edges of a cycle are always distinct).
      Thus, in particular, the edges $e_2, e_3, \ldots, e_k$ are
      all different from $e_1$. Since $e = e_1$, this rewrites as
      follows:
      The edges $e_2, e_3, \ldots, e_k$ are all different from $e$.
      Hence, $e_2, e_3, \ldots, e_k$ are edges of the multigraph
      $G - e$.
      Thus, $\tup{v_1, e_2, v_2, e_3, v_3, \ldots, e_k, v_k}$ is
      a walk in $G - e$.
      This is clearly a walk from $v_1$ to $v_0$ (since $v_1 = v_1$
      and $v_k = v_0$).
      Hence, there exists a walk from $v_1$ to $v_0$ in $G - e$.
      In other words, $v_1 \simeq_{G - e} v_0$.
      Thus, $v_0 \simeq_{G - e} v_1$ (since $\simeq_{G - e}$ is an
      equivalence relation).
      \par
      Every two vertices $u \in V$ and $v \in V$ satisfying
      $u \simeq_G v$ satisfy $u \simeq_{G - e} v$
      \ \ \ \ \footnote{\textit{Proof.} Let $u \in V$ and $v \in V$
        be two vertices satisfying $u \simeq_G v$.
        We must show that $u \simeq_{G - e} v$. \par
        Indeed, assume the contrary.
        Thus, we do not have $u \simeq_{G - e} v$.
        Lemma~\ref{lem.hw3.conn.uG-ev} thus shows that
        there exist $x \in V$ and $y \in V$ such that
        $\phi\tup{e} = \set{x, y}$ and $u \simeq_{G - e} x$ and
        $v \simeq_{G - e} y$.
        Consider these $x$ and $y$.
        \par From $v \simeq_{G - e} y$, we obtain
        $y \simeq_{G - e} v$ (since $\simeq_{G - e}$ is an
        equivalence relation).
        If we had $x \simeq_{G - e} y$, then (using the fact
        that $\simeq_{G - e}$ is an equivalence relation) we would
        obtain $u \simeq_{G - e} x \simeq_{G - e} y
        \simeq_{G - e} v$, which would contradict the fact that
        we do not have $u \simeq_{G - e} v$.
        Hence, we cannot have $x \simeq_{G - e} y$.
        Consequently, we cannot have $x = y$.
        Thus, $x$ and $y$ are distinct.
        \par We have $\phi\tup{e_1} = \set{v_0, v_1}$ (since
        $\tup{v_0, e_1, v_1, e_2, v_2, \ldots, e_k, v_k}$ is a cycle
        in $G$).
        Hence, $\set{x, y} = \phi\tup{e} = \set{v_0, v_1}$.
        Since $x$ and $y$ are distinct, this yields that we must have
        either $\tup{x = v_0 \text{ and } y = v_1}$ or
        $\tup{x = v_1 \text{ and } y = v_0}$.
        But the first of these two options cannot happen (because if
        we had $\tup{x = v_0 \text{ and } y = v_1}$, then the
        we would have $x = v_0 \simeq_{G - e} v_1 = y$, which would
        contradict the fact that we cannot have
        $x \simeq_{G - e} y$).
        Hence, the second of these two options must be the case.
        In other words, we have $\tup{x = v_1 \text{ and } y = v_0}$.
        Thus, $x = v_1 \simeq_{G - e} v_0 = y$.
        This contradicts the fact that we cannot have
        $x \simeq_{G - e} y$.
        This contradiction proves that our assumption was wrong.
        Hence, $u \simeq_{G - e} v$ is proven.}.
      Conversely, every two vertices $u \in V$ and $v \in V$
      satisfying $u \simeq_{G - e} v$ satisfy $u \simeq_G v$
      \ \ \ \ \footnote{This was proven above.}.
      Combining the preceding two sentences, we conclude that
      for any two vertices $u \in V$ and $v \in V$, we have
      $u \simeq_{G - e} v$ if and only if we have $u \simeq_G v$.
      In other words, the equivalence relations $\simeq_{G - e}$
      and $\simeq_G$ on the set $V$ are identical.
      Hence, the connected components of $G - e$ (being the
      equivalence classes of the relation $\simeq_{G - e}$)
      are precisely the connected components of $G$ (which
      are the equivalence classes of the relation $\simeq_G$).
      Therefore, the number of the connected components of
      $G - e$ equals the number of the connected components of
      $G$.
      In other words, $\conn G = \conn \tup{G - e}$.
      But recall that $e$ belongs to at least one cycle of $G$.
      Hence, $\ive{e \text{ belongs to no cycle of } G} = 0$.
      Thus,
      \begin{align*}
      \underbrace{\conn G}_{= \conn \tup{G - e}}
         + \underbrack{\ive{e \text{ belongs to no cycle of } G}}
                      {= 0}
      &= \conn \tup{G - e} + 0
      = \conn \tup{G - e} .
      \end{align*}
      Hence, Lemma~\ref{lem.hw3.conn.oneless} is proven in Case 2.
\end{itemize}

We thus have proven Lemma~\ref{lem.hw3.conn.oneless} in each
of the two Cases 1 and 2. This completes its proof.
\end{proof}

A further lemma that I shall use has nothing to do with graphs;
it is a simple (but important) property of sums of numbers:

\begin{lemma}[telescope principle for sums] 
\label{lem.hw3.conn.telescope}
Let $k \in \NN$.
Let $r_0, r_1, \ldots, r_k$ be $k+1$ integers.
Then,
\[
\sum_{i=1}^k \tup{r_i - r_{i-1}} = r_k - r_0 .
\]
\end{lemma}

Of course, the $r_0, r_1, \ldots, r_k$ in
Lemma~\ref{lem.hw3.conn.telescope} can just as well be
rational numbers or real numbers or complex numbers or elements
of any abelian group (if you know what this means).

\begin{proof}[Proof of Lemma~\ref{lem.hw3.conn.telescope}.]
If $k = 0$, then Lemma~\ref{lem.hw3.conn.telescope} holds
(because both sides of the equality in question equal $0$
in this case).
Hence, for the rest of this proof, we WLOG assume that we
don't have $k = 0$.
Thus, $k \geq 1$.

Now,
\begin{align*}
\sum_{i=1}^k \tup{r_i - r_{i-1}}
&= \sum_{i=1}^k r_i
   - \sum_{i=1}^k r_{i-1}
= \underbrack{\sum_{i=1}^k r_i}
              {= \sum_{i=1}^{k-1} r_i + r_k \\
                \text{(since } k \geq 1 \text{)}}
   - \underbrack{\sum_{i=0}^{k-1} r_i}
                {= r_0 + \sum_{i=1}^{k-1} r_i \\
                  \text{(since } k \geq 1 \text{)}}
\\
&\qquad \left(\text{here, we have substituted } i \text{ for }
                i-1 \text{ in the second sum}\right)
\\
&= \tup{\sum_{i=1}^{k-1} r_i + r_k}
 - \tup{r_0 + \sum_{i=1}^{k-1} r_i}
= r_k - r_0 .
\end{align*}
This proves Lemma~\ref{lem.hw3.conn.telescope}.
\end{proof}

\begin{proof}[First solution to Exercise~\ref{exe.hw3.conn}
(sketched).]
\textbf{(a)}
Whenever $K$ is a subset of $H$,
we shall use the notation $c\tup{K}$ for the nonnegative
integer $\conn \tup{V, K, \phi\mid_K}$.
Using this notation, we can rewrite the inequality
\eqref{eq.exe.hw3.conn.ineq} (which we must prove)
as follows:
\begin{equation}
c\tup{E} + c\tup{F} \leq c\tup{E \cup F} + c\tup{E \cap F} .
\label{sol.hw3.conn.ineq}
\end{equation}

We shall use the Iverson bracket notation.
We observe that each subset $K$ of $H$ and each $f \in K$ satisfy
\begin{equation}
c\tup{K \setminus \set{f}} - c\tup{K}
= \ive{f \text{ belongs to no cycle of } \tup{V, K, \phi\mid_K}}
\label{sol.hw3.conn.step0}
\end{equation}
\footnote{\textit{Proof of \eqref{sol.hw3.conn.step0}}.
  Let $K$ be a subset of $H$. Let $f \in K$.
  Thus, $f$ is an edge of the multigraph $\tup{V, K, \phi\mid_K}$.
  Hence, Lemma~\ref{lem.hw3.conn.oneless} (applied to
  $\tup{V, K, \phi\mid_K}$ and $f$ instead of $G$ and $e$) yields
  \[
  \conn \tup{ \tup{V, K, \phi\mid_K} - f }
  = \conn \tup{V, K, \phi\mid_K}
    + \ive{f \text{ belongs to no cycle of } \tup{V, K, \phi\mid_K}} .
  \]
  Since
  $\tup{V, K, \phi\mid_K} - f
  = \tup{V, K \setminus \set{f}, \phi\mid_{K \setminus \set{f}}}$,
  this rewrites as
  \begin{equation}
  \conn \tup{V, K \setminus \set{f}, \phi\mid_{K \setminus \set{f}}}
  = \conn \tup{V, K, \phi\mid_K}
    + \ive{f \text{ belongs to no cycle of } \tup{V, K, \phi\mid_K}} .
  \label{sol.hw3.conn.step0.pf.1}
  \end{equation}
  Now, the definition of $c\tup{K}$ yields
  $c\tup{K} = \conn \tup{V, K, \phi\mid_K}$, whereas the definition of
  $c\tup{K \setminus \set{f}}$
  yields
  $c\tup{K \setminus \set{f}} =
  \conn \tup{V, K \setminus \set{f}, \phi\mid_{K \setminus \set{f}}}$.
  Subtracting the former equality from the latter, we obtain
  \begin{align*}
  c\tup{K \setminus \set{f}} - c\tup{K}
  &=
  \conn \tup{V, K \setminus \set{f}, \phi\mid_{K \setminus \set{f}}}
  - \conn \tup{V, K, \phi\mid_K} \\
  &= \ive{f \text{ belongs to no cycle of } \tup{V, K, \phi\mid_K}}
  \end{align*}
  (by \eqref{sol.hw3.conn.step0.pf.1}).
  This proves \eqref{sol.hw3.conn.step0}.}.

% Next, we notice that each subset $K$ of $H$ and each $f \in H$
% satisfy
% \begin{equation}
% 0 \leq c\tup{K \setminus \set{f}} - c\tup{K}
% \label{sol.hw3.conn.step0b}
% \end{equation}
% \footnote{\textit{Proof of \eqref{sol.hw3.conn.stepb}}.
%   Let $K$ be a subset of $H$. Let $f \in H$.
%   If $f \in K$, then \eqref{sol.hw3.conn.step0b} follows from
%   \begin{align*}
%    c\tup{K \setminus \set{f}} - c\tup{K}
%    &= \ive{f \text{ belongs to no cycle of } \tup{V, K, \phi\mid_K}}
%    \qquad \left(\text{by \eqref{sol.hw3.conn.step0}}\right) \\
%    &\geq 0 .
%   \end{align*}
%   Hence, for the rest of this proof, we WLOG assume that we don't
%   have $f \in K$.
%   Thus, $f \notin K$, so that $K \setminus \set{f} = K$.
%   Hence,
%   \begin{align*}
%    c\tup{\underbrace{K \setminus \set{f}}_{= K}} - c\tup{K}
%    &= c\tup{K} - c\tup{K} = 0 \geq 0.
%   \end{align*}
%   This proves \eqref{sol.hw3.conn.stepb}.}
  
If $K$ and $L$ are two subsets of $H$ satisfying
$K \subseteq L$, and if $f$ is an element of $K$, then
\begin{equation}
c\tup{K \setminus \set{f}} - c\tup{K}
\geq c\tup{L \setminus \set{f}} - c\tup{L}
\label{sol.hw3.conn.step1}
\end{equation}
\footnote{\textit{Proof of \eqref{sol.hw3.conn.step1}.}
  Let $K$ and $L$ be two subsets of $H$ satisfying
  $K \subseteq L$, and let $f$ be an element of $K$.
  \par
  We need to prove the inequality \eqref{sol.hw3.conn.step1}.
  \par
  We have $f \in K$, so that $f \in K \subseteq L$.
  Hence,
  from \eqref{sol.hw3.conn.step0} (applied to $L$ instead of $K$), we
  obtain
  \begin{equation}
  c\tup{L \setminus \set{f}} - c\tup{L}
  = \ive{f \text{ belongs to no cycle of } \tup{V, L, \phi\mid_L}}
  \leq 1
  \label{sol.hw3.conn.step1.pf.1}
  \end{equation}
  (since the truth value of any statement is $\leq 1$).
  Now, if $f$ belongs to no cycle of
  $\tup{V, K, \phi\mid_K}$, then
  \begin{align*}
  c\tup{K \setminus \set{f}} - c\tup{K}
  &= \ive{f \text{ belongs to no cycle of } \tup{V, K, \phi\mid_K}}
  \qquad \left(\text{by \eqref{sol.hw3.conn.step0}}\right) \\
  &= 1
  \qquad \left(\text{since } f
                \text{ belongs to no cycle of }
                \tup{V, K, \phi\mid_K} \right) \\
  &\geq c\tup{L \setminus \set{f}} - c\tup{L}
  \qquad \left(\text{by \eqref{sol.hw3.conn.step1.pf.1}}\right) .
  \end{align*}
  Thus, if $f$ belongs to no cycle of
  $\tup{V, K, \phi\mid_K}$, then \eqref{sol.hw3.conn.step1} is
  proven.
  Hence, for the rest of this proof, we WLOG assume that $f$
  belongs to at least one cycle of $\tup{V, K, \phi\mid_K}$.
  In other words, there exists a cycle $c$ of
  $\tup{V, K, \phi\mid_K}$ such that $f$ belongs to $c$.
  Consider this $c$.
  But $\tup{V, K, \phi\mid_K}$ is a sub-multigraph of
  $\tup{V, L, \phi\mid_L}$ (since $K \subseteq L$).
  Hence, $c$ is a cycle of $\tup{V, L, \phi\mid_L}$ (because
  $c$ is a cycle of $\tup{V, K, \phi\mid_K}$).
  Therefore, $f$ belongs to at least one cycle of
  $\tup{V, L, \phi\mid_L}$ (namely, to $c$).
  Now, 
  \begin{align*}
  c\tup{K \setminus \set{f}} - c\tup{K}
  &= \ive{f \text{ belongs to no cycle of } \tup{V, K, \phi\mid_K}}
  \qquad \left(\text{by \eqref{sol.hw3.conn.step0}}\right) \\
  &= 0
  \qquad \left(\text{since } f
                \text{ belongs to at least one cycle of }
                \tup{V, K, \phi\mid_K} \right) .
  \end{align*}
  Comparing this with
  \begin{align*}
  c\tup{L \setminus \set{f}} - c\tup{L}
  &= \ive{f \text{ belongs to no cycle of } \tup{V, L, \phi\mid_L}}
  \\
  &= 0
  \qquad \left(\text{since } f
                \text{ belongs to at least one cycle of }
                \tup{V, L, \phi\mid_L} \right) ,
  \end{align*}
  we obtain
  $c\tup{K \setminus \set{f}} - c\tup{K}
  = c\tup{L \setminus \set{f}} - c\tup{L}$.
  Hence,
  $c\tup{K \setminus \set{f}} - c\tup{K}
  \geq c\tup{L \setminus \set{f}} - c\tup{L}$.
  This proves \eqref{sol.hw3.conn.step1}.
}.

Let $\tup{f_1, f_2, \ldots, f_k}$ be a list of all elements of
$F \setminus E$ (with no element occurring twice).
Thus, the elements $f_1, f_2, \ldots, f_k$ are distinct,
and satisfy $F \setminus E = \set{f_1, f_2, \ldots, f_k}$.

Let $F' = E \cup F$. Thus, $F' \subseteq H$ (since $E$ and $F$ are
subsets of $H$) and $F \subseteq E \cup F = F'$.

We have
\begin{align}
& c \tup{F \setminus \set{f_1, f_2, \ldots, f_i}}
- c \tup{F \setminus \set{f_1, f_2, \ldots, f_{i-1}}}
\nonumber \\
&\geq
c \tup{F' \setminus \set{f_1, f_2, \ldots, f_i}}
- c \tup{F' \setminus \set{f_1, f_2, \ldots, f_{i-1}}}
\label{sol.hw3.conn.step4}
\end{align}
for each $i \in \set{1, 2, \ldots, k}$
\ \ \ \ \footnote{\textit{Proof of \eqref{sol.hw3.conn.step4}.}
  Fix $i \in \set{1, 2, \ldots, k}$.
  We have
  $\underbrace{F}_{\subseteq F'}
       \setminus \set{f_1, f_2, \ldots, f_{i-1}}
   \subseteq F' \setminus \set{f_1, f_2, \ldots, f_{i-1}}$.
  Furthermore, $f_i \in \set{f_1, f_2, \ldots, f_k}
  = F \setminus E \subseteq F$.
  Combining this with
  $f_i \notin \set{f_1, f_2, \ldots, f_{i-1}}$ (since
  $f_1, f_2, \ldots, f_k$ are distinct), we obtain
  $f_i \in F \setminus \set{f_1, f_2, \ldots, f_{i-1}}$.
  Hence, \eqref{sol.hw3.conn.step1} (applied to
  $K = F \setminus \set{f_1, f_2, \ldots, f_{i-1}}$,
  $L = F' \setminus \set{f_1, f_2, \ldots, f_{i-1}}$ and
  $f = f_i$)
  yields
  \begin{align*}
  & c\tup{\tup{F \setminus \set{f_1, f_2, \ldots, f_{i-1}}}
                \setminus \set{f_i}}
  - c \tup{F \setminus \set{f_1, f_2, \ldots, f_{i-1}}} \\
  & \geq
  c\tup{\tup{F' \setminus \set{f_1, f_2, \ldots, f_{i-1}}}
                \setminus \set{f_i}}
  - c \tup{F' \setminus \set{f_1, f_2, \ldots, f_{i-1}}} .
  \end{align*}
  Since
  $\tup{F \setminus \set{f_1, f_2, \ldots, f_{i-1}}}
    \setminus \set{f_i}
  = F \setminus \set{f_1, f_2, \ldots, f_i}$ and
  $\tup{F' \setminus \set{f_1, f_2, \ldots, f_{i-1}}}
    \setminus \set{f_i}
  = F' \setminus \set{f_1, f_2, \ldots, f_i}$,
  this rewrites as
  \[
  c \tup{F \setminus \set{f_1, f_2, \ldots, f_i}}
  - c \tup{F \setminus \set{f_1, f_2, \ldots, f_{i-1}}}
  \geq
  c \tup{F' \setminus \set{f_1, f_2, \ldots, f_i}}
  - c \tup{F' \setminus \set{f_1, f_2, \ldots, f_{i-1}}} .
  \]
  This proves \eqref{sol.hw3.conn.step4}.
}.

But
\begin{align}
& \sum_{i=1}^k
   \tup{c \tup{F \setminus \set{f_1, f_2, \ldots, f_i}}
        - c \tup{F \setminus \set{f_1, f_2, \ldots, f_{i-1}}}}
\nonumber \\
&= c \tup{F \setminus \underbrace{\set{f_1, f_2, \ldots, f_k}}_{= F \setminus E}} 
   - c \tup{F \setminus \underbrace{\set{f_1, f_2, \ldots, f_0}}_{= \varnothing}}
\nonumber \\
&\qquad
\left(\text{by Lemma~\ref{lem.hw3.conn.telescope}, applied to }
        r_i = c \tup{F \setminus \set{f_1, f_2, \ldots, f_i}}\right)
\nonumber \\
&= c \tup{\underbrace{F \setminus \tup{F \setminus E}}_{= E \cap F}}
   - c \tup{\underbrace{F \setminus \varnothing}_{= F}}
 = c \tup{E \cap F} - c \tup{F} .
\label{sol.hw3.conn.telescope1}
\end{align}

The same argument (but with $F$ replaced by $F'$) shows that
\begin{align}
& \sum_{i=1}^k
   \tup{c \tup{F' \setminus \set{f_1, f_2, \ldots, f_i}}
        - c \tup{F' \setminus \set{f_1, f_2, \ldots, f_{i-1}}}}
\nonumber \\
&= c \tup{E \cap F'} - c \tup{F'} .
\label{sol.hw3.conn.telescope2}
\end{align}

But $E \subseteq E \cup F = F'$, so that $E \cap F' = E$.

Now, \eqref{sol.hw3.conn.telescope1} shows that
\begin{align*}
& c \tup{E \cap F} - c \tup{F} \\
&= \sum_{i=1}^k
   \underbrack{\tup{c \tup{F \setminus \set{f_1, f_2, \ldots, f_i}}
               - c \tup{F \setminus \set{f_1, f_2, \ldots, f_{i-1}}}}}
              {\geq
               c \tup{F' \setminus \set{f_1, f_2, \ldots, f_i}}
               - c \tup{F' \setminus \set{f_1, f_2, \ldots, f_{i-1}}}
               \\ \text{(by \eqref{sol.hw3.conn.step4})}} \\
&\geq \sum_{i=1}^k
   \tup{c \tup{F' \setminus \set{f_1, f_2, \ldots, f_i}}
        - c \tup{F' \setminus \set{f_1, f_2, \ldots, f_{i-1}}}} \\
&= c \tup{\underbrace{E \cap F'}_{= E}}
    - c \tup{\underbrace{F'}_{= E \cup F}}
\qquad \left(\text{by \eqref{sol.hw3.conn.telescope2}}\right) \\
&= c \tup{E} - c \tup{E \cup F} .
\end{align*}
In other words,
$c\tup{E} + c\tup{F} \leq c\tup{E \cup F} + c\tup{E \cap F}$.
This proves \eqref{sol.hw3.conn.ineq}.
As we know, this yields \eqref{eq.exe.hw3.conn.ineq}
(since \eqref{sol.hw3.conn.ineq} is just a rewritten version of
\eqref{eq.exe.hw3.conn.ineq}).
Hence, Exercise~\ref{exe.hw3.conn} \textbf{(a)} is solved.

\textbf{(b)} There are many possible examples. \newline
For example, let
$\tup{V, H, \phi} = \tup{\set{1, 2, 3}, \set{12, 13, 23}, \id}$
(this is just the complete graph $K_3$ on the three vertices
$1, 2, 3$, regarded as a multigraph),
and set $E = \set{12, 23}$ and $F = \set{23, 13}$.
In this case,
$\conn \tup{V, E, \phi\mid_E} = 1$,
$\conn \tup{V, F, \phi\mid_F} = 1$,
$\conn \tup{V, E \cup F, \phi\mid_{E \cup F}} = 1$
and
$\conn \tup{V, E \cap F, \phi\mid_{E \cap F}} = 2$,
and thus the inequality \eqref{eq.exe.hw3.conn.ineq}
becomes $1 + 1 \leq 1 + 2$.
\end{proof}

\subsubsection{Second solution}

Now, we shall outline a second solution of
Exercise~\ref{exe.hw3.conn}, following the hint.

\begin{definition}
Let $G = \tup{V, E, \phi}$ be a multigraph.

\textbf{(a)} A subset $X$ of $E$ is said to be
\textit{connective} if the connected components of
$\tup{V, X, \phi\mid_X}$ are precisely the connected components
of $G$.
(Equivalently:
A subset $X$ of $E$ is connective if and only if every
two vertices that are connected by a walk in $G$ are
also connected by a walk that only uses edges from $X$.)

\textbf{(b)} A subset $X$ of $E$ is said to be
\textit{independent} if
the multigraph $\tup{V, X, \phi\mid_X}$ has no cycles
(i.e., if no cycle of $G$ has all its edges belong to $X$).

\textbf{(c)} A \textit{basis} of $G$ shall mean a subset $X$ of
$E$ that is both connective and independent. 

\textbf{(d)} When $X$ is a basis of a multigraph
$G = \tup{V, E, \phi}$, the
sub-multigraph $\tup{V, X, \phi\mid_X}$ is called a
\textit{spanning forest} of $G$.
\end{definition}

There is an analogy between multigraphs and vector spaces.
Under this analogy, a connective subset corresponds to a
spanning subset; an independent subset corresponds to a
linearly independent subset; a basis corresponds to a basis.

\begin{proposition} \label{prop.hw3.conn.basis1}
Let $G$ be a multigraph. Then, a basis of $G$ exists.
\end{proposition}

\begin{proof}[Proof of Proposition~\ref{prop.hw3.conn.basis1}.]
For each connected component $C$ of $G$, consider a spanning
tree of the induced sub-multigraph $G\ive{C}$ of $G$
\ \ \ \ \footnote{Induced sub-multigraphs of $G$ are defined as
follows:
Write $G$ in the form $G = \tup{V, E, \phi}$.
If $S$ is a subset of $V$, then the induced sub-multigraph
$G\ive{S}$ is defined to be the sub-multigraph
$\tup{S, E_S, \phi\mid_{E_S}}$ of $G$, where $E_S$ is the set
of all edges $e \in E$ such that $\phi\tup{e} \subseteq S$
(in other words, such that both endpoints of $e$ lie in $S$).}.
Let $X_C$ be the set of all edges of this spanning tree.

Let $X$ be the union of these sets $X_C$ over all connected
components $C$ of $G$.
Then, $X$ is connective.
(Indeed, any two
vertices lying in one and the same connected component of $G$
must also be connected by the spanning tree of this component.)
Also, $X$ is independent.
(Indeed, the sub-multigraph $\tup{V, X, \phi\mid_X}$ has
no cycles, because each spanning tree separately has no cycles, and
because we cannot ``jump'' from one spanning tree to the other
since they are in different connected components.)
Hence, $X$ is a basis of $G$.
\end{proof}

\begin{proposition} \label{prop.hw3.conn.lec9.cor20}
Let $G$ be a forest.
Then, $\abs{\edges{G}} = \abs{\verts{G}} - \conn G$.
\end{proposition}

Proposition~\ref{prop.hw3.conn.lec9.cor20} is precisely
Corollary 20 from
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/5707lec9.pdf}{lecture 9}
(with the only difference being that we denoted $\conn G$
by $b_0 \tup{G}$ in lecture 9),
so we omit its proof here.

\begin{proposition} \label{prop.hw3.conn.basis2}
Let $G = \tup{V, E, \phi}$ be a multigraph.
Let $X$ be a basis of $G$.
Then, $\abs{X} = \abs{V} - \conn G$.
\end{proposition}

\begin{proof}[Proof of Proposition~\ref{prop.hw3.conn.basis2}
(sketched).]
The set $X$ is a basis of $G$.
In other words, $X$ is a subset of $E$ that is both connective
and independent.

Since $X$ is connective, the connected components of
$\tup{V, X, \phi\mid_X}$ are precisely the connected components
of $G$.
Hence, the number of the former connected components equals the
number of the latter connected components.
In other words, $\conn \tup{V, X, \phi\mid_X} = \conn G$.

But $X$ is independent.
In other words, the multigraph $\tup{V, X, \phi\mid_X}$ has no
cycles.
In other words, this multigraph is a forest.
Hence, Proposition~\ref{prop.hw3.conn.lec9.cor20}
(applied to $\tup{V, X, \phi\mid_X}$ instead of $G$) shows that
$\abs{\edges{\tup{V, X, \phi\mid_X}}}
= \abs{\verts{\tup{V, X, \phi\mid_X}}}
   - \conn \tup{V, X, \phi\mid_X}$.
Since $\edges{\tup{V, X, \phi\mid_X}} = X$,
$\verts{\tup{V, X, \phi\mid_X}} = V$ and
$\conn \tup{V, X, \phi\mid_X} = \conn G$, this rewrites as
$\abs{X} = \abs{V} - \conn G$.
\end{proof}

Compare Proposition~\ref{prop.hw3.conn.basis2} to the well-known
fact from linear algebra that any two bases of a vector space
have the same size (the dimension of this vector space).

\begin{proposition} \label{prop.hw3.conn.basis6}
Let $G = \tup{V, E, \phi}$ be a multigraph.
Let $X$ be a subset of $E$.
Assume that for each edge $e \in E \setminus X$,
there exists a path that uses only edges from $X$,
and that connects the two endpoints of $e$
(that is, the starting point and the ending point of
this path are the two endpoints of $e$).
Then, the subset $X$ of $E$ is connective.
\end{proposition}

\begin{proof}[Proof of Proposition~\ref{prop.hw3.conn.basis6}.]
For each edge $e \in E \setminus X$, we fix some path
that uses only edges from $X$, and that connects the
two endpoints of $e$\ \ \ \ \footnote{The existence of
such a path is guaranteed by the hypothesis of
Proposition~\ref{prop.hw3.conn.basis6}.}.
We shall refer to this path as the
\textit{$X$-detour for $e$}.

Now, let $u$ and $v$ be two vertices that are connected
by a walk in $G$.
Fix such a walk.
Some of the edges of this walk may belong to
$E \setminus X$.
But if we replace all these edges by their $X$-detours,
we obtain a (possibly longer) walk that uses only edges
from $X$.
Thus, $u$ and $v$ are connected by a walk that uses
only edges from $X$.

We thus have proven that every
two vertices that are connected by a walk in $G$ are
also connected by a walk that only uses edges from $X$.
In other words, the subset $X$ of $E$ is connective.
This proves Proposition~\ref{prop.hw3.conn.basis6}.
\end{proof}

\begin{lemma} \label{lem.hw3.conn.basis3l}
Let $G = \tup{V, E, \phi}$ be a multigraph.
Let $X$ be an independent subset of $E$.
Assume that $X$ is not connective.
Then, there exists an edge $e \in E \setminus X$
such that the subset $X \cup \set{e}$ is independent.
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.hw3.conn.basis3l}.]
Assume the contrary.
Thus, for each edge $e \in E \setminus X$,
the subset $X \cup \set{e}$ is not independent.

Now, for each edge $e \in E \setminus X$, there
exists a path that uses only edges
from $X$, and that connects the two endpoints of $e$
(that is, the starting point and the ending point of
this path are the two endpoints of $e$)
\ \ \ \ \footnote{\textit{Proof.} Let $e \in E \setminus X$
  be an edge.
  We know (from the previous paragraph) that
  the subset $X \cup \set{e}$ is not independent.
  In other words, there exists a cycle of $G$
  all of whose edges belong to $X \cup \set{e}$.
  Fix such a cycle.
  Clearly, not all of the edges of this cycle belong to
  $X$ (because the subset $X$ is independent, and thus
  there exists no cycle of $G$ all of whose edges belong
  to $X$).
  Hence, at least one edge of this cycle must be $e$.
  Therefore, \textbf{exactly one} edge of this cycle is
  $e$ (since the edges of a cycle are always distinct).
  If we remove the edge $e$ from this cycle, we thus
  obtain a path that uses only edges from $X$, and that
  connects the two endpoints of $e$.
  Thus, there exists a path that uses only edges
  from $X$, and that connects the two endpoints of $e$.}.
Hence,
Proposition~\ref{prop.hw3.conn.basis6}
shows that the subset $X$ of $E$ is connective.
This contradicts the hypothesis that
$X$ is not connective.
This contradiction completes the proof.
\end{proof}

\begin{proposition} \label{prop.hw3.conn.basis3}
Let $G = \tup{V, E, \phi}$ be a multigraph.
Let $Y$ be an independent subset of $E$.
Then, there exists a basis of $G$ that contains $Y$ as a subset.
\end{proposition}

\begin{proof}[Proof of Proposition~\ref{prop.hw3.conn.basis3}
(sketched).]
We construct a sequence $\tup{Y_0, Y_1, \ldots, Y_k}$ of
independent subsets of $E$ by the following algorithm:

\begin{itemize}
 \item Set $Y_0 = Y$ and $i = 0$.
 \item \textbf{While} there exists an edge $e \in E \setminus Y_i$
       such that the set $Y_i \cup \set{e}$ is still independent,
       \textbf{do} the following:
       \begin{itemize}
       \item Pick such an $e$, and set $Y_{i+1} = Y_i \cup \set{e}$.
             Then, set $i = i+1$.
       \end{itemize}
 \item Set $k = i$.
\end{itemize}

This algorithm must terminate.
(Indeed, each subset $Y_{i+1}$ constructed during the algorithm
has a larger size than the previous subset $Y_i$, but a subset
of $E$ cannot have size larger than $\abs{E}$, so we cannot build an
infinite sequence $\tup{Y_0, Y_1, Y_2, \ldots}$ of subsets of
$E$ where each subset has larger size than the previous one.)
Thus, the subset $Y_k$ built at the end of the algorithm has
the following property: It is an independent subset of $E$,
but there exists no edge $e \in E \setminus Y_k$ such that the
set $Y_k \cup \set{e}$ is still independent.

The algorithm guarantees that $Y_i \subseteq Y_{i+1}$ for each
$i$ for which $Y_{i+1}$ has been constructed.
Thus, $Y_0 \subseteq Y_1 \subseteq \cdots \subseteq Y_k$,
so that $Y_0 \subseteq Y_k$ and thus
$Y = Y_0 \subseteq Y_k$.
Consequently, $Y_k$ contains $Y$ as a subset.

It the subset $Y_k$ of $E$ was not connective, then
Lemma~\ref{lem.hw3.conn.basis3l} (applied to $X = Y_k$) would
show that there exists an edge $e \in E \setminus Y_k$
such that the subset $Y_k \cup \set{e}$ is independent.
This would contradict the fact that there exists no edge
$e \in E \setminus Y_k$ such that the
set $Y_k \cup \set{e}$ is still independent.
Hence, the subset $Y_k$ is connective.
Thus, $Y_k$ is both connective and independent.
In other words, $Y_k$ is a basis of $G$.
Hence, there exists a basis of $G$ that contains $Y$ as a subset
(namely, $Y_k$).
This proves Proposition~\ref{prop.hw3.conn.basis3}.
\end{proof}

Compare Proposition~\ref{prop.hw3.conn.basis3} to the well-known
fact that a linearly independent subset of a vector space can always
be extended to a basis.

Notice that we can also use Proposition~\ref{prop.hw3.conn.basis3}
to prove Proposition~\ref{prop.hw3.conn.basis1} again
(namely, by applying Proposition~\ref{prop.hw3.conn.basis3}
to $Y = \varnothing$, exploiting the obvious fact that
$\varnothing$ is independent).

\begin{proposition} \label{prop.hw3.conn.lec9.prop14}
Let $G = \tup{V, E, \phi}$ be a multigraph.
Then, $\conn G \geq \abs{V} - \abs{E}$.
\end{proposition}

Proposition~\ref{prop.hw3.conn.lec9.prop14} is precisely
Proposition 14 from
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/5707lec9.pdf}{lecture 9}
(with the only difference being that we denoted $\conn G$
by $b_0 \tup{G}$ in lecture 9),
so we omit its proof here.

\begin{proposition} \label{prop.hw3.conn.basis4}
Let $G = \tup{V, E, \phi}$ be a multigraph.
Let $X$ be a connective subset of $E$.
Then, $\abs{X} \geq \abs{V} - \conn G$.
\end{proposition}

\begin{proof}[Proof of Proposition~\ref{prop.hw3.conn.basis4}
(sketched).]
Since $X$ is connective, the connected components of
$\tup{V, X, \phi\mid_X}$ are precisely the connected components
of $G$.
Hence, the number of the former connected components equals the
number of the latter connected components.
In other words, $\conn \tup{V, X, \phi\mid_X} = \conn G$.

But Proposition~\ref{prop.hw3.conn.lec9.prop14}
(applied to $\tup{V, X, \phi\mid_X}$, $X$ and $\phi\mid_X$ instead of
$G$, $E$ and $\phi$) shows that
$\conn \tup{V, X, \phi\mid_X} \geq \abs{V} - \abs{X}$.
Thus,
$\abs{X} \geq \abs{V} - \conn \tup{V, X, \phi\mid_X}
= \conn G$.
This proves Proposition~\ref{prop.hw3.conn.basis4}.
\end{proof}

\begin{proof}[Second solution to Exercise~\ref{exe.hw3.conn}
 (sketched).]
\textbf{(a)}
Proposition~\ref{prop.hw3.conn.basis1} (applied to
$\tup{V, E \cap F, \phi\mid_{E \cap F}}$ instead of $G$)
shows that a basis of the multigraph
$\tup{V, E \cap F, \phi\mid_{E \cap F}}$ exists.
Fix such a basis, and denote it by $Y$.
Thus, $Y$ is an independent subset of $E \cap F$.

Proposition~\ref{prop.hw3.conn.basis3} (applied to
$\tup{V, E, \phi\mid_E}$ and $\phi\mid_E$ instead of
$G$ and $\phi$) shows that there exists a basis of
$\tup{V, E, \phi\mid_E}$ that contains $Y$ as a subset.
Fix such a basis, and denote it by $P$.
Thus, $P$ is a subset of $E$ that is both independent and
connective (with respect to the multigraph
$\tup{V, E, \phi\mid_E}$).

Proposition~\ref{prop.hw3.conn.basis3} (applied to
$\tup{V, F, \phi\mid_F}$, $F$ and $\phi\mid_F$ instead of
$G$, $E$ and $\phi$) shows that there exists a basis of
$\tup{V, F, \phi\mid_F}$ that contains $Y$ as a subset.
Fix such a basis, and denote it by $Q$.
Thus, $Q$ is a subset of $F$ that is both independent and
connective (with respect to the multigraph
$\tup{V, F, \phi\mid_F}$).

From $Y \subseteq P$ and $Y \subseteq Q$, we obtain
$Y \subseteq P \cap Q$.

It is not necessarily true that $P \cup Q$ is a basis of
the multigraph $\tup{V, E \cup F, \phi\mid_{E \cup F}}$.
However, it is not hard to see that $P \cup Q$ is a
connective subset of $E \cup F$ (with respect to this
multigraph).
Indeed, for each edge
$e \in \tup{E \cup F} \setminus \tup{P \cup Q}$,
there exists a path that uses only edges from $P \cup Q$,
and that connects the two endpoints of $e$
\ \ \ \ \footnote{\textit{Proof.} Let
  $e \in \tup{E \cup F} \setminus \tup{P \cup Q}$ be an edge.
  Then,
  $e \in \tup{E \cup F} \setminus \tup{P \cup Q}
     \subseteq E \cup F$.
  Hence, either $e \in E$ or $e \in F$ (or both).
  We WLOG assume that $e \in E$ (since otherwise, an analogous
  argument works).
  Then, the two endpoints of $e$ lie in the same connected
  component of the multigraph $\tup{V, E, \phi\mid_E}$
  (because they are adjacent in this multigraph).
  Hence, these two endpoints are connected by a path
  using only edges from $P$ (since $P$ is a connective
  subset of $E$ with respect to the
  the multigraph $\tup{V, E, \phi\mid_E}$).
  This path thus uses only edges from $P \cup Q$ (since
  the edges from $P$ clearly are edges from $P \cup Q$),
  and connects the two endpoints of $e$.
  Hence, there exists a path that uses only edges from $P \cup Q$,
  and that connects the two endpoints of $e$.}.
Thus, Proposition~\ref{prop.hw3.conn.basis6} (applied to
$\tup{V, E \cup F, \phi\mid_{E \cup F}}$, $E \cup F$,
$\phi\mid_{E \cup F}$ and $P \cup Q$ instead of $G$,
$E$, $\phi$ and $X$) shows that the subset $P \cup Q$ of
$E \cup F$ is connective with respect to the multigraph
$\tup{V, E \cup F, \phi\mid_{E \cup F}}$. Hence,
Proposition~\ref{prop.hw3.conn.basis4} (applied to
$\tup{V, E \cup F, \phi\mid_{E \cup F}}$, $E \cup F$,
$\phi\mid_{E \cup F}$ and $P \cup Q$ instead of $G$,
$E$, $\phi$ and $X$) shows that
$\abs{P \cup Q}
\geq \abs{V}
- \conn \tup{V, E \cup F, \phi\mid_{E \cup F}}$.
Hence,
\begin{equation}
\conn \tup{V, E \cup F, \phi\mid_{E \cup F}}
\geq \abs{V} - \abs{P \cup Q} .
\label{sol.hw3.conn.2nd.1}
\end{equation}

But $Y$ is a basis of $\tup{V, E \cap F, \phi\mid_{E \cap F}}$.
Hence, Proposition~\ref{prop.hw3.conn.basis2} (applied to
$\tup{V, E \cap F, \phi\mid_{E \cap F}}$, $E \cap F$,
$\phi\mid_{E \cap F}$ and $Y$ instead of $G$,
$E$, $\phi$ and $X$) shows that
$\abs{Y} = \abs{V} - \conn \tup{V, E \cap F, \phi\mid_{E \cap F}}$.
Hence,
\[
\conn \tup{V, E \cap F, \phi\mid_{E \cap F}}
= \abs{V} - \underbrack{\abs{Y}}
                       {\leq \abs{P \cap Q} \\
                        \text{(since } Y \subseteq P \cap Q \text{)}}
\geq \abs{V} - \abs{P \cap Q} .
\]
Adding this inequality to \eqref{sol.hw3.conn.2nd.1}, we obtain
\begin{align*}
\conn \tup{V, E \cup F, \phi\mid_{E \cup F}}
+ \conn \tup{V, E \cap F, \phi\mid_{E \cap F}}
&\geq \tup{ \abs{V} - \abs{P \cup Q} }
      + \tup{ \abs{V} - \abs{P \cap Q} } \\
&= 2 \abs{V} - \underbrack{\tup{ \abs{P \cup Q} + \abs{P \cap Q} }}
                          {= \abs{P} + \abs{Q}} \\
&= 2 \abs{V} - \tup{\abs{P} + \abs{Q}} .
\end{align*}

On the other hand, $P$ is a basis of $\tup{V, E, \phi\mid_E}$.
Hence, Proposition~\ref{prop.hw3.conn.basis2} (applied to
$\tup{V, E, \phi\mid_E}$, $\phi\mid_E$ and $P$ instead of $G$,
$\phi$ and $X$) shows that
$\abs{P} = \abs{V} - \conn \tup{V, E, \phi\mid_E}$.
Hence,
\[
\conn \tup{V, E, \phi\mid_E} = \abs{V} - \abs{P} .
%\label{sol.hw3.conn.2nd.3}
\]
The same reasoning (but applied to $F$ and $Q$ instead of $E$
and $P$) shows that
\[
\conn \tup{V, F, \phi\mid_F} = \abs{V} - \abs{Q} .
%\label{sol.hw3.conn.2nd.4}
\]
Thus,
\begin{align*}
& \conn \tup{V, E \cup F, \phi\mid_{E \cup F}}
+ \conn \tup{V, E \cap F, \phi\mid_{E \cap F}} \\
&\geq 2 \abs{V} - \tup{\abs{P} + \abs{Q}}
= \underbrace{\abs{V} - \abs{P}}_{= \conn \tup{V, E, \phi\mid_E}}
  + \underbrace{\abs{V} - \abs{Q}}_{= \conn \tup{V, F, \phi\mid_F}}
\\
&= \conn \tup{V, E, \phi\mid_E}
+ \conn \tup{V, F, \phi\mid_F} .
\end{align*}
This solves Exercise~\ref{exe.hw3.conn} \textbf{(a)}.

\textbf{(b)} See the First solution above.
\end{proof}

\subsubsection{Third solution}

The third solution of Exercise~\ref{exe.hw3.conn} (which will
be roughly outlined) uses linear algebra.
Let us first introduce some notations.

\begin{definition}
Let $n \in \NN$.
Then, $\tup{\mathbf{e}_1, \mathbf{e}_2, \ldots, \mathbf{e}_n}$
will denote the standard basis of the $\QQ$-vector space $\QQ^n$.
This means that $\mathbf{e}_i$ is the column vector whose $i$-th
coordinate is $1$, and whose all other coordinates are $0$.
\end{definition}

(Instead of $\QQ$-vector spaces, we can just as well use
$\RR$-vector spaces or $\mathbb{C}$-vector spaces\footnote{Or
  vector spaces over any field -- if you know what this means.}.
I have chosen $\QQ$ merely because rational numbers feel more
concrete to me.)

The crux of the third solution is the following neat result
from linear algebra:

\begin{proposition} \label{prop.hw3.conn.LA}
Let $G = \tup{V, E, \phi}$ be a multigraph, where
$V = \set{1, 2, \ldots, n}$ for some $n \in \NN$.
For each edge $e$ of $G$, define a vector $v_e \in \QQ^n$
by picking $i \in V$ and $j \in V$ such that
$\phi\tup{e} = \set{i, j}$, and setting
$v_e = \mathbf{e}_i - \mathbf{e}_j$.
(We are free to choose which of the two endpoints of $e$ is
to become $i$ and which is to become $j$ here.)

Then,
\begin{equation}
\conn G = \abs{V} - \dim \tup{\spann{\set{v_e \mid e \in E}}} .
\label{eq.prop.hw3.conn.LA.conn=}
\end{equation}

(More precisely, $\spann{\set{v_e \mid e \in E}}$ is the
$\QQ$-vector subspace of $\QQ^n$ that consists of all
vectors
$\left(
\begin{matrix} p_1 \\ p_2 \\ \vdots \\ p_n \end{matrix}
\right) \in \QQ^n$
satisfying
\[
 \sum_{i \in C} p_i = 0
 \text{ for each connected component } C \text{ of } G .
\]
Thus, it is the solution set of a system of $\conn G$
many linear equations.)
\end{proposition}

(Notice that the equality \eqref{eq.prop.hw3.conn.LA.conn=} appears
in the literature in various guises.
For example, \cite[Theorem 1.3.5]{Quinla17} is a restatement of
\eqref{eq.prop.hw3.conn.LA.conn=} in terms of matrices.)

\begin{proof}[Hints to a proof of Proposition~\ref{prop.hw3.conn.LA}.]
Let $\mathcal{P}$ denote the $\QQ$-vector subspace of $\QQ^n$ that
consists of all vectors
$\left(
\begin{matrix} p_1 \\ p_2 \\ \vdots \\ p_n \end{matrix}
\right) \in \QQ^n$
satisfying
\begin{equation}
 \sum_{i \in C} p_i = 0
 \text{ for each connected component } C \text{ of } G .
\label{pf.prop.hw3.conn.LA.def-P}
\end{equation}

For each connected component $C$ of $G$, fix a vertex of $C$
(chosen arbitrarily), and call it the \textit{root} of $C$.
A vertex of $G$ is said to be a \textit{root} if and only if
it is the root of its connected component.

The \textit{depth} of a vertex $v \in V$ shall be defined as
the distance from $v$ to the root of the connected component
of $v$.
This depth is a nonnegative integer, and it equals $0$ if and
only if $v$ itself is a root.

Let $\mathcal{S}$ denote the $\QQ$-vector subspace
$\spann{\set{v_e \mid e \in E}}$ of $\QQ^n$.

Let $\mathcal{R}$ be the $\QQ$-vector subspace
$\spann{\set{\mathbf{e}_v \mid v \in V \text{ is a root}}}$
of $\QQ^n$.
In other words, $\mathcal{R}$ is the set of all vectors
$\left(
\begin{matrix} p_1 \\ p_2 \\ \vdots \\ p_n \end{matrix}
\right) \in \QQ^n$
satisfying
\begin{equation}
 p_i = 0
 \text{ for each } i \in V \text{ that is not a root}.
\label{pf.prop.hw3.conn.LA.def-R}
\end{equation}
Clearly,
\[
\dim \mathcal{R} = \tup{\text{the number of roots}}
= \conn G.
\]

Now, it is not hard to see that
\begin{equation}
\mathbf{e}_i \in \mathcal{S} + \mathcal{R}
\qquad \text{ for all } i \in V .
\label{pf.prop.hw3.conn.LA.eiinSR}
\end{equation}
Indeed, this is easily proven by induction%
\footnote{In (slightly) more detail:
  \par
  We proceed by induction over the depth of $i$.
  \par
  The \textit{induction base} is the case when the depth
  of $i$ is $0$.
  This case is easy (because if the depth of $i$ is $0$,
  then $i$ is a root, whence $\mathbf{e}_i \in \mathcal{R}
  \subseteq \mathcal{S} + \mathcal{R}$).
  \par
  The \textit{induction step} requires us to prove
  \eqref{pf.prop.hw3.conn.LA.eiinSR} for all $i$ of depth
  $k+1$, assuming that \eqref{pf.prop.hw3.conn.LA.eiinSR}
  holds for all $i$ of depth $k$.
  This can be argued as follows:
  Fix an $i \in V$ of depth $k+1$.
  Then, there exists a neighbor $j \in V$ of $i$ that has
  depth $k$ (since the depth is the distance from the
  root).
  Fix such a neighbor, and let $e$ be an edge connecting
  $i$ to this neighbor.
  Then, $\mathbf{e}_j \in \mathcal{S} + \mathcal{R}$
  by the induction hypothesis (since $j$ has depth $k$).
  \par
  But the edge $e$ connects $i$ with $j$.
  Hence, either $v_e = \mathbf{e}_i - \mathbf{e}_j$ or
  $v_e = \mathbf{e}_j - \mathbf{e}_i$ (depending on the
  way we defined $v_e$).
  Thus, in either case,
  $\mathbf{e}_i - \mathbf{e}_j \in \set{v_e, -v_e}
  \subseteq \mathcal{S}$, so that
  $\mathbf{e}_i \in \mathcal{S} + \mathbf{e}_j
  \subseteq \mathcal{S} + \mathcal{R}$
  (since $\mathbf{e}_j \in \mathcal{S} + \mathcal{R}$).
  This completes the induction step.}.
Since the vectors $\mathbf{e}_1, \mathbf{e}_2, \ldots,
\mathbf{e}_n$ form a basis of $\QQ^n$,
this shows that
$\QQ^n = \mathcal{S} + \mathcal{R}$.

Also, $\mathcal{S} \subseteq \mathcal{P}$ (to check this,
show that all the generators $v_e$ of $\mathcal{S}$ lie in
$\mathcal{P}$).
Furthermore,
$\mathcal{P} \cap \mathcal{R} = 0$\ \ \ \ \footnote{
  \textit{Proof.} Let $\mathbf{p} = \left(
   \begin{matrix} p_1 \\ p_2 \\ \vdots \\ p_n \end{matrix}
    \right)$ be a vector in $\mathcal{P} \cap \mathcal{R}$.
  Then, this vector must satisfy both equations
  \eqref{pf.prop.hw3.conn.LA.def-P} and
  \eqref{pf.prop.hw3.conn.LA.def-R} (since it lies in
  both $\mathcal{P}$ and $\mathcal{R}$).
  \par
  Now, let $j \in V$ be a vertex.
  We want to show that $p_j = 0$.
  Indeed, if $j$ is not a root, then this follows
  from \eqref{pf.prop.hw3.conn.LA.def-R} (applied to $i = j$).
  So let us WLOG assume that $j$ is a root.
  Let $C$ be the connected component containing $j$.
  Then, the only root in $C$ is $j$.
  Hence, all vertices $i \in C$ except for $j$ are not
  roots.
  Thus, all vertices $i \in C$ except for $j$ satisfy
  $p_i = 0$ (by \eqref{pf.prop.hw3.conn.LA.def-R}).
  Hence, $\sum_{i \in C} p_i = p_j$. Therefore, the equality
  \eqref{pf.prop.hw3.conn.LA.def-P} simplifies to
  $p_j = 0$.
  \par
  Now, forget that we fixed $j$.
  We thus have proven that $p_j = 0$ for each $j \in V$.
  In other words, all coordinates of our vector $\mathbf{p}$
  are $0$.
  In other words, $\mathbf{p} = 0$.
  \par
  We thus have shown that any vector
  $\mathbf{p} \in \mathcal{P} \cap \mathcal{R}$ satisfies
  $\mathbf{p} = 0$.
  In other words, $\mathcal{P} \cap \mathcal{R} = 0$.}.
Now, from $\mathcal{S} \subseteq \mathcal{P}$, we obtain
$\mathcal{S} \cap \mathcal{R}
\subseteq \mathcal{P} \cap \mathcal{R} = 0$.
Combined with $\QQ^n = \mathcal{S} + \mathcal{R}$, this
yields
\[
\QQ^n = \mathcal{S} \oplus \mathcal{R} .
\]
Taking dimensions, we find
$
\dim \tup{\QQ^n} = \dim \mathcal{S} + \dim \mathcal{R}
$.
Hence,
\[
\dim \mathcal{S} = \underbrace{\dim \tup{\QQ^n}}_{= n}
                    - \underbrace{\dim \mathcal{R}}_{= \conn G}
                 = n - \conn G.
\]
Hence,
$\conn G = n - \dim \mathcal{S} = \abs{V} - \dim \mathcal{S}$
(since $n = \abs{V}$).
This proves \eqref{eq.prop.hw3.conn.LA.conn=}.

Let us now prove the ``More precisely'' statement in
Proposition~\ref{prop.hw3.conn.LA}.
Indeed, this statement simply claims that
$\mathcal{S} = \mathcal{P}$.
To prove it, we assume the contrary.
Thus, $\mathcal{S}$ is a proper subset of $\mathcal{P}$
(because we know that $\mathcal{S} \subseteq \mathcal{P}$).
Hence, $\dim \mathcal{S} < \dim \mathcal{P}$.
But $\mathcal{P} \cap \mathcal{R} = 0$ yields that the
sum $\mathcal{P} + \mathcal{R}$ is a direct sum.
Hence,
\[
\dim \tup{\mathcal{P} + \mathcal{R}}
= \underbrace{\dim \mathcal{P}}_{> \dim \mathcal{S}}
+ \dim \mathcal{R}
> \dim \mathcal{S} + \dim \mathcal{R} = \dim \tup{\QQ^n} .
\]
This contradicts the fact that
$\dim \tup{\mathcal{P} + \mathcal{R}} \leq \dim \tup{\QQ^n}$
(which is a trivial consequence of the fact that
$\mathcal{P} + \mathcal{R}$ is a subspace of $\QQ^n$).
This contradiction shows that our assumption was wrong, and
so $\mathcal{S} = \mathcal{P}$ is proven.
Finally, the proof of Proposition~\ref{prop.hw3.conn.LA} is
complete.
\end{proof}

This allows solving Exercise~\ref{exe.hw3.conn} as follows:

\begin{proof}[Hints to a third solution of
 Exercise~\ref{exe.hw3.conn}.]
WLOG assume that $V = \set{1, 2, \ldots, n}$ for some $n \in \NN$.
For each edge $e \in H$, define a vector $v_e \in \QQ^n$
by picking $i \in V$ and $j \in V$ such that
$\phi\tup{e} = \set{i, j}$, and setting
$v_e = \mathbf{e}_i - \mathbf{e}_j$.

Define two $\QQ$-vector subspaces $X$ and $Y$ of $\QQ^n$ by
\[
X = \spann{\set{v_e \mid e \in E}}
\qquad \text{ and } \qquad
Y = \spann{\set{v_e \mid e \in F}} .
\]
Then, notice that
\[
X + Y = \spann{\set{v_e \mid e \in E \cup F}}
\]
and
\begin{equation}
X \cap Y \supseteq \spann{\set{v_e \mid e \in E \cap F}}
\label{sol.hw3.conn.3rd.cap}
\end{equation}
(this is not an equality, just an inclusion).
But a classical fact from linear algebra says that
$\dim X + \dim Y = \dim\tup{X + Y} + \dim\tup{X \cap Y}$.
Substitute the above expressions for $X$, $Y$, $X + Y$ and
$X \cap Y$ into this equality (thus turning it into an
inequality, since \eqref{sol.hw3.conn.3rd.cap}
is merely an inclusion).
Finally, rewrite the dimensions of the spans using
Proposition~\ref{prop.hw3.conn.LA}.
The result is precisely the claim of Exercise~\ref{exe.hw3.conn}.
\end{proof}

\subsection{Exercise \ref{exe.hw3.whamilton}: forcing a Hamiltonian
cycle on a tree}

\begin{exercise} \label{exe.hw3.whamilton}
Let $T$ be a tree having more than $1$ vertex.
Let $L$ be the set of leaves of $T$.
Prove that it
is possible to add $\abs{L}-1$ new edges to $T$ in such a way that
the resulting multigraph has a Hamiltonian cycle.
\end{exercise}

Exercise~\ref{exe.hw3.whamilton} is taken from
\cite[Lemma 3.1, second inequality sign]{Wang17}.
Rather than solve this exercise directly, we shall prove a stronger
fact.
First, we define a notation:

\begin{definition}
Let $T$ be a tree.
Then, $\leaves{T}$ shall mean the set of all leaves of $T$.
\end{definition}

The following fact is simple:

\begin{proposition} \label{prop.hw3.tree-leaf}
Let $T$ be a tree such that $\abs{\verts{T}} > 2$.
Let $v$ be a leaf of $T$.
Let $T'$ denote the multigraph obtained from $T$ by
removing this leaf $v$ and the unique edge that contains $v$.
Let $u$ be the unique neighbor of $v$ in $T$.

\textbf{(a)} The multigraph $T'$ is a tree again.

\textbf{(b)} We have $u \notin \leaves{T}$.

\textbf{(c)} If $u$ is a leaf of $T'$, then
$\leaves{T'} = \tup{\leaves{T} \setminus \set{v}} \cup \set{u}$.

\textbf{(d)} If $u$ is not a leaf of $T'$, then
$\leaves{T'} = \leaves{T} \setminus \set{v}$.
\end{proposition}

Unfortunately, the length of a proof of
Proposition~\ref{prop.hw3.tree-leaf} is far out of proportion to its
simplicity.
We recommend the reader to prove it themselves instead of reading the
below argument.

{\small
\begin{proof}[Proof of Proposition~\ref{prop.hw3.tree-leaf}
(sketched).]
The vertex $v$ is a leaf of $T$.
In other words, $\deg_T v = 1$.
Hence, there is a unique edge of $T$ that contains $v$.
Let $e$ be this edge.
The other endpoint of this edge $e$ (besides $v$) is $u$
(since $u$ is the unique neighbor of $v$ in $T$).
Thus, the two endpoints of this edge $e$ are $u$ and $v$.

Recall that $e$ is the unique edge of $T$ that contains $v$.
Hence, $e$ is the unique edge that gets removed from $T$ in the
construction of $T'$.
In other words, $e$ is the only edge of $T$ that is not an edge of
$T'$.

Observe that $v$ is not a vertex of $T'$ (since the multigraph $T'$
is obtained from $T$ by removing the vertex $v$).

Also, the multigraph $T'$ is obtained from $T$ by removing the vertex
$v$ (and an edge).
Thus, the vertex set of $T'$ is obtained from the vertex set of $T$
by removing the vertex $v$.
In other words, $\verts{T'} = \verts{T} \setminus \set{v}$.
Since $v \in \verts{T}$, we thus obtain
$\abs{\verts{T'}} = \abs{\verts{T}} - 1 > 1$ (since
$\abs{\verts{T}} > 2$).

% The edges of $T'$ are precisely the edges of $T$ except for the edge
% $e$ (since $T'$ was obtained from $T$ by removing the vertex $v$ and
% the 

Let us first show that $T'$ is a tree.
This is an easy fact (and was done in class), but we briefly recall
the argument for the sake of completeness:
The multigraph $T'$ is connected\footnote{\textit{Proof.}
  Let $p$ and $q$ be two vertices of $T'$.
  Then, $p$ and $q$ are distinct from $v$ (since $v$ is not a vertex
  of $T'$).
  Since $T$ is connected (because $T$ is a tree), there exists a walk
  from $p$ to $q$ in $T$.
  Hence, there exists a path from $p$ to $q$ in $T$.
  The starting point and the ending point of this path are both
  distinct from $v$ (since these two vertices are $p$ and $q$, and we
  know that $p$ and $q$ are distinct from $v$).
  All intermediate vertices of this path (i.e., all its vertices other
  than the starting point and the ending point) must be distinct from
  $v$ as well
  (since $v$ is a leaf, but an intermediate vertex of a path can
  never be a leaf).
  Thus, \textbf{all} vertices of this path are distinct from $v$.
  Hence, all vertices of this path are vertices of $T'$.
  Thus, this path is a path in $T'$.
  Consequently, there is a path from $p$ to $q$ in $T'$ (namely, the
  path that we have just constructed).
  \par Thus, we have shown that if $p$ and $q$ are two vertices of
  $T'$, then there is a path from $p$ to $q$ in $T'$.
  Hence, $T'$ is connected (since $\abs{\verts{T'}} > 1 > 0$).}
and is a forest\footnote{\textit{Proof.}
  The multigraph $T$ has no cycles (since it is a tree).
  Thus, the multigraph $T'$ has no cycles either (since any cycle of
  $T'$ would be a cycle of $T$).
  In other words, $T'$ is a forest.}.
Thus, $T'$ is a tree.
This proves Proposition~\ref{prop.hw3.tree-leaf} \textbf{(a)}.

Each vertex $q$ of $T'$ satisfies
\begin{equation}
\deg_{T'} q \geq 1
\label{pf.prop.hw3.tree-leaf.1}
\end{equation}
\footnote{\textit{Proof of \eqref{pf.prop.hw3.tree-leaf.1}.}
  Let $q$ be a vertex of $T'$.
  Recall that $\abs{\verts{T'}} > 1$, so that
  $\abs{\verts{T'}} \geq 2$.
  Hence, there exist at least two vertices of $T'$.
  Thus, there exists at least one vertex of $T'$ distinct from $q$.
  Fix such a vertex, and denote it by $p$.
  \par
  The multigraph $T'$ is connected.
  Thus, there exists a walk from $q$ to $p$ in $T'$.
  This walk has length $> 0$ (since $p$ is distinct from $q$), and
  thus has at least one edge.
  Hence, there exists an edge containing $q$ in $T'$
  (namely, the very first edge of this walk).
  In other words, $\deg_{T'} q \geq 1$.
  This proves \eqref{pf.prop.hw3.tree-leaf.1}.
}.

The vertex $u$ is not a leaf of $T$\ \ \ \ \footnote{\textit{Proof.}
  Assume the contrary.
  Thus, $u$ is a leaf of $T$.
  In other words, $\deg_T u = 1$.
  In other words, there exists a unique edge of $T$ containing $u$.
  This unique edge must be $e$ (since the edge $e$ contains $u$
  (because the two endpoints of this edge $e$ are $u$ and $v$)).
  Thus, $e$ is the only edge of $T$ containing $u$.
  \par
  But $u \neq v$ (since $u$ is a neighbor of $v$ in $T$).
  Hence, $u \in \verts{T} \setminus \set{v} = \verts{T'}$.
  In other words, $u$ is a vertex of $T'$.
  Therefore, \eqref{pf.prop.hw3.tree-leaf.1} (applied to $q = u$)
  shows that $\deg_{T'} u \geq 1$.
  In other words, the number of edges of $T'$ containing $u$ is
  $\geq 1$.
  Hence, there exists at least one edge of $T'$ containing $u$.
  Fix such an edge, and denote it by $f$.
  \par
  Now, $f$ is an edge of $T'$ containing $u$.
  But $T'$ is a sub-multigraph of $T$.
  Thus, $f$ is an edge of $T$ (since $f$ is an edge of $T'$).
  Hence, $f$ is an edge of $T$ containing $u$.
  Since $e$ is the only edge of $T$ containing $u$,
  we thus conclude that $f = e$.
  But $e$ is not an edge of $T'$ (since $e$ is the unique edge that
  gets removed from $T$ in the construction of $T'$).
  In other words, $f$ is not an edge of $T'$ (since $f = e$).
  This contradicts the fact that $f$ is an edge of $T'$.
  This contradiction proves that our assumption was false; qed.
}.
In other words, $u \notin \leaves{T}$.
This proves Proposition~\ref{prop.hw3.tree-leaf} \textbf{(b)}.

Next, let us notice that
each $q \in \leaves{T} \setminus \set{v}$ satisfies
$q \in \leaves{T'}$
\ \ \ \ \footnote{\textit{Proof.}
  Let $q \in \leaves{T} \setminus \set{v}$.
  Thus, $q \in \leaves{T}$ and $q \neq v$.
  Since $q \neq v$, we conclude that $q$ is a vertex of $T'$.
  \par
  We know that $q \in \leaves{T}$.
  In other words, $q$ is a leaf of $T$.
  In other words, $\deg_T q = 1$.
  \par
  But $T'$ is a submultigraph of $T$.
  Hence, $\deg_{T'} q \leq \deg_T q = 1$.
  Combining this with \eqref{pf.prop.hw3.tree-leaf.1}, we obtain
  $\deg_{T'} q = 1$.
  In other words, $q$ is a leaf of $T'$.
  In other words, $q \in \leaves{T'}$.
}.
In other words,
\begin{equation}
\leaves{T} \setminus \set{v} \subseteq \leaves{T'} .
\label{pf.prop.hw3.tree-leaf.2}
\end{equation}

On the other hand,
each $q \in \leaves{T'} \setminus \set{u}$ satisfies
$q \in \leaves{T} \setminus \set{v}$
\ \ \ \ \footnote{\textit{Proof.}
  Let $q \in \leaves{T'} \setminus \set{u}$.
  Thus, $q \in \leaves{T'}$ and $q \neq u$.
  \par
  We know that $q \in \leaves{T'}$.
  In other words, $q$ is a leaf of $T'$.
  In other words, $\deg_{T'} q = 1$.
  Hence, there is only one edge of $T'$ that contains $q$.
  \par
  Recall that $T'$ is a submultigraph of $T$.
  Thus, $\deg_T q \geq \deg_{T'} q = 1$.
  \par
  Since $q$ is a vertex of $T'$, we have $q \neq v$ (since the
  multigraph $T'$ is obtained from $T$ by removing the vertex $v$).
  \par
  Assume (for the sake of contradiction) that $\deg_T q \neq 1$.
  Thus, $\deg_T q > 1$ (since $\deg_T q \geq 1$), so that
  $\deg_T q \geq 2$ (since $\deg_T q$ is an integer).
  In other words, there are at least $2$ edges of $T$ that contain
  $q$.
  This yields that there are more edges of $T$ that contain $q$
  than there are edges of $T'$ that contain $q$
  (because there is only one edge of $T'$ that contains $q$).
  Hence, there exists an edge of $T$ that contains $q$ but that is not
  an edge of $T'$.
  This edge must be $e$ (since $e$ is the only edge of $T$ that is not
  an edge of $T'$).
  Thus, the edge $e$ contains $q$.
  In other words, $q$ is one of the two endpoints of $e$.
  In other words, $q$ is one of $u$ and $v$ (since the two endpoints
  of $e$ are $u$ and $v$).
  Since $q \neq u$, we thus obtain $q = v$.
  This contradicts $q \neq v$.
  This contradiction proves that our assumption was wrong.
  Hence, we cannot have $\deg_T q \neq 1$.
  \par
  In other words, we have $\deg_T q = 1$.
  In other words, $q$ is a leaf of $T$.
  In other words, $q \in \leaves{T}$.
  Combining this with $q \neq v$, we obtain
  $q \in \leaves{T} \setminus \set{v}$.}.
In other words,
\begin{equation}
\leaves{T'} \setminus \set{u} \subseteq \leaves{T} \setminus \set{v}
\label{pf.prop.hw3.tree-leaf.3}
\end{equation}

\textbf{(c)} Assume that $u$ is a leaf of $T'$.
In other words, $u \in \leaves{T'}$.
Hence,
\begin{align*}
\leaves{T'}
&= \underbrack{\tup{\leaves{T'} \setminus \set{u}}}
              { \subseteq \leaves{T} \setminus \set{v} \\
               \text{(by \eqref{pf.prop.hw3.tree-leaf.3})}}
   \cup \set{u}
\subseteq \tup{\leaves{T} \setminus \set{v}} \cup \set{u} .
\end{align*}
Combining this with
\begin{align*}
\underbrack{\tup{\leaves{T} \setminus \set{v}}}
           {\subseteq \leaves{T'} \\
            \text{(by \eqref{pf.prop.hw3.tree-leaf.2})}}
\cup \underbrack{\set{u}}
                {\subseteq \leaves{T'} \\
                 \text{(since } u \in \leaves{T'} \text{)}}
& \subseteq \leaves{T'} \cup \leaves{T'}
= \leaves{T'} ,
\end{align*}
we obtain
$\leaves{T'} = \tup{\leaves{T} \setminus \set{v}} \cup \set{u}$.
This proves Proposition~\ref{prop.hw3.tree-leaf} \textbf{(c)}.

\textbf{(d)} Assume that $u$ is not a leaf of $T'$.
In other words, $u \notin \leaves{T'}$.
Hence,
\begin{align*}
\leaves{T'}
&= \leaves{T'} \setminus \set{u}
\subseteq \leaves{T} \setminus \set{v}
\qquad \left( \text{by \eqref{pf.prop.hw3.tree-leaf.3}} \right) .
\end{align*}
Combining this with \eqref{pf.prop.hw3.tree-leaf.2},
we obtain
$\leaves{T'} = \leaves{T} \setminus \set{v}$.
This proves Proposition~\ref{prop.hw3.tree-leaf} \textbf{(d)}.
\end{proof}
}

Also, here is a particularly trivial fact:

\begin{proposition}
\label{prop.hw3.tree-2}
Let $T$ be a tree such that $\abs{\verts{T}} \leq 2$.
Let $v$ and $w$ be two distinct leaves of $T$.
Then, the vertices $v$ and $w$ are adjacent, and we have
$\verts{T} = \leaves{T} = \set{v, w}$.
\end{proposition}

{\small
\begin{proof}[Proof of Proposition~\ref{prop.hw3.tree-2}.]
We have $\leaves{T} \subseteq \verts{T}$ (since each leaf of $T$ is
a vertex of $T$).
Thus, $\abs{\leaves{T}} \leq \abs{\verts{T}} \leq 2$.

On the other hand, $v$ and $w$ are two distinct leaves of $T$.
Thus, $T$ has at least two distinct leaves.
In other words, $\abs{\leaves{T}} \geq 2$.
Combined with $\abs{\leaves{T}} \leq 2$, this yields
$\abs{\leaves{T}} = 2$.
Hence,
$2 = \abs{\leaves{T}} \leq \abs{\verts{T}}$.
Combining this with $\abs{\verts{T}} \leq 2$,
we find $\abs{\verts{T}} = 2$.
In other words, $\verts{T}$ is a $2$-element set.
Hence, the only $2$-element subset of the set $\verts{T}$ is this
set $\verts{T}$ itself.

Now, $v$ and $w$ are two distinct leaves of $T$.
In other words, $v$ and $w$ are two distinct elements of
$\leaves{T}$.
Hence, $\set{v, w} \subseteq \leaves{T} \subseteq \verts{T}$.
Thus, $\set{v, w}$ is a $2$-element subset of the set $\verts{T}$
(in fact, $\set{v, w}$ is a $2$-element set since $v$ and $w$ are
distinct).
Therefore, $\set{v, w}$ is the set $\verts{T}$ itself
(since the only $2$-element subset of the set $\verts{T}$ is this
set $\verts{T}$ itself).
In other words, $\set{v, w} = \verts{T}$.
Combining $\set{v, w} \subseteq \leaves{T}$ with
$\leaves{T} \subseteq \verts{T} = \set{v, w}$, we find
$\set{v, w} = \leaves{T}$.
Altogether, we thus know that $\verts{T} = \set{v, w} = \leaves{T}$,
so that $\verts{T} = \leaves{T} = \set{v, w}$.

The vertex $v$ of $T$ is a leaf of $T$.
In other words, $v$ is a vertex of $T$ such that $\deg v = 1$.
In other words, $v$ is a vertex of $T$ having exactly one neighbor.
Let $q$ be this neighbor.

Since $q \in \verts{T}$ (since $q$ is a vertex of $T$)
and $q \neq v$ (because $q$ is a neighbor of $v$),
we have $q \in \underbrace{\verts{T}}_{= \set{v, w}} \setminus \set{v}
           = \set{v, w} \setminus \set{v} \subseteq \set{w}$,
so that $q = w$.
But the vertices $v$ and $q$ are adjacent (since $q$ is a neighbor of
$v$).
Since $q = w$, this rewrites as follows:
The vertices $v$ and $w$ are adjacent.
This completes the proof of Proposition~\ref{prop.hw3.tree-2}.
\end{proof}
}

\begin{noncompile}
Next, we shall introduce one more notation that makes sense for
general multigraphs (although, of course, it is tailored to
the particular goals we are trying to achieve):

\begin{definition}
Let $G$ be a multigraph.
Let $v$ and $w$ be two vertices of $G$.
Let $k \in \NN$.

A \textit{$\tup{v, w, k}$-path-cover} of $G$ means a list
$\tup{p_1, p_2, \ldots, p_k}$ of $k$ paths of $G$ having the
following properties:
\begin{itemize}
 \item Each vertex of $G$ lies on exactly one of the paths
       $p_1, p_2, \ldots, p_k$.
 \item The starting point of the path $p_1$ is $v$.
 \item The ending point of the path $p_k$ is $w$.
\end{itemize}

\end{definition}

\begin{example}
Let $G$ be the following multigraph:
\[
 \xymatrix{
  & c \are[dl]_1 \are[r]^2 & f \are[dr]^3 \\
  a \are[dr]_4 & & & c \are[dl]^5 \are[dr]^6 \\
  & d \are[r]^7 \are[dl]_8 & g \are[dr]^9 & & k \are[dl]^{10} \\
  b \are[dr]_{11} & & & j \are[dl]^{12} \\
  & e \are[r]_{13} & h
 } .
\]
(Here, we have chosen to use letters for vertices and numbers for
edges.)
Then, for example, the list
\[
 \tup{ \tup{c, 1, a, 4, d, 8, b, 11, e, 13, h},
       \tup{j, 9, g},
       \tup{k, 6, c, 3, f} }
\]
is a $\tup{c, f, 3}$-path-cover of $G$.
Another example of a $\tup{c, f, 3}$-path-cover of $G$ is
\[
 \tup{ \tup{c, 1, a, 4, d, 8, b, 11, e, 13, h},
       \tup{j, 9, g, 5, c, 6, k},
       \tup{f} } .
\]
\end{example}

\begin{remark}
Let $G$ be a multigraph.
Let $v$ and $w$ be two vertices of $G$.
Then, a $\tup{v, w, 1}$-path-cover of $G$ is essentially a
Hamiltonian path from $v$ to $w$ in $G$.
(More precisely, it is the same as a list of size $1$,
whose unique entry is a Hamiltonian path from $v$ to $w$ in $G$.)
\end{remark}
\end{noncompile}

Next, we introduce some simple notations:

\begin{definition}
For any $k \in \NN$, we let $\ive{k}$ denote the set
$\set{1, 2, \ldots, k}$.
\end{definition}

\begin{definition}
Let $V$ be a finite set.
A \textit{listing} of $V$ shall mean a list of elements of $V$
such that each element of $V$ appears exactly once in this list.

For example, the set $\set{1, 4, 6}$ has exactly $6$ listings;
two of them are $\tup{1, 4, 6}$ and $\tup{4, 1, 6}$.
\end{definition}

\begin{definition}
Let $G$ be a multigraph.
Let $p$ and $q$ be two vertices of $G$.
Then, we write $p \operatorname{nad}_G q$ if and only if
$p$ is not adjacent to $q$ in $G$.
\end{definition}

The following fact is obvious:

\begin{proposition}
\label{prop.hw3.listing.add-vertex}
Let $V$ be a finite set.
Let $v \in V$.
Let $\tup{v_1, v_2, \ldots, v_{n-1}}$ be a listing of the set
$V \setminus \set{v}$.
Then, $\tup{v_1, v_2, \ldots, v_{n-1}, v}$ is a listing of the
set $V$.
\end{proposition}

Now comes a theorem which (once proven) will quickly yield the claim
of Exercise~\ref{exe.hw3.whamilton}:

\begin{theorem} \label{thm.hw3.uv-pc}
Let $n \in \NN$.
Let $T$ be a tree such that $\abs{\verts{T}} = n$.
Let $v$ and $w$ be two distinct leaves of $T$.
Then, there exists a listing $\tup{v_1, v_2, \ldots, v_n}$ of
$\verts{T}$ such that $v_1 = w$ and $v_n = v$ and
\[
\abs{\set{i \in \ive{n-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }}
\leq \abs{\leaves{T}} - 2.
\]
\end{theorem}

\begin{proof}[Proof of Theorem~\ref{thm.hw3.uv-pc}.]
We shall prove Theorem~\ref{thm.hw3.uv-pc} by induction over $n$:

\textit{Induction base:} Theorem~\ref{thm.hw3.uv-pc} holds in
the case when $n \leq 2$.

  [\textit{Proof.}
  Assume that $n \leq 2$.
  Thus, $\abs{\verts{T}} = n \leq 2$.
  Proposition~\ref{prop.hw3.tree-2} shows that the vertices $v$ and
  $w$ are adjacent, and that we have
  $\verts{T} = \leaves{T} = \set{v, w}$.
  From $\leaves{T} = \set{v, w}$, we obtain
  $\abs{\leaves{T}} = \abs{\set{v, w}} = 2$ (since $v$ and $w$ are
  distinct).
  From $\verts{T} = \set{v, w}$, we obtain
  $\abs{\verts{T}} = \abs{\set{v, w}} = 2$, whence
  $n = \abs{\verts{T}} = 2$.
  \par
  But the list $\tup{w, v}$ is a listing of the set $\set{v, w}$
  (since $v$ and $w$ are distinct), i.e., is a listing of the set
  $\verts{T}$ (since $\set{v, w} = \verts{T}$).
  Denote this listing by $\tup{v_1, v_2, \ldots, v_n}$.
  (This is well-defined, since the length of this listing is $2 = n$.)
  Thus, $\tup{v_1, v_2, \ldots, v_n} = \tup{w, v}$; hence,
  $v_1 = w$ and $v_n = v$.
  Moreover, there exists no $i \in \ive{n-1}$ satisfying
  $v_i \operatorname{nad}_T v_{i+1}$\ \ \ \ \footnote{\textit{Proof.}
    Assume the contrary.
    Thus, there exists some $i \in \ive{n-1}$ satisfying
    $v_i \operatorname{nad}_T v_{i+1}$.
    Consider this $i$.
    \par
    We have $n = 2$, thus $n-1 = 1$, thus
    $\ive{n-1} = \ive{1} = \set{1}$.
    Hence, $i \in \ive{n-1} = \set{1}$, so that $i = 1$.
    Hence, $v_i = v_1 = w$.
    Moreover, from $i = 1$, we obtain $i+1 = 2 = n$, so that
    $v_{i+1} = v_n = v$.
    Now, recall that $v_i \operatorname{nad}_T v_{i+1}$.
    In light of $v_i = w$ and $v_{i+1} = v$, this rewrites as
    $w \operatorname{nad}_T v$.
    In other words, the vertex $w$ is not adjacent to $v$ in $T$.
    This contradicts the fact that $w$ is adjacent to $v$ (since the
    vertices $v$ and $w$ are adjacent).
    This contradiction completes our proof.}.
  Hence,
  $\set{i \in \ive{n-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }
  = \varnothing$, so that
  \[
  \abs{\set{i \in \ive{n-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }}
  = 0 \leq 0
  = \underbrace{2}_{= \abs{\leaves{T}}} - 2
  = \abs{\leaves{T}} - 2.
  \]
  Hence, we have constructed a listing $\tup{v_1, v_2, \ldots, v_n}$
  of $\verts{T}$ such that $v_1 = w$ and $v_n = v$ and
  \[
  \abs{\set{i \in \ive{n-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }}
  \leq \abs{\leaves{T}} - 2.
  \]
  This proves that such a listing exists.
  In other words, Theorem~\ref{thm.hw3.uv-pc} holds.
  We thus have proven Theorem~\ref{thm.hw3.uv-pc} in the case when
  $n \leq 2$.]

This completes the induction base.

\textit{Induction step:} Let $N > 2$ be an integer.
Assume (as the induction hypothesis) that 
Theorem~\ref{thm.hw3.uv-pc} holds in the case when $n = N - 1$.
We must then prove that Theorem~\ref{thm.hw3.uv-pc} holds in the
case when $n = N$.

We have assumed that Theorem~\ref{thm.hw3.uv-pc} holds in the case
when $n = N - 1$.
In other words, the following fact holds:

\begin{statement}
  \textit{Fact 1:}
  Let $T$ be a tree such that $\abs{\verts{T}} = N - 1$.
  Let $v$ and $w$ be two distinct leaves of $T$.
  Then, there exists a listing $\tup{v_1, v_2, \ldots, v_{N-1}}$ of
  $\verts{T}$ such that $v_1 = w$ and $v_{N-1} = v$ and
  \[
  \abs{\set{i \in \ive{\tup{N-1}-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }}
  \leq \abs{\leaves{T}} - 2.
  \]
\end{statement}

Now, let us prove that Theorem~\ref{thm.hw3.uv-pc} holds in the
case when $n = N$.

Let $T$ be a tree such that $\abs{\verts{T}} = N$.
Let $v$ and $w$ be two distinct leaves of $T$.

We want to prove that there exists a listing
$\tup{v_1, v_2, \ldots, v_N}$ of
$\verts{T}$ such that $v_1 = w$ and $v_N = v$ and
\[
\abs{\set{i \in \ive{N-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }}
\leq \abs{\leaves{T}} - 2.
\]
Such a listing will be called a \textit{helpful listing}.
Thus, we want to prove that there exists a helpful listing.

We have $\abs{\verts{T}} = N > 2$.

Recall that $v$ is a leaf of $T$.
Let $T'$ denote the multigraph obtained from $T$ by
removing this leaf $v$ and the unique edge that contains $v$.
Let $u$ be the unique neighbor of $v$ in $T$.
Proposition~\ref{prop.hw3.tree-leaf} \textbf{(a)} shows that
the multigraph $T'$ is a tree again.
Proposition~\ref{prop.hw3.tree-leaf} \textbf{(b)} shows that
$u \notin \leaves{T}$, and thus
$u \notin \leaves{T} \setminus \set{v}$.
Notice that $v \in \leaves{T}$ (since $v$ is a leaf of $T$)
and $w \in \leaves{T}$ (since $w$ is a leaf of $T$).
Thus, $w \neq u$ (because otherwise, we would have
$w = u \notin \leaves{T}$, which would contradict
$w \in \leaves{T}$).
In other words, $u$ and $w$ are distinct.
Also, $w \neq v$ (since $v$ and $w$ are distinct).

We know that $u$ is a neighbor of $v$ in $T$.
Hence, there exists an edge of $T$ having endpoints $u$ and $v$.
Let us denote this edge by $e$.

We have $N \geq 3$ (because $N$ is an integer and satisfies $N > 2$).
The multigraph $T'$ was obtained by removing the vertex $v$ and one
edge from $T$.
Hence, the vertices of $T'$ are exactly the vertices of $T$ other than
$v$.
In other words, $\verts{T'} = \verts{T} \setminus \set{v}$.
Thus,
\begin{align*}
\abs{\underbrace{\verts{T'}}_{= \verts{T} \setminus \set{v}}}
&= \abs{\verts{T} \setminus \set{v}}
= \underbrace{\abs{\verts{T}}}_{= N} - 1
\qquad \left(\text{since } v \in \verts{T}\right) \\
&= N - 1 \geq 2
\qquad \left(\text{since } N \geq 3 \right) .
\end{align*}

We are in one of the following two cases:

\textit{Case 1:} The vertex $u$ is a leaf of $T'$.

\textit{Case 2:} The vertex $u$ is not a leaf of $T'$.

Let us treat these cases separately:

\begin{itemize}

\item   Let us first consider Case 1.
        In this case, the vertex $u$ is a leaf of $T'$.
        Hence, Proposition~\ref{prop.hw3.tree-leaf} \textbf{(c)}
        shows that
        $\leaves{T'}
        = \tup{\leaves{T} \setminus \set{v}} \cup \set{u}$.
        Hence,
        \begin{align*}
        \abs{\leaves{T'}}
        &= \abs{\tup{\leaves{T} \setminus \set{v}} \cup \set{u}} \\
        &= \underbrack{\abs{\leaves{T} \setminus \set{v}}}
                     {= \abs{\leaves{T}} - 1 \\
                      \text{(since } v \in \leaves{T} \text{)}}
          + 1
        \qquad \left(\text{since }
                      u \notin \leaves{T} \setminus \set{v}
               \right) \\
        &= \tup{\abs{\leaves{T}} - 1} + 1 = \abs{\leaves{T}} .
        \end{align*}
        
        But $w \in \leaves{T} \setminus \set{v}$ (since
        $w \in \leaves{T}$ and $w \neq v$) and thus
        $w \in \leaves{T} \setminus \set{v}
        \subseteq \tup{\leaves{T} \setminus \set{v}} \cup \set{u}
        = \leaves{T'}$.
        Hence, $w$ is a leaf of $T'$.
        Hence, $u$ and $w$ are two distinct leaves of $T'$
        (since $u$ and $w$ are leaves of $T'$, and are distinct).
        Thus, Fact 1 (applied to $T'$ and $u$ instead of $T$ and $v$)
        shows that there exists a listing
        $\tup{v_1, v_2, \ldots, v_{N-1}}$ of $\verts{T'}$ such that
        $v_1 = w$ and $v_{N-1} = u$ and
        \begin{align}
        \abs{\set{i \in \ive{\tup{N-1}-1} \ \mid \ v_i \operatorname{nad}_{T'} v_{i+1} }}
        \leq \abs{\leaves{T'}} - 2.
        \label{pf.thm.hw3.uv-pc.c1.1}
        \end{align}
        Consider this listing.
        
        We know that $\tup{v_1, v_2, \ldots, v_{N-1}}$ is a listing
        of the set $\verts{T'} = \verts{T} \setminus \set{v}$.
        Hence, Proposition~\ref{prop.hw3.listing.add-vertex}
        (applied to $V = \verts{T}$ and $n = N$) shows that
        $\tup{v_1, v_2, \ldots, v_{N-1}, v}$ is a listing of the
        set $\verts{T}$.
        
        Let us extend the $\tup{N-1}$-tuple
        $\tup{v_1, v_2, \ldots, v_{N-1}}$ to an $N$-tuple
        $\tup{v_1, v_2, \ldots, v_N}$ by setting $v_N = v$.
        Thus,
        $\tup{v_1, v_2, \ldots, v_N}
        = \tup{v_1, v_2, \ldots, v_{N-1}, v}$ is a listing of the
        set $\verts{T}$ (as we have just seen).
        Furthermore, $v_1 = w$ and $v_N = v$.
        Next, we claim that
        \begin{align}
        \set{i \in \ive{N-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }
        \subseteq
        \set{i \in \ive{\tup{N-1}-1} \ \mid \ v_i \operatorname{nad}_{T'} v_{i+1} } .
        \label{pf.thm.hw3.uv-pc.c1.2}
        \end{align}
        
        [\textit{Proof of \eqref{pf.thm.hw3.uv-pc.c1.2}:}
        Let
        $j \in \set{i \in \ive{N-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }$
        be arbitrary.
        Thus, $j$ is an element of $\ive{N-1}$ satisfying
        $v_j \operatorname{nad}_T v_{j+1}$.
        We have $j \neq N-1$\ \ \ \ \footnote{\textit{Proof.}
          Assume the contrary.
          Thus, $j = N-1$.
          Hence, $v_j = v_{N-1} = u$.
          Also, from $j = N-1$, we obtain $j+1 = N$, so that
          $v_{j+1} = v_N = v$.
          Now, $v_j \operatorname{nad}_T v_{j+1}$ rewrites as
          $u \operatorname{nad}_T v$ (since $v_j = u$ and
          $v_{j+1} = v$).
          In other words, the vertex $u$ is not adjacent to $v$ in
          $T$.
          In other words, $u$ is not a neighbor of $v$ in $T$.
          This contradicts the fact that $u$ is a neighbor of $v$ in
          $T$.
          This contradiction proves that our assumption was wrong,
          qed.}.
        Combined with $j \in \ive{N-1}$, this yields
        $j \in \ive{N-1} \setminus \set{N-1} = \ive{\tup{N-1}-1}$.
        Hence, both $v_j$ and $v_{j+1}$ are entries of the list
        $\tup{v_1, v_2, \ldots, v_{N-1}}$, and therefore are elements
        of $\verts{T'}$ (since this list
        $\tup{v_1, v_2, \ldots, v_{N-1}}$ is a listing of
        $\verts{T'}$).
        But we have $v_j \operatorname{nad}_T v_{j+1}$.
        In other words, the vertex $v_j$ is not adjacent to $v_{j+1}$
        in $T$.
        If the vertex $v_j$ was adjacent to $v_{j+1}$ in $T'$, then
        it would also be adjacent to $v_{j+1}$ in $T$ (since $T'$ is
        a sub-multigraph of $T$), which would contradict the fact that
        the vertex $v_j$ is not adjacent to $v_{j+1}$ in $T$.
        Hence, the vertex $v_j$ is not adjacent to $v_{j+1}$ in $T'$.
        In other words, we have
        $v_j \operatorname{nad}_{T'} v_{j+1}$.
        
        Now, we have shown that $j$ is an element of
        $\ive{\tup{N-1}-1}$, and that this element $j$ satisfies
        $v_j \operatorname{nad}_{T'} v_{j+1}$.
        Hence,
        $j \in \set{i \in \ive{\tup{N-1}-1} \ \mid \ v_i \operatorname{nad}_{T'} v_{i+1} }$.
        
        Now, forget that we fixed $j$.
        We thus have proven that \newline
        $j \in \set{i \in \ive{\tup{N-1}-1} \ \mid \ v_i \operatorname{nad}_{T'} v_{i+1} }$
        for each
        $j \in \set{i \in \ive{N-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }$.
        In other words,
        \[
        \set{i \in \ive{N-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }
        \subseteq
        \set{i \in \ive{\tup{N-1}-1} \ \mid \ v_i \operatorname{nad}_{T'} v_{i+1} } .
        \]
        This proves \eqref{pf.thm.hw3.uv-pc.c1.2}.]
        
        From \eqref{pf.thm.hw3.uv-pc.c1.2}, we obtain
        \begin{align*}
        \abs{\set{i \in \ive{N-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }}
        &\leq
        \abs{\set{i \in \ive{\tup{N-1}-1} \ \mid \ v_i \operatorname{nad}_{T'} v_{i+1} }}
        \\
        &\leq
        \underbrace{\abs{\leaves{T'}}}_{= \abs{\leaves{T}}} - 2
        \qquad \left(\text{by \eqref{pf.thm.hw3.uv-pc.c1.1}}\right) \\
        &= \abs{\leaves{T}} - 2.
        \end{align*}
        
        Thus, we have shown that $\tup{v_1, v_2, \ldots, v_N}$ is a
        listing of $\verts{T}$ such that $v_1 = w$ and $v_N = v$ and
        \[
        \abs{\set{i \in \ive{N-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }}
        \leq \abs{\leaves{T}} - 2.
        \]
        In other words, $\tup{v_1, v_2, \ldots, v_N}$ is a helpful
        listing.
        Hence, there exists a helpful listing in Case 1.

\item   Let us now consider Case 2.
        In this case, the vertex $u$ is not a leaf of $T'$.
        Hence, Proposition~\ref{prop.hw3.tree-leaf} \textbf{(d)}
        shows that
        $\leaves{T'} = \leaves{T} \setminus \set{v}$.
        Hence,
        \begin{align*}
        \abs{\leaves{T'}}
        &= \abs{\leaves{T} \setminus \set{v}}
        = \abs{\leaves{T}} - 1
        %\qquad \left(\text{since } v \in \leaves{T}\right).
        \end{align*}
        (since $v \in \leaves{T}$).
        
        But $w \in \leaves{T} \setminus \set{v}$ (since
        $w \in \leaves{T}$ and $w \neq v$) and thus
        $w \in \leaves{T} \setminus \set{v}
        = \leaves{T'}$.
        Hence, $w$ is a leaf of $T'$.
        
        The tree $T'$ has at least two vertices (since
        $\abs{\verts{T'}} \geq 2$).
        It is known that any tree with at least two vertices must
        have at least two leaves.
        Since $T'$ is a tree with at least two vertices, we thus
        conclude that $T'$ has at least two leaves.
        Hence, $T'$ has at least one leaf distinct from $w$.
        Pick such a leaf, and denote it by $p$.
        Hence, $p$ and $w$ are two distinct leaves of $T'$
        (since $p$ and $w$ are leaves of $T'$, and since $p$ is
        distinct from $w$).
        Thus, Fact 1 (applied to $T'$ and $p$ instead of $T$ and $v$)
        shows that there exists a listing
        $\tup{v_1, v_2, \ldots, v_{N-1}}$ of $\verts{T'}$ such that
        $v_1 = w$ and $v_{N-1} = p$ and
        \begin{align}
        \abs{\set{i \in \ive{\tup{N-1}-1} \ \mid \ v_i \operatorname{nad}_{T'} v_{i+1} }}
        \leq \abs{\leaves{T'}} - 2.
        \label{pf.thm.hw3.uv-pc.c2.1}
        \end{align}
        Consider this listing.
        
        We know that $\tup{v_1, v_2, \ldots, v_{N-1}}$ is a listing
        of the set $\verts{T'} = \verts{T} \setminus \set{v}$.
        Hence, Proposition~\ref{prop.hw3.listing.add-vertex}
        (applied to $V = \verts{T}$ and $n = N$) shows that
        $\tup{v_1, v_2, \ldots, v_{N-1}, v}$ is a listing of the
        set $\verts{T}$.
        
        Let us extend the $\tup{N-1}$-tuple
        $\tup{v_1, v_2, \ldots, v_{N-1}}$ to an $N$-tuple
        $\tup{v_1, v_2, \ldots, v_N}$ by setting $v_N = v$.
        Thus,
        $\tup{v_1, v_2, \ldots, v_N}
        = \tup{v_1, v_2, \ldots, v_{N-1}, v}$ is a listing of the
        set $\verts{T}$ (as we have just seen).
        Furthermore, $v_1 = w$ and $v_N = v$.
        Next, we claim that
        \begin{align}
        \set{i \in \ive{N-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }
        \setminus \set{N-1}
        \subseteq
        \set{i \in \ive{\tup{N-1}-1} \ \mid \ v_i \operatorname{nad}_{T'} v_{i+1} } .
        \label{pf.thm.hw3.uv-pc.c2.2}
        \end{align}
        
        [\textit{Proof of \eqref{pf.thm.hw3.uv-pc.c2.2}:}
        Let
        $j \in
        \set{i \in \ive{N-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }
        \setminus \set{N-1}$
        be arbitrary.
        Thus,
        $j \in
        \set{i \in \ive{N-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }$
        and $j \notin \set{N-1}$.
        From \newline
        $j \in
        \set{i \in \ive{N-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }$,
        we see that $j$ is an element of $\ive{N-1}$ satisfying
        $v_j \operatorname{nad}_T v_{j+1}$.
        From $j \notin \set{N-1}$, we obtain $j \neq N-1$.
        Combined with $j \in \ive{N-1}$, this yields
        $j \in \ive{N-1} \setminus \set{N-1} = \ive{\tup{N-1}-1}$.
        Hence, both $v_j$ and $v_{j+1}$ are entries of the list
        $\tup{v_1, v_2, \ldots, v_{N-1}}$, and therefore are elements
        of $\verts{T'}$ (since this list
        $\tup{v_1, v_2, \ldots, v_{N-1}}$ is a listing of
        $\verts{T'}$).
        But we have $v_j \operatorname{nad}_T v_{j+1}$.
        In other words, the vertex $v_j$ is not adjacent to $v_{j+1}$
        in $T$.
        If the vertex $v_j$ was adjacent to $v_{j+1}$ in $T'$, then
        it would also be adjacent to $v_{j+1}$ in $T$ (since $T'$ is
        a sub-multigraph of $T$), which would contradict the fact that
        the vertex $v_j$ is not adjacent to $v_{j+1}$ in $T$.
        Hence, the vertex $v_j$ is not adjacent to $v_{j+1}$ in $T'$.
        In other words, we have
        $v_j \operatorname{nad}_{T'} v_{j+1}$.
        
        Now, we have shown that $j$ is an element of
        $\ive{\tup{N-1}-1}$, and that this element $j$ satisfies
        $v_j \operatorname{nad}_{T'} v_{j+1}$.
        Hence,
        $j \in \set{i \in \ive{\tup{N-1}-1} \ \mid \ v_i \operatorname{nad}_{T'} v_{i+1} }$.
        
        Now, forget that we fixed $j$.
        We thus have proven that \newline
        $j \in \set{i \in \ive{\tup{N-1}-1} \ \mid \ v_i \operatorname{nad}_{T'} v_{i+1} }$
        for each
        $j \in \set{i \in \ive{N-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }
        \setminus \set{N-1}$.
        In other words,
        \[
        \set{i \in \ive{N-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }
        \setminus \set{N-1}
        \subseteq
        \set{i \in \ive{\tup{N-1}-1} \ \mid \ v_i \operatorname{nad}_{T'} v_{i+1} } .
        \]
        This proves \eqref{pf.thm.hw3.uv-pc.c2.2}.]
        
        Now,
        \begin{align*}
        &\abs{\set{i \in \ive{N-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }
             \setminus \set{N-1}} \\
        &\geq \abs{\set{i \in \ive{N-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }}
         - \underbrace{\abs{\set{N-1}}}_{= 1} \\
        &= \abs{\set{i \in \ive{N-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }} - 1 .
        \end{align*}
        Hence, % From \eqref{pf.thm.hw3.uv-pc.c2.2}, we obtain
        \begin{align*}
        &\abs{\set{i \in \ive{N-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }} - 1 \\
        &\leq \abs{\set{i \in \ive{N-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }
             \setminus \set{N-1}} \\
        &\leq
        \abs{\set{i \in \ive{\tup{N-1}-1} \ \mid \ v_i \operatorname{nad}_{T'} v_{i+1} }}
        \qquad \left(\text{by \eqref{pf.thm.hw3.uv-pc.c2.2}}\right)
        \\
        &\leq
        \underbrace{\abs{\leaves{T'}}}_{= \abs{\leaves{T}} - 1} - 2
        \qquad \left(\text{by \eqref{pf.thm.hw3.uv-pc.c1.1}}\right) \\
        &= \tup{\abs{\leaves{T}} - 1} - 2 = \abs{\leaves{T}} - 3.
        \end{align*}
        Adding $1$ to both sides of this inequality, we obtain
        \[
        \abs{\set{i \in \ive{N-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }}
        \leq \abs{\leaves{T}} - 2 .
        \]
        
        Thus, we have shown that $\tup{v_1, v_2, \ldots, v_N}$ is a
        listing of $\verts{T}$ such that $v_1 = w$ and $v_N = v$ and
        \[
        \abs{\set{i \in \ive{N-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }}
        \leq \abs{\leaves{T}} - 2.
        \]
        In other words, $\tup{v_1, v_2, \ldots, v_N}$ is a helpful
        listing.
        Hence, there exists a helpful listing in Case 2.
\end{itemize}

Thus, in each of the two Cases 1 and 2, we have shown that there
exists a helpful listing.
Hence, there is always a helpful listing (since the two cases cover
all possibilities).
In other words, there always exists a listing
$\tup{v_1, v_2, \ldots, v_N}$ of
$\verts{T}$ such that $v_1 = w$ and $v_N = v$ and
\[
\abs{\set{i \in \ive{N-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }}
\leq \abs{\leaves{T}} - 2.
\]
Hence, we have proven that Theorem~\ref{thm.hw3.uv-pc} holds in the
case when $n = N$.
This completes the induction step.
Thus, Theorem~\ref{thm.hw3.uv-pc} is proven.
\end{proof}

% \begin{corollary} \label{cor.hw3.uv-hamp}
% Let $T$ be a tree such that $\abs{\verts{T}} \geq 2$.
% Let $v$ and $w$ be two distinct leaves of $T$.
% Then, it is possible to add $\abs{\leaves{T}}-2$ new edges to $T$ in
% such a way that the resulting multigraph has a Hamiltonian path from
% $v$ to $w$.
% \end{corollary}

\begin{proof}[Solution to Exercise~\ref{exe.hw3.whamilton}
(sketched).]
Let $n = \abs{\verts{T}}$.
The tree $T$ has more than $1$ vertex.
In other words, $\abs{\verts{T}} > 1$.
Hence, $n = \abs{\verts{T}} > 1$.
Thus, $n \geq 2$ (since $n$ is an integer).

The tree $T$ has at least two vertices (since
$\abs{\verts{T}} = n \geq 2$).
It is known that any tree with at least two vertices must
have at least two leaves.
Since $T$ is a tree with at least two vertices, we thus
conclude that $T$ has at least two leaves.
In other words, there exist two distinct leaves of $T$.
Pick two such leaves, and denote them by $v$ and $w$.
Theorem~\ref{thm.hw3.uv-pc} shows that there exists a listing
$\tup{v_1, v_2, \ldots, v_n}$ of
$\verts{T}$ such that $v_1 = w$ and $v_n = v$ and
\begin{equation}
\abs{\set{i \in \ive{n-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }}
\leq \abs{\leaves{T}} - 2.
\label{sol.hw3.whamilton.1}
\end{equation}
Consider such a listing.

The $n$ elements $v_1, v_2, \ldots, v_n$ are distinct elements of
$\verts{T}$ (since $\tup{v_1, v_2, \ldots, v_n}$ is a listing of
$\verts{T}$).
Hence, $v_n \neq v_1$ (since $n \geq 2$).

Define a subset $S$ of $\ive{n-1}$ by
$S = \set{i \in \ive{n-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }$.
Thus,
\begin{align*}
\abs{S}
&= \abs{\set{i \in \ive{n-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }}
\leq \abs{\underbrace{\leaves{T}}_{= L}} - 2
\qquad \left(\text{by \eqref{sol.hw3.whamilton.1}}\right) \\
&= \abs{L} - 2 .
\end{align*}
Hence,
\[
\abs{L} - 1 - \underbrace{\abs{S}}_{\leq \abs{L} - 2}
\geq \abs{L} - 1 - \tup{\abs{L} - 2} = 1 .
\]

Now, let $G$ be the multigraph obtained from $T$ by the following
procedure:
\begin{itemize}
\item \textbf{Step 1:}
      For each $i \in S$, add an edge with endpoints $v_i$ and
      $v_{i+1}$.
      (This is possible, because $v_i$ and $v_{i+1}$ are distinct
      vertices of $T$ (since $v_1, v_2, \ldots, v_n$ are distinct).)
\item \textbf{Step 2:}
      Add $\abs{L} - 1 - \abs{S}$ many edges with endpoints $v_n$
      and $v_1$.
      (This is possible, since $v_n \neq v_1$, and because
      $\abs{L} - 1 - \abs{S} \geq 1 \geq 0$.)
\end{itemize}

Let us state some simple observations about this multigraph $G$:

\begin{statement}
\textit{Observation 1:}
The multigraph $G$ is obtained from $T$ by adding
$\abs{L}-1$ new edges to $T$.
\end{statement}

\begin{proof}[Proof of Observation 1:]
The multigraph $G$ is obtained from $T$ by the above procedure,
which has two steps.
Both steps consist in adding edges to the multigraph.
In Step 1, exactly $\abs{S}$ many edges are added (because one edge
is added for each $i \in S$).
In Step 2, exactly $\abs{L} - 1 - \abs{S}$ further edges
are added.
Thus, altogether,
$\abs{S} + \tup{\abs{L} - 1 - \abs{S}} = \abs{L} - 1$
many edges are added.
Hence, the multigraph $G$ is obtained from $T$ by adding
$\abs{L}-1$ new edges to $T$.
This proves Observation 1.
\end{proof}

\begin{statement}
\textit{Observation 2:}
The list $\tup{v_1, v_2, \ldots, v_n}$ is a listing of $\verts{G}$.
\end{statement}

\begin{proof}[Proof of Observation 2:]
The multigraph $G$ is obtained from $T$ by adding some edges; but no
vertices are ever added.
Hence, the vertices of $G$ are precisely the vertices of $T$.
In other words, $\verts{G} = \verts{T}$.

But recall that the list $\tup{v_1, v_2, \ldots, v_n}$ is a listing
of $\verts{T}$.
Since $\verts{G} = \verts{T}$, this rewrites as follows:
The list $\tup{v_1, v_2, \ldots, v_n}$ is a listing of $\verts{G}$.
This proves Observation 2.
\end{proof}

Now, let us set $v_{n+1} = v_1$.
Thus, $n+1$ vertices $v_1, v_2, \ldots, v_{n+1}$ of $G$ are defined.

\begin{statement}
\textit{Observation 3:}
Let $j \in \ive{n}$.
Then, there exists an edge of $G$ whose endpoints are $v_j$ and
$v_{j+1}$.
\end{statement}

\begin{proof}[Proof of Observation 3:]
We are in one of the following three cases:
\begin{itemize}
\item \textit{Case 1:} We have $j = n$.
\item \textit{Case 2:} We have $j \in S$.
\item \textit{Case 3:} We have neither $j = n$ nor $j \in S$.
\end{itemize}

We shall consider these cases separately:

\begin{itemize}

\item Let us first consider Case 1.
      In this case, we have $j = n$.
      Thus, $v_j = v_n$ and $v_{j+1} = v_{n+1} = v_1$.
      Now, recall the procedure that we used to define the multigraph
      $G$.
      This procedure consisted of two steps.
      In Step 2, we have added $\abs{L} - 1 - \abs{S}$ many edges with
      endpoints $v_n$ and $v_1$.
      Since $\abs{L} - 1 - \abs{S} \geq 1$, this shows that we have
      added \textbf{at least one} edge with endpoints $v_n$ and $v_1$.
      Hence, the multigraph $G$ has at least one edge whose endpoints
      are $v_n$ and $v_1$.
      Since $v_j = v_n$ and $v_{j+1} = v_1$, this rewrites as follows:
      The multigraph $G$ has at least one edge whose endpoints are
      $v_j$ and $v_{j+1}$.
      In other words, there exists an edge of $G$ whose endpoints are
      $v_j$ and $v_{j+1}$.
      Hence, Observation 3 is proven in Case 1.

\item Let us now consider Case 2.
      In this case, we have $j \in S$.
      % Hence,
      % $j \in S
      % = \set{i \in \ive{n-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }$.
      % In other words, $j$ is an element of $\ive{n-1}$ and satisfies
      % $v_j \operatorname{nad}_T v_{j+1}$.
      Now, recall the procedure that we used to define the multigraph
      $G$.
      This procedure consisted of two steps.
      In Step 1, we have added an edge with endpoints $v_i$ and
      $v_{i+1}$ for each $i \in S$.
      Thus, in particular, we have added an edge with endpoints $v_j$
      and $v_{j+1}$ (since $j \in S$).
      Hence, the multigraph $G$ has at least one edge whose endpoints
      are $v_j$ and $v_{j+1}$.
      In other words, there exists an edge of $G$ whose endpoints are
      $v_j$ and $v_{j+1}$.
      Hence, Observation 3 is proven in Case 2.

\item Let us now consider Case 3.
      In this case, we have neither $j = n$ nor $j \in S$.
      Since we have $j \in \ive{n}$ and $j \neq n$ (since we do not
      have $j = n$), we must have
      $j \in \ive{n} \setminus \set{n} = \ive{n-1}$.
      But the multigraph $G$ was obtained from $T$ by adding edges.
      Thus, $T$ is a sub-multigraph of $G$.
      Hence, each edge of $T$ is an edge of $G$.
      Now, the vertices $v_j$ and $v_{j+1}$ of $T$ are
      adjacent\footnote{\textit{Proof.} Assume the contrary.
        Thus, the vertices $v_j$ and $v_{j+1}$ of $T$ are not
        adjacent.
        In other words, $v_j \operatorname{nad}_T v_{j+1}$.
        Now, we know that $j$ is an element of $\ive{n-1}$ satisfying
        $v_j \operatorname{nad}_T v_{j+1}$.
        In other words,
        $j \in \set{i \in \ive{n-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }$.
        In light of
        $S = \set{i \in \ive{n-1} \ \mid \ v_i \operatorname{nad}_T v_{i+1} }$,
        this rewrites as $j \in S$.
        This contradicts the fact that we don't have $j \in S$.
        This contradiction shows that our assumption was false.}.
      In other words, there exists an edge of $T$ whose endpoints are
      $v_j$ and $v_{j+1}$.
      Therefore, there exists an edge of $G$ whose endpoints are
      $v_j$ and $v_{j+1}$
      (since each edge of $T$ is an edge of $G$).
      Hence, Observation 3 is proven in Case 3.
\end{itemize}

We thus have proven Observation 3 in all three cases.
\end{proof}

The list $\tup{v_1, v_2, \ldots, v_n}$ is a listing of
$\verts{G}$ (by Observation 2).
Thus, this list $\tup{v_1, v_2, \ldots, v_n}$ contains each element
of $\verts{G}$ exactly once.
In other words, this list $\tup{v_1, v_2, \ldots, v_n}$ contains each
vertex of $G$ exactly once.
In other words, each vertex of $G$ appears exactly once among the
vertices $v_1, v_2, \ldots, v_n$.

Now, we define $n$ edges $e_1, e_2, \ldots, e_n$ of $G$ as follows:
For each $j \in \ive{n}$, we pick some edge of $G$ whose endpoints are
$v_j$ and $v_{j+1}$ (such an edge exists because of Observation 3),
and denote this edge by $e_j$.
Thus, $\tup{v_1, e_1, v_2, e_2, v_3, \ldots, v_n, e_n, v_{n+1}}$ is a
walk in $G$.
This walk is a circuit (since $v_{n+1} = v_1$) and therefore a cycle
(since the elements $v_1, v_2, \ldots, v_n$ are distinct).
The non-ultimate vertices of this cycle are $v_1, v_2, \ldots, v_n$.
Hence, each vertex of $G$ appears exactly once among the non-ultimate
vertices of this cycle (since each vertex of $G$ appears exactly once
among the vertices $v_1, v_2, \ldots, v_n$).
In other words, this cycle is a Hamiltonian cycle of $G$.
Thus, the multigraph $G$ has a Hamiltonian cycle.

The multigraph $G$ is obtained by adding $\abs{L}-1$ new edges to $T$
(by Observation 1), and has a Hamiltonian cycle.
Thus, it is possible to add $\abs{L}-1$ new edges to $T$ in such a way
that the resulting multigraph has a Hamiltonian cycle.
This solves the exercise.
\end{proof}

\subsection{Exercise \ref{exe.hw3.d+d+d.directed}: the maximum
perimeter of a triangle on a digraph}

\subsubsection{Distances in a digraph}

If $u$ and $v$ are two vertices of a digraph $D$, then
$d \tup{u, v}$ denotes the \textit{distance} from $u$ to $v$. This
is defined to be the minimum length of a path from $u$ to $v$ if
such a path exists; otherwise it is defined to be the symbol $\infty$.
Notice that $d \tup{u, v}$ is not usually the same as $d \tup{v, u}$
(unlike for simple graphs).

We observe the following simple facts:\footnote{The following facts
  are analogues of the facts proven in Section 0.8.1 of the
  \href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/mt1s.pdf}{solution to midterm 1}.
  They are proven in the same way as the latter facts
  (of course, simple graphs must be replaced by digraphs).}

\begin{lemma} \label{lem.hw3.d-leq-V}
Let $u$ and $v$ be two vertices of a strongly connected digraph
$D = \tup{V, A}$.
Then, $d \tup{u, v} \leq \abs{V} - 1$.
\end{lemma}

Lemma~\ref{lem.hw3.d-leq-V} shows that if $u$ and $v$ are two
vertices of a strongly connected digraph $D$, then $d \tup{u, v}$ is
an actual integer (as opposed to $\infty$).

\begin{lemma} \label{lem.hw3.walk-to-distance}
Let $u$ and $v$ be two vertices of a digraph $D$. Let
$k \in \NN$. If there exists a walk from $u$ to $v$ in $D$ having
length $k$, then $d \tup{u, v} \leq k$.
\end{lemma}

\begin{lemma} \label{lem.hw3.distances-metric}
Let $D = \tup{V, A}$ be a digraph.

\textbf{(a)} Each $u \in V$ satisfies $d \tup{u, u} = 0$.

\textbf{(b)} Each $u \in V$, $v \in V$ and $w \in V$ satisfy
$d \tup{u, v} + d \tup{v, w} \geq d \tup{u, w}$.
(This inequality has to be interpreted appropriately when one of the
distances is infinite: For example, we understand $\infty$ to be
greater than any integer, and we understand $\infty + m$ to be
$\infty$ whenever $m \in \ZZ$.)

\textbf{(c)} If $u \in V$ and $v \in V$ satisfy $d \tup{u, v} = 0$,
then $u = v$.
\end{lemma}

\subsubsection{The exercise}

\begin{exercise} \label{exe.hw3.d+d+d.directed}
Let $a$, $b$ and $c$ be three vertices of a strongly connected
digraph $D = \tup{V, A}$ such that $\abs{V} \geq 4$.

\textbf{(a)} Prove that
$d \tup{b, c} + d \tup{c, a} + d \tup{a, b} \leq 3 \abs{V} - 4$.

\textbf{(b)} For each $n \geq 5$, construct an example in which
$\abs{V} = n$ and
$d \tup{b, c} + d \tup{c, a} + d \tup{a, b} = 3 \abs{V} - 4$.
(No proof required for the example.)
\end{exercise}

We shall solve Exercise~\ref{exe.hw3.d+d+d.directed} after proving
some lemmas:

\begin{lemma} \label{lem.hw3.d+d+d.subwalks}
Let $a$, $b$ and $c$ be three vertices of a digraph $D = \tup{V, A}$.
Let $\tup{y_0, y_1, \ldots, y_j}$ be a walk from $a$ to $c$.
Let $\tup{z_0, z_1, \ldots, z_k}$ be a walk from $c$ to $b$.
Set $Y = \set{y_0, y_1, \ldots, y_{j-1}}$
and $Z = \set{z_0, z_1, \ldots, z_{k-1}}$.

Assume that $Y \cap Z \neq \varnothing$.
Then, $d \tup{a, b} < j + k$.
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.hw3.d+d+d.subwalks}.]
Recall that $\tup{y_0, y_1, \ldots, y_j}$ is a walk from $a$ to $c$.
Hence, $y_0 = a$ and $y_j = c$.

Also, $\tup{z_0, z_1, \ldots, z_k}$ is a walk from $c$ to $b$.
Thus, $z_0 = c$ and $z_k = b$.

We have $Y \cap Z \neq \varnothing$.
Hence, there exists some $v \in Y \cap Z$.
Consider this $v$.

We have $v \in Y = \set{y_0, y_1, \ldots, y_{j-1}}$.
In other words, $v = y_g$ for some $g \in \set{0, 1, \ldots, j-1}$.
Consider this $g$.

We have $v \in Z = \set{z_0, z_1, \ldots, z_{k-1}}$.
In other words, $v = z_h$ for some $h \in \set{0, 1, \ldots, k-1}$.
Consider this $h$.

From $g \in \set{0, 1, \ldots, j-1}$, we obtain $g \leq j-1 < j$.

Consider the
subwalk\footnote{Here, a \textit{subwalk} of a walk
  $\tup{w_0, w_1, \ldots, w_m}$ means a list of the form
  $\tup{w_I, w_{I+1}, \ldots, w_J}$
  for two elements $I$ and $J$ of $\set{0, 1, \ldots, m}$
  satisfying $I \leq J$.
  Such a list is always a walk.}
$\tup{y_0, y_1, \ldots, y_g}$ of the walk
$\tup{y_0, y_1, \ldots, y_j}$.
This subwalk $\tup{y_0, y_1, \ldots, y_g}$ is a walk from $a$ to $v$
(since $y_0 = a$ and $y_g = v$).

Consider the subwalk $\tup{z_h, z_{h+1}, \ldots, z_k}$ of the walk
$\tup{z_0, z_1, \ldots, z_k}$.
This subwalk $\tup{z_h, z_{h+1}, \ldots, z_k}$ is a walk from $v$
to $b$ (since $z_h = v$ and $z_k = b$).

Now, the ending point of the walk $\tup{y_0, y_1, \ldots, y_g}$ is the
starting point of the walk $\tup{z_h, z_{h+1}, \ldots, z_k}$ (since
$y_g = v = z_h$).
Hence, these two walks can be combined to one walk
\[
\tup{y_0, y_1, \ldots, y_{g-1}, z_h, z_{h+1}, \ldots, z_k}
=
\tup{y_0, y_1, \ldots, y_g, z_{h+1}, z_{h+2}, \ldots, z_k} .
\]
This resulting walk is a walk from $a$ to $b$ (since $y_0 = a$ and
$z_k = b$), and has length $g + 1 + \tup{k-h-1}$.
Hence, there exists a walk from $a$ to $b$ in $D$ having length
$g + 1 + \tup{k-h-1}$ (namely, the walk we have just constructed).
Hence, Lemma~\ref{lem.hw3.walk-to-distance} (applied to $a$, $b$ and
$g + 1 + \tup{k-h-1}$ instead of $u$, $v$ and $k$) shows that
\[
d \tup{a, b}
\leq g + 1 + \tup{k-h-1}
= \underbrace{g}_{< j} + k - \underbrace{h}_{\geq 0}
< j + k - 0 = j + k.
\]
This proves Lemma~\ref{lem.hw3.d+d+d.subwalks}.
\end{proof}

\begin{lemma} \label{lem.hw3.d+d+d.3points}
Let $a$, $b$ and $c$ be three vertices of a strongly connected
digraph $D = \tup{V, A}$.

Assume that we have
\begin{align*}
d \tup{b, c} &= d \tup{b, a} + d \tup{a, c} \qquad \text{ and } \\
d \tup{c, a} &= d \tup{c, b} + d \tup{b, a} \qquad \text{ and } \\
d \tup{a, b} &= d \tup{a, c} + d \tup{c, b} .
\end{align*}

Then,
\[
d \tup{c, b} + d \tup{a, c} + d \tup{b, a} \leq \abs{V} .
\]
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.hw3.d+d+d.3points}.]
There exists a walk from $c$ to $b$ in $D$\ \ \ \ \footnote{since $D$
is strongly connected.}.
Hence, there exists a path from $c$ to $b$ in $D$.
Hence, there exists a path from $c$ to $b$ in $D$ having minimum
length.
Fix such a path, and denote it by $\tup{x_0, x_1, \ldots, x_i}$.
Define a subset $X$ of $V$ by $X = \set{x_0, x_1, \ldots, x_{i-1}}$.

There exists a walk from $a$ to $c$ in $D$\ \ \ \ \footnote{since $D$
is strongly connected.}.
Hence, there exists a path from $a$ to $c$ in $D$.
Hence, there exists a path from $a$ to $c$ in $D$ having minimum
length.
Fix such a path, and denote it by $\tup{y_0, y_1, \ldots, y_j}$.
Define a subset $Y$ of $V$ by $Y = \set{y_0, y_1, \ldots, y_{j-1}}$.

There exists a walk from $b$ to $a$ in $D$\ \ \ \ \footnote{since $D$
is strongly connected.}.
Hence, there exists a path from $b$ to $a$ in $D$.
Hence, there exists a path from $b$ to $a$ in $D$ having minimum
length.
Fix such a path, and denote it by $\tup{z_0, z_1, \ldots, z_k}$.
Define a subset $Z$ of $V$ by $Z = \set{z_0, z_1, \ldots, z_{k-1}}$.

There exists a path from $c$ to $b$ (as we know).
Hence, $d \tup{c, b}$ is defined as the minimum length of a path from
$c$ to $b$.
Thus,
\begin{align*}
d \tup{c, b}
&= \tup{\text{the minimum length of a path from } c \text{ to } b } \\
&= \tup{\text{the length of the path } \set{x_0, x_1, \ldots, x_{i-1}}
       } \\
&\qquad \left(\text{since } \set{x_0, x_1, \ldots, x_{i-1}}
                \text{ is a path from } c \text{ to } b
                \text{ having minimum length}\right) \\
&= i .
\end{align*}
The same argument (applied to $a$, $c$, $j$ and
$\tup{y_0, y_1, \ldots, y_j}$ instead of $c$, $b$, $i$ and
$\tup{x_0, x_1, \ldots, x_i}$) shows that $d \tup{a, c} = j$.
The same argument (applied to $b$, $a$, $k$ and
$\tup{z_0, z_1, \ldots, z_k}$ instead of $a$, $c$, $j$ and
$\tup{y_0, y_1, \ldots, y_j}$) shows that $d \tup{b, a} = k$.

We have $\abs{X} = i$\ \ \ \ \footnote{\textit{Proof.}
  The list $\tup{x_0, x_1, \ldots, x_i}$ is a path.
  Hence, the vertices $x_0, x_1, \ldots, x_i$ are the vertices of
  a path, and therefore are distinct (since the vertices of any path
  are distinct).
  Thus, the $i$ vertices $x_0, x_1, \ldots, x_{i-1}$ are distinct as
  well.
  Hence, $\abs{\set{x_0, x_1, \ldots, x_{i-1}}} = i$.
  Since $\set{x_0, x_1, \ldots, x_{i-1}} = X$, this rewrites as
  $\abs{X} = i$.
}.
Similarly, $\abs{Y} = j$ and $\abs{Z} = k$.

Now, using Lemma~\ref{lem.hw3.d+d+d.subwalks}, we can easily see that
\begin{equation}
Y \cap Z = \varnothing
\label{pf.lem.hw3.d+d+d.3points.1}
\end{equation}
\footnote{\textit{Proof of \eqref{pf.lem.hw3.d+d+d.3points.1}.}
  Assume the contrary.
  Thus, $Y \cap Z \neq \varnothing$.
  Also, the list $\tup{y_0, y_1, \ldots, y_j}$ is a walk from $a$ to
  $c$ (since it is a path from $a$ to $c$).
  Furthermore, the list $\tup{z_0, z_1, \ldots, z_k}$ is a walk from
  $b$ to $a$ (since it is a path from $b$ to $a$).
  Thus, Lemma~\ref{lem.hw3.d+d+d.subwalks}
  (applied to $b$, $c$, $a$, $k$, $j$,
  $\tup{z_0, z_1, \ldots, z_k}$, $\tup{y_0, y_1, \ldots, y_j}$, $Z$
  and $Y$ instead of
  $a$, $b$, $c$, $j$, $k$,
  $\tup{y_0, y_1, \ldots, y_j}$, $\tup{z_0, z_1, \ldots, z_k}$, $Y$
  and $Z$)
  shows that
  $d \tup{b, c} < \underbrace{k}_{= d \tup{b, a}}
                  + \underbrace{j}_{= d \tup{a, c}}
                = d \tup{b, a} + d \tup{a, c}$.
  This contradicts $d \tup{b, c} = d \tup{b, a} + d \tup{a, c}$.
  This contradiction shows that our assumption was wrong.
  This proves \eqref{pf.lem.hw3.d+d+d.3points.1}.
}.
Similarly,
\begin{equation}
Z \cap X = \varnothing
\label{pf.lem.hw3.d+d+d.3points.2}
\end{equation}
and
\begin{equation}
X \cap Y = \varnothing .
\label{pf.lem.hw3.d+d+d.3points.3}
\end{equation}

The equalities \eqref{pf.lem.hw3.d+d+d.3points.1},
\eqref{pf.lem.hw3.d+d+d.3points.2} and
\eqref{pf.lem.hw3.d+d+d.3points.3} (combined) show that the sets
$X$, $Y$ and $Z$ are disjoint.
Hence, the size of the union of these sets equals the sum of their
sizes.
In other words, $\abs{X \cup Y \cup Z} = \abs{X} + \abs{Y} + \abs{Z}$.
But $X \cup Y \cup Z \subseteq V$ (since $X$, $Y$ and $Z$ are subsets
of $V$), and thus $\abs{X \cup Y \cup Z} \leq \abs{V}$.
Hence,
\[
\abs{V} \geq \abs{X \cup Y \cup Z}
 = \underbrace{\abs{X}}_{= i = d \tup{c, b}}
   + \underbrace{\abs{Y}}_{= j = d \tup{a, c}}
   + \underbrace{\abs{Z}}_{= k = d \tup{b, a}}
 = d \tup{c, b} + d \tup{a, c} + d \tup{b, a} .
\]
This proves Lemma~\ref{lem.hw3.d+d+d.3points}.
\end{proof}

\begin{lemma} \label{lem.hw3.d+d+d.V-1then}
Let $a$, $b$ and $c$ be three vertices of a strongly connected
digraph $D = \tup{V, A}$.

Assume that $d \tup{a, b} = \abs{V} - 1$.
Then, $d \tup{a, b} = d \tup{a, c} + d \tup{c, b}$.
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.hw3.d+d+d.V-1then}.]
We have $d \tup{a, b} = \abs{V} - 1 \neq \infty$.
Hence, there exists a path from $a$ to $b$.
Thus, $d \tup{a, b}$ is defined as the minimum length of a path from
$a$ to $b$.
Hence, there exists a path from $a$ to $b$ having length
$d \tup{a, b}$.
Fix such a path, and denote it by $\tup{p_0, p_1, \ldots, p_k}$.

Thus, $\tup{p_0, p_1, \ldots, p_k}$ is a path of length
$d \tup{a, b}$.
Hence,
\[
d \tup{a, b}
= \tup{\text{the length of the path } \tup{p_0, p_1, \ldots, p_k} }
= k .
\]
Hence, $k = d \tup{a, b} = \abs{V} - 1$, so that $k + 1 = \abs{V}$.

But the $k+1$ elements $p_0, p_1, \ldots, p_k$ are the vertices of a
path (namely, of the path $\tup{p_0, p_1, \ldots, p_k}$), and thus are
distinct (since the vertices of a path are always distinct).
Hence, $\abs{\set{p_0, p_1, \ldots, p_k}} = k + 1 = \abs{V}$.
Clearly, $\set{p_0, p_1, \ldots, p_k}$ is a subset of the finite set
$V$.

Now, recall the following simple fact:
If $S$ is a finite set, and if $T$ is a subset of $S$ satisfying
$\abs{T} = \abs{S}$, then $T = S$.
Applying this fact to $S = V$ and $T = \set{p_0, p_1, \ldots, p_k}$,
we obtain $\set{p_0, p_1, \ldots, p_k} = V$
(since $\set{p_0, p_1, \ldots, p_k}$ is a subset of the finite set
$V$ satisfying $\abs{\set{p_0, p_1, \ldots, p_k}} = \abs{V}$).
Hence, $c \in V = \set{p_0, p_1, \ldots, p_k}$.
In other words, $c = p_i$ for some $i \in \set{0, 1, \ldots, k}$.
Consider this $i$.

Clearly, the list $\tup{p_0, p_1, \ldots, p_k}$ is a walk (since
it is a path).
Consider the
subwalk\footnote{Here, a \textit{subwalk} of a walk
  $\tup{w_0, w_1, \ldots, w_m}$ means a list of the form
  $\tup{w_I, w_{I+1}, \ldots, w_J}$
  for two elements $I$ and $J$ of $\set{0, 1, \ldots, m}$
  satisfying $I \leq J$.
  Such a list is always a walk.}
$\tup{p_0, p_1, \ldots, p_i}$ of the walk
$\tup{p_0, p_1, \ldots, p_k}$.
This subwalk $\tup{p_0, p_1, \ldots, p_i}$ is a walk from $a$ to $c$
(since $p_0 = a$ and $p_i = c$) and has length $i$.
Thus, there exists a walk from $a$ to $c$ having length $i$
(namely, the subwalk we have just constructed).
Therefore, Lemma~\ref{lem.hw3.walk-to-distance} (applied to $a$, $c$
and $i$ instead of $u$, $v$ and $k$) shows that
$d \tup{a, c} \leq i$.

Consider the subwalk $\tup{p_i, p_{i+1}, \ldots, p_k}$ of the walk
$\tup{p_0, p_1, \ldots, p_k}$.
This subwalk $\tup{p_i, p_{i+1}, \ldots, p_k}$ is a walk from $c$ to
$b$ (since $p_i = c$ and $p_k = b$) and has length $k-i$.
Thus, there exists a walk from $c$ to $b$ having length $k-i$
(namely, the subwalk we have just constructed).
Therefore, Lemma~\ref{lem.hw3.walk-to-distance} (applied to $c$, $b$
and $k-i$ instead of $u$, $v$ and $k$) shows that
$d \tup{c, b} \leq k-i$.

Lemma~\ref{lem.hw3.distances-metric} \textbf{(b)} (applied to $a$, $c$
and $b$ instead of $u$, $v$ and $w$) shows that
\[
d \tup{a, c} + d \tup{c, b} \geq d \tup{a, b} .
\]
Combining this with the inequality
\[
\underbrace{d \tup{a, c}}_{\leq i}
+ \underbrace{d \tup{c, b}}_{\leq k-i}
\leq i + \tup{k-i} = k = d \tup{a, b} ,
\]
we obtain $d \tup{a, c} + d \tup{c, b} = d \tup{a, b}$.
This proves Lemma~\ref{lem.hw3.d+d+d.V-1then}.
\end{proof}

\begin{proof}[Solution to Exercise~\ref{exe.hw3.d+d+d.directed}
(sketched).]

\textbf{(a)} Assume the contrary.
Thus, $d \tup{b, c} + d \tup{c, a} + d \tup{a, b} > 3 \abs{V} - 4$.
Since $d \tup{b, c} + d \tup{c, a} + d \tup{a, b}$ and
$3 \abs{V} - 4$ are integers, this shows that
\begin{equation}
d \tup{b, c} + d \tup{c, a} + d \tup{a, b}
\geq \tup{3 \abs{V} - 4} + 1
= 3 \abs{V} - 3 .
\label{sol.hw3.d+d+d.directed.1}
\end{equation}

Lemma~\ref{lem.hw3.d-leq-V} (applied to $u = b$ and $v = c$) yields
$d \tup{b, c} \leq \abs{V} - 1$.
Lemma~\ref{lem.hw3.d-leq-V} (applied to $u = c$ and $v = a$) yields
$d \tup{c, a} \leq \abs{V} - 1$.
Lemma~\ref{lem.hw3.d-leq-V} (applied to $u = a$ and $v = b$) yields
$d \tup{a, b} \leq \abs{V} - 1$.

Now, subtracting $d \tup{c, a} + d \tup{a, b}$ from both sides of
the inequality \eqref{sol.hw3.d+d+d.directed.1}, we obtain
\begin{align*}
d \tup{b, c}
&\geq 3 \abs{V} - 3 - \tup{\underbrace{d \tup{c, a}}_{\leq \abs{V} - 1}
                           +
                           \underbrace{d \tup{a, b}}_{\leq \abs{V} - 1}
                          }
\geq 3 \abs{V} - 3 - \tup{\tup{\abs{V} - 1} + \tup{\abs{V} - 1}} \\
&= \abs{V} - 1 .
\end{align*}
Combining this with $d \tup{b, c} \leq \abs{V} - 1$, we obtain
$d \tup{b, c} = \abs{V} - 1$.
Similarly, $d \tup{c, a} = \abs{V} - 1$ and
$d \tup{a, b} = \abs{V} - 1$.

Now, Lemma~\ref{lem.hw3.d+d+d.V-1then} yields
\begin{equation}
d \tup{a, b} = d \tup{a, c} + d \tup{c, b} .
\label{sol.hw3.d+d+d.directed.2ab}
\end{equation}
Furthermore, Lemma~\ref{lem.hw3.d+d+d.V-1then} (applied to $b$, $c$
and $a$ instead of $a$, $b$ and $c$) yields
\begin{equation}
d \tup{b, c} = d \tup{b, a} + d \tup{a, c} .
\label{sol.hw3.d+d+d.directed.2bc}
\end{equation}
Also, Lemma~\ref{lem.hw3.d+d+d.V-1then} (applied to $c$, $a$
and $b$ instead of $a$, $b$ and $c$) yields
\begin{equation}
d \tup{c, a} = d \tup{c, b} + d \tup{b, a} .
\label{sol.hw3.d+d+d.directed.2ca}
\end{equation}
Hence, Lemma~\ref{lem.hw3.d+d+d.3points} yields
\[
d \tup{c, b} + d \tup{a, c} + d \tup{b, a} \leq \abs{V} .
\]

Now, adding together the three equalities
\eqref{sol.hw3.d+d+d.directed.2bc},
\eqref{sol.hw3.d+d+d.directed.2ca} and
\eqref{sol.hw3.d+d+d.directed.2ab}, we find
\begin{align*}
& d \tup{b, c} + d \tup{c, a} + d \tup{a, b} \\
&= \tup{d \tup{b, a} + d \tup{a, c}}
    + \tup{d \tup{c, b} + d \tup{b, a}}
    + \tup{d \tup{a, c} + d \tup{c, b}} \\
&= 2 \underbrace{\tup{d \tup{c, b} + d \tup{a, c} + d \tup{b, a}}}_{\leq \abs{V}}
\leq 2 \abs{V} < 3 \abs{V} - 3
\end{align*}
(since $\tup{3 \abs{V} - 3} - 2 \abs{V}
= \underbrace{\abs{V}}_{\geq 4} - 3 \geq 4 - 3 = 1 > 0$).
This contradicts \eqref{sol.hw3.d+d+d.directed.1}.
This contradiction proves that our assumption was false.
Hence, Exercise~\ref{exe.hw3.d+d+d.directed} \textbf{(a)} is solved.

\textbf{(b)} One possible example is the following digraph:
\[
\xymatrix{
& c \ar[ld] & & & a \ar[lll] \\
x_1 \ar[r] & x_2 \ar[r] & x_3 \ar[r] & \cdots \ar[r] & x_{k-1} \ar[r] & x_k \ar[lu] \ar[llld] \\
& & b \ar[llu]
}
\]
where $k = n-3$.
In this digraph, we have $d \tup{b, c} = n - 1$ and
$d \tup{c, a} = n - 2$ and $d \tup{a, b} = n - 1$.
\end{proof}

\subsection{Exercise \ref{exe.hw3.not-tripar}: cycles of length
divisible by $3$, and proper $3$-colorings}

Recall that a \textit{$k$-coloring} of a simple graph $G = \tup{V, E}$
means a map $f : V \to \set{1, 2, \ldots, k}$. Such a $k$-coloring $f$
is said to be \textit{proper} if no two adjacent vertices $u$ and $v$
have the same color (i.e., satisfy $f \tup{u} = f \tup{v}$).

\begin{exercise} \label{exe.hw3.not-tripar}
We have learned that a simple graph $G$ (or multigraph $G$)
has a proper $2$-coloring if
and only if all cycles of $G$ have even length.

\textbf{(a)} Is it true that if all cycles of a simple graph $G$ (or
multigraph $G$) have length divisible by $3$, then $G$ has a proper
$3$-coloring?

\textbf{(b)} Is it true that if a simple graph $G$ has a proper
$3$-coloring, then all cycles of $G$ have length divisible by $3$ ?
\end{exercise}

TODO: Solution. ((a) is true, but it is harder than I thought
when posing this problem. Probably a proof appears in
\cite{AGJJ09}. (b) is definitely false,
as witnessed by the $4$-cycle $C_4$.

Ah, there is actually a simple proof of (a)! The main step is
showing that if $G$ is a simple graph whose cycles all have length
divisible by $3$, then at least one vertex of $G$ has degree $< 3$
(unless $G$ has $0$ vertices).
This fact is an olympiad problem and has been discussed in
\href{https://artofproblemsolving.com/community/c6h5744}{Art of Problem Solving topic \#5744},
where a nice proof has been given by Pascual2005.
Now, using this fact, we can fix a vertex $v$ having degree $< 3$,
and (by induction over the number of vertices) assume that the
graph $G$ with $v$ removed already has a proper $3$-coloring;
we then extend this $3$-coloring by assigning an appropriate
color to $v$.)

\subsection{Exercise \ref{exe.hw3.turan}: Tur\'an's theorem via
independent sets}

In class, we have proven the following fact:

\begin{theorem} \label{thm.hw3.turan-indset}
Let $G = \tup{V, E}$ be a simple graph.
Then, $G$ has an independent set of size
$\geq \dfrac{n}{1+d}$, where $n = \abs{V}$ and
$d = \dfrac{1}{n} \sum_{v \in V} \deg v$.
(Notice that $d$ is simply the average degree of a vertex of $G$.)
\end{theorem}

On the other hand, recall the following fact
(Theorem 2.5.15 in the
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/nogra.pdf}{lecture notes})
which was left unproven in class:

\begin{theorem}[Tur\'an's theorem] \label{thm.intro.turan}
Let $r$ be a positive integer.
Let $G$ be a simple graph. Let $n = \abs{\verts{G}}$ be the number of
vertices of $G$. Assume that
$\abs{\edges{G}} > \dfrac{r-1}{r} \cdot \dfrac{n^2}{2}$. Then, there
exist $r + 1$ distinct vertices
of $G$ that are mutually adjacent (i.e., each two distinct ones among
these $r + 1$ vertices are adjacent).
\end{theorem}

\begin{exercise} \label{exe.hw3.turan}
Use Theorem~\ref{thm.hw3.turan-indset} to prove
Theorem~\ref{thm.intro.turan}.
\end{exercise}

In order to solve Exercise~\ref{exe.hw3.turan}, let us first rewrite
Theorem~\ref{thm.hw3.turan-indset} in terms of the number $\abs{E}$ of
edges of $G$:

\begin{corollary} \label{cor.hw3.turan-indset.edges}
Let $G = \tup{V, E}$ be a simple graph.
Then, $G$ has an independent set of size
$\geq \dfrac{n^2}{n+2\abs{E}}$, where $n = \abs{V}$.
\end{corollary}

\begin{proof}[Proof of Corollary~\ref{cor.hw3.turan-indset.edges}.]
From $G = \tup{V, E}$, we obtain $\verts{G} = V$ and $\edges{G} = E$.

We know (from
Proposition 2.5.6 in the
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/nogra.pdf}{lecture notes})
that $\sum_{v \in \verts{G}} \deg v = 2 \abs{\edges{G}}$.

Now, set $d = \dfrac{1}{n} \sum_{v \in V} \deg v$.
Then,
\begin{align*}
d
&= \dfrac{1}{n} \sum_{v \in V} \deg v
= \dfrac{1}{n} \underbrack{\sum_{v \in \verts{G}} \deg v}
                          {= 2 \abs{\edges{G}}}
\qquad \left(\text{since } V = \verts{G}\right) \\
&= \dfrac{1}{n} \cdot 2 \abs{\underbrace{\edges{G}}_{= E}}
= \dfrac{1}{n} \cdot 2 \abs{E} = 2 \abs{E} / n .
\end{align*}
Hence,
\begin{align*}
\dfrac{n}{1+d}
&= \dfrac{n}{1 + 2 \abs{E} / n}
= \dfrac{n}{\tup{n + 2 \abs{E}} / n}
= \dfrac{n^2}{n+2\abs{E}}.
\end{align*}
Now, Theorem~\ref{thm.hw3.turan-indset} shows that the graph
$G$ has an independent set of size $\geq \dfrac{n}{1+d}$.
Since $\dfrac{n}{1+d} = \dfrac{n^2}{n+2\abs{E}}$, this rewrites as
follows:
The graph $G$ has an independent set of size
$\geq \dfrac{n^2}{n+2\abs{E}}$.
This proves Corollary~\ref{cor.hw3.turan-indset.edges}.
\end{proof}

Now, we can prove Theorem~\ref{thm.intro.turan} (thus solving
Exercise~\ref{exe.hw3.turan}):

\begin{proof}[Proof of Theorem~\ref{thm.intro.turan}.]
Let $V = \verts{G}$.

Let $\overline{G}$ be the simple graph
$\tup{V, \powset[2]{V} \setminus \edges{G}}$.
Note that this graph $\overline{G}$ is called the \textit{complement
graph} of $G$.

Note that $n = \abs{\underbrace{\verts{G}}_{= V}} = \abs{V}$.
But $\edges{G} \subseteq \powset[2]{V}$. Thus,
\begin{align*}
\abs{\powset[2]{V} \setminus \edges{G}}
&= \underbrack{\abs{\powset[2]{V}}}
             {= \dbinom{\abs{V}}{2} = \dbinom{n}{2} \\
                \text{(since } \abs{V} = n \text{)}}
  - \underbrack{\abs{\edges{G}}}
               {> \dfrac{r-1}{r} \cdot \dfrac{n^2}{2}} \\
&< \underbrace{\dbinom{n}{2}}_{= \dfrac{n\tup{n-1}}{2}}
  - \dfrac{r-1}{r} \cdot \dfrac{n^2}{2}
= \dfrac{n\tup{n-1}}{2} - \dfrac{r-1}{r} \cdot \dfrac{n^2}{2}
= \dfrac{n \tup{n-r}}{2r} .
\end{align*}
Hence,
\begin{equation}
n + 2 \underbrack{\abs{\powset[2]{V} \setminus \edges{G}}}
                 {< \dfrac{n \tup{n-r}}{2r}}
< n + 2 \cdot \dfrac{n \tup{n-r}}{2r} = n^2 / r .
\label{sol.hw3.turan.4}
\end{equation}

Corollary~\ref{cor.hw3.turan-indset.edges} (applied to $\overline{G}$
and $\powset[2]{V} \setminus \edges{G}$ instead of $G$ and $E$) shows
that
$\overline{G}$ has an independent set of size
$\geq \dfrac{n^2}{n+2\abs{\powset[2]{V} \setminus \edges{G}}}$.
Fix such an independent set, and denote it by $I$.

The set $I$ has size
$\geq \dfrac{n^2}{n+2\abs{\powset[2]{V} \setminus \edges{G}}}$.
In other words,
\begin{align*}
\abs{I}
&\geq \dfrac{n^2}{n+2\abs{\powset[2]{V} \setminus \edges{G}}}
> \dfrac{n^2}{n^2 / r}
    \qquad \left(\text{by \eqref{sol.hw3.turan.4}}\right) \\
&= r .
\end{align*}
Thus, $\abs{I} \geq r+1$ (since both $\abs{I}$ and $r$ are integers).
Hence, there exist $r + 1$ distinct elements of $I$.
Fix such $r + 1$ distinct elements, and denote them by
$i_1, i_2, \ldots, i_{r+1}$.

For any two distinct elements $a$ and $b$ of
$\set{1, 2, \ldots, r+1}$, the vertices $i_a$ and $i_b$ of $G$ are
adjacent\footnote{\textit{Proof.}
  Let $a$ and $b$ be two distinct elements of
  $\set{1, 2, \ldots, r+1}$.
  We must show that the vertices $i_a$ and $i_b$ of $G$ are adjacent.
  \par
  Recall that $i_1, i_2, \ldots, i_{r+1}$ are $r + 1$ elements of $I$.
  Thus, $i_a \in I$ and $i_b \in I$.
  \par
  Recall that the elements $i_1, i_2, \ldots, i_{r+1}$ are distinct.
  Thus, $i_a \neq i_b$ (since $a$ and $b$ are distinct).
  Hence, $i_a$ and $i_b$ are two distinct elements of $I$ (since
  $i_a \in I$ and $i_b \in I$).
  \par
  The set $I$ is an independent set of $\overline{G}$.
  In other words, $I$ is a subset of $V$ having the property that
  no two distinct elements of $I$ are adjacent with respect to
  $\overline{G}$ (by the definition of an ``independent set'').
  \par
  The elements $i_a$ and $i_b$ are two distinct elements of $I$.
  Hence, $i_a$ and $i_b$ are not adjacent with respect to
  $\overline{G}$ (since no two distinct elements of $I$ are adjacent
  with respect to $\overline{G}$).
  In other words, $\set{i_a, i_b} \notin \edges{\overline{G}}$.
  \par
  On the other hand, $i_a$ and $i_b$ are two distinct elements of $I$.
  Hence, $\set{i_a, i_b}$ is a $2$-element subset of $I$.
  Thus, $\set{i_a, i_b} \in \powset[2]{I} \subseteq \powset[2]{V}$
  (since $I \subseteq V$).
  Combining this with $\set{i_a, i_b} \notin \edges{\overline{G}}$,
  we obtain
  $\set{i_a, i_b} \in \powset[2]{V} \setminus \edges{\overline{G}}$.
  But from
  $\overline{G} = \tup{V, \powset[2]{V} \setminus \edges{G}}$, we
  obtain
  $\edges{\overline{G}} = \powset[2]{V} \setminus \edges{G}$.
  Hence,
  $\powset[2]{V} \setminus \edges{\overline{G}}
  = \powset[2]{V} \setminus
      \tup{\powset[2]{V} \setminus \edges{G}}
  = \edges{G}$
  (since $\edges{G} \subseteq \powset[2]{V}$).
  Thus,
  $\set{i_a, i_b} \in \powset[2]{V} \setminus \edges{\overline{G}}
  = \edges{G}$.
  In other words, the vertices $i_a$ and $i_b$ of $G$ are adjacent.
  This completes our proof.}.
In other words, the $r + 1$ vertices $i_1, i_2, \ldots, i_{r + 1}$ of
$G$ are mutually adjacent.
Hence, there exist $r + 1$ distinct vertices of $G$ that are mutually
adjacent (namely, the $r + 1$ distinct vertices
$i_1, i_2, \ldots, i_{r+1}$).
This proves Theorem~\ref{thm.intro.turan}.
\end{proof}

\newpage

\subsection{Exercise \ref{exe.hw3.vandermondes}: bijective proofs for
Vandermonde-like identities?}

\begin{exercise} \label{exe.hw3.vandermondes}
\textbf{Extra credit:}

In this exercise, ``number'' means (e.g.) a real number. (Feel
free to restrict yourself to positive integers  if it helps you.
The most general interpretation would be ``element of a commutative
ring'', but you don't need to work in this generality.)

For any $n$ numbers $x_1, x_2, \ldots, x_n$, we define
$v\left(x_1, x_2, \ldots, x_n\right)$ to be the number
\[
 \prod_{1\leq i<j\leq n} \left( x_j - x_i \right)
 =
 \det \tup{ \tup{ x_j^{i-1} }_{1\leq i\leq n, \  1\leq j\leq n } } .
\]

Let $x_1, x_2, \ldots, x_n$ be $n$ numbers. Let $t$
be a further number.
Prove
at least one of the following facts combinatorially
(i.e., without using any properties of the determinant
other than its definition as a sum over permutations):

\textbf{(a)} We have
\[
\sum_{k=1}^{n} v\left(  x_{1},x_{2},\ldots,x_{k-1},x_{k}+t,x_{k+1}%
,x_{k+2},\ldots,x_{n}\right)
= n v\left(  x_{1},x_{2},\ldots,x_{n}\right)  .
\]

\textbf{(b)} For each $m\in\left\{ 0,1,\ldots,n-1\right\}  $, we have
\[
\sum_{k=1}^{n}x_{k}^{m}v\left(  x_{1},x_{2},\ldots,x_{k-1},t,x_{k+1}%
,x_{k+2},\ldots,x_{n}\right)
= t^{m}v\left(  x_{1},x_{2},\ldots,x_{n}\right)
.
\]

\textbf{(c)} We have
\begin{align*}
&  \sum_{k=1}^{n}x_{k}v\left(  x_{1},x_{2},\ldots,x_{k-1},x_{k}+t,x_{k+1}%
,x_{k+2},\ldots,x_{n}\right) \\
&  =\left(  \dbinom{n}{2}t+\sum_{k=1}^{n}x_{k}\right)  v\left(  x_{1}%
,x_{2},\ldots,x_{n}\right)  .
\end{align*}

\end{exercise}

\begin{proof}[Hints to Exercise~\ref{exe.hw3.vandermondes}.]
I hope that at least some parts of Exercise~\ref{exe.hw3.vandermondes}
have combinatorial proofs similar to Gessel's proof of the Vandermonde
determinant (as in
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/5707lec8.pdf}{lecture 8}).
Noone solved any part of Exercise \ref{exe.hw3.vandermondes}, though.
Feel free to continue trying (the extra credit is still available,
and, more importantly, a chance to get your new proof published).

Exercise~\ref{exe.hw3.vandermondes} \textbf{(a)} can be easily
proven if you know some abstract algebra (specifically, properties of
polynomial rings in several variables). Let me sketch the argument.
(This is modelled on a well-known proof of the Vandermonde determinant
identity
$\prod_{1\leq i<j\leq n} \left( x_j - x_i \right)
 =
 \det \tup{ \tup{ x_j^{i-1} }_{1\leq i\leq n, \  1\leq j\leq n } }$
itself, which can be found, e.g., in \cite[\S 17]{Garret10}.)

First of all, let $x_1, x_2, \ldots, x_n$ and $t$ no longer be
numbers; but instead, let them be indeterminates.
Thus, we are working in the polynomial ring
$\ZZ\left[x_1, x_2, \ldots, x_n, t\right]$.
Let $P$ be the polynomial
$\sum_{k=1}^{n} v\left(  x_{1},x_{2},\ldots,x_{k-1},x_{k}+t,x_{k+1}%
,x_{k+2},\ldots,x_{n}\right)
- n v\left(  x_{1},x_{2},\ldots,x_{n}\right)$.
This polynomial is homogeneous of degree $n \tup{n-1} / 2$ (check
this!).
But the polynomial $P$ becomes $0$ whenever two of the variables
$x_1, x_2, \ldots, x_n$ are
equal\footnote{Check this -- it's not immediately obvious.
  The main observation to make is that the polynomial
  $v \tup{x_1, x_2, \ldots, x_n}$ gets multiplied by $-1$ whenever two
  of the variables $x_1, x_2, \ldots, x_n$ get interchanged, and
  becomes $0$ whenever two of the variables $x_1, x_2, \ldots, x_n$
  are equal.}.
Hence, this polynomial $P$ is divisible by $x_i - x_j$ for every pair
$\tup{i, j}$ satisfying $1 \leq i < j \leq n$ (by some basic abstract
algebra). Consequently, the polynomial $P$ is divisible by the
product
$\prod_{1 \leq i < j \leq n} \tup{x_i - x_j}$
\ \ \ \ \footnote{This step is nontrivial.
  We are claiming that if a polynomial is divisible by
  $x_i - x_j$ for every pair $\tup{i, j}$ satisfying
  $1 \leq i < j \leq n$, then this polynomial must also be divisible
  by the product $\prod_{1 \leq i < j \leq n} \tup{x_i - x_j}$.
  One way to prove this is by using the fact (often proven in the
  first semester of abstract algebra) that the polynomial ring
  $\ZZ\left[x_1, x_2, \ldots, x_n, t\right]$ is a unique factorization
  domain.
  There exist other arguments, but these too use at least the language
  of rings.}.
But this product is homogeneous of the same degree $n \tup{n-1} / 2$
as the polynomial $P$ itself (since it has $n \tup{n-1} / 2$ factors,
each of them linear).
Hence, the quotient
$\dfrac{P}{\prod_{1 \leq i < j \leq n} \tup{x_i - x_j}}$ must be a
homogeneous polynomial of degree $0$, i.e., a constant.
We thus merely need to show that this constant is $0$.
The easiest way to do so is to evaluate this polynomial at $t = 0$.
The result is clearly $0$.
Since it is a constant, it thus is $0$ whatever $t$ is.
And so Exercise~\ref{exe.hw3.vandermondes} \textbf{(a)} is proven
(up to all the steps I have omitted).

Exercise~\ref{exe.hw3.vandermondes} \textbf{(b)} can be solved in a
similar manner -- actually, even easier. Let $Q$ be the polynomial
$\sum_{k=1}^{n}x_{k}^{m}v\left(  x_{1},x_{2},\ldots,x_{k-1},t,x_{k+1}%
,x_{k+2},\ldots,x_{n}\right)
- t^{m}v\left(  x_{1},x_{2},\ldots,x_{n}\right)$.
% considered as a polynomial in the variable $t$, where we regard
% $x_1, x_2, \ldots, x_n$ as constants. We WLOG assume that
% $x_1, x_2, \ldots, x_n$ are distinct\footnote{Again, the reason why
% this can be WLOG assumed is some abstract algebra.}.
Then, it is easy to see that the polynomial $Q$ vanishes whenever
$t = x_i$ for any $i$.
Thus, this polynomial $Q$ is divisible by all of the $n$
linear polynomials $t-x_i$ with $i \in \set{1, 2, \ldots, n}$.
Hence, this polynomial $Q$ must be divisible by their product
$\prod_{i=1}^n \tup{t-x_i}$.
However, this product has degree $n$ when considered as a polynomial
in $t$ (treating $x_1, x_2, \ldots, x_n$ as constants), whereas the
polynomial $Q$ has degree $\leq m \leq n-1$ (again, when considered
as a polynomial in $t$).
The only way a polynomial can be divisible by a polynomial of larger
degree is when the former polynomial is $0$. Hence, $Q$ must be $0$.

Actually,
Exercise~\ref{exe.hw3.vandermondes} \textbf{(b)} is a famous formula
in disguise -- namely, the \textit{Lagrange interpolation formula}.
Namely, if we divide both sides of the claim by
$v \tup{x_1, x_2, \ldots, x_n}$ (assuming that $x_1, x_2, \ldots, x_n$
are distinct\footnote{This is a harmless assumption that you can make
  whenever you want to prove an identity like this... but proving that
  this is so takes a bit of abstract algebra, too.}),
then we obtain
\[
\sum_{k=1}^n x_k^m \dfrac{\prod_{i \neq k} \tup{  t - x_i}}
                         {\prod_{i \neq k} \tup{x_k - x_i}}
= t^m .
\]
More generally, if $f$ is any polynomial (in one variable) of degree
$\leq n-1$, then
\[
\sum_{k=1}^n f \tup{x_k} \dfrac{\prod_{i \neq k} \tup{  t - x_i}}
                               {\prod_{i \neq k} \tup{x_k - x_i}}
= f \tup{t} .
\]
This is often stated as follows:
If $x_1, x_2, \ldots, x_n$ are $n$ distinct real numbers, and
$y_1, y_2, \ldots, y_n$ are $n$ further real numbers, then
there is a unique polynomial $g = g \tup{t}$ of degree $\leq n-1$
satisfying $g \tup{x_i} = y_i$ for all $i$, and this polynomial $g$ is
\[
\sum_{k=1}^n y_k \dfrac{\prod_{i \neq k} \tup{  t - x_i}}
                       {\prod_{i \neq k} \tup{x_k - x_i}}
.
\]
See, for example,
\url{http://www.math.uconn.edu/~leykekhman/courses/MATH3795/Lectures/Lecture_14_poly_interp.pdf} .

Exercise~\ref{exe.hw3.vandermondes} \textbf{(c)} is a harder variant
of Exercise~\ref{exe.hw3.vandermondes} \textbf{(a)}; this time the
quotient of the polynomials has degree $1$, which makes it harder to
identify it (evaluating it at $t=0$ is not enough).
It is a step in one of the classical proofs of the hook-length formula
in algebraic combinatorics -- see \cite[\S 4.3, Exercise
10]{Fulton-Young} or \cite[Lemma 4.13]{Uecker16}
or \cite[Lemma 2]{GlaNg04}\footnote{To be fully
  precise: \cite[Lemma 2]{GlaNg04} is obtained from
  Exercise~\ref{exe.hw3.vandermondes} \textbf{(c)} by applying it to
  $n = m$, $t = -1$ and $x_i = z_i$. Conversely,
  Exercise~\ref{exe.hw3.vandermondes} \textbf{(c)} follows from
  \cite[Lemma 2]{GlaNg04} (applied to $m = n$ and $z_i = -x_i / t$).
  Hence, the two facts are equivalent.}.

Meanwhile, elementary (but still not combinatorial) proofs also exist:
\begin{itemize}
\item Exercise~\ref{exe.hw3.vandermondes} \textbf{(a)} is solved in
      \cite[Proposition 7.192]{detnotes}.
\item Exercise~\ref{exe.hw3.vandermondes} \textbf{(b)} is solved in
      \cite[Proposition 7.194]{detnotes}.
\item Exercise~\ref{exe.hw3.vandermondes} \textbf{(c)} is solved in
      \cite[Exercise 6.34]{detnotes}.
\end{itemize}
\end{proof}

\begin{thebibliography}{9999999999}                                                                                       %

\bibitem[AGJJ09]{AGJJ09}
\href{http://www.sciencedirect.com/science/article/pii/S0012365X08005244}{S. Akbari, M. Ghanbari, S. Jahanbekam, M. Jamaali, \textit{List coloring of graphs having cycles of length divisible by a given number}, Discrete Mathematics \textbf{309}, Issue 3, 28 February 2009, pp. 613--614}.

\bibitem[Fulton97]{Fulton-Young}William Fulton, \textit{Young Tableaux: With
Applications to Representation Theory and Geometry}, Cambridge University
Press 1997.

\bibitem[Garret10]{Garret10}Paul Garrett,
\textit{Abstract Algebra},
ca. 2010,
\newline\url{http://www-users.math.umn.edu/~garrett/m/algebra/}

\bibitem[GlaNg04]{GlaNg04}
Kenneth Glass, Chi-Keung Ng,
\textit{A Simple Proof of the Hook Length Formula},
The American Mathematical Monthly,
Vol. 111, No. 8 (Oct., 2004), pp. 700--704.
\newline\url{https://sites.math.washington.edu/~billey/classes/581.fall.2015/articles/glass.ng.2004.pdf}

\bibitem[Grinbe16]{detnotes}Darij Grinberg, \textit{Notes on the combinatorial
fundamentals of algebra}, 10 January 2019.
\newline\url{http://www.cip.ifi.lmu.de/~grinberg/primes2015/sols.pdf}

\bibitem[Quinla17]{Quinla17}Rachel Quinlan,
\textit{Advanced Linear Algebra MA500-1: Lecture Notes
Semester 1 2015-2016},
version 14 March 2017.
\newline\url{http://www.maths.nuigalway.ie/~rquinlan/teaching/}

\bibitem[Uecker16]{Uecker16}Torsten Ueckerdt and Stefan Walzer,
\textit{Lecture Notes Combinatorics},
version 19 July 2016.
\newline\url{http://www.math.kit.edu/iag6/lehre/co2015s/media/script.pdf}

\bibitem[Wang17]{Wang17}
\href{http://lanl.arxiv.org/abs/1701.01953v2}{Jian Wang,
\textit{Maximum Linear Forests in Trees},
arXiv preprint arXiv:1701.01953v2}.

\end{thebibliography}



\end{document}

==> anc/17s/hw5s.tex <==
\documentclass[numbers=enddot,12pt,final,onecolumn,notitlepage]{scrartcl}%
\usepackage[headsepline,footsepline,manualmark]{scrlayer-scrpage}
\usepackage[all,cmtip]{xy}
\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{amsthm}
\usepackage{framed}
\usepackage{comment}
\usepackage{color}
\usepackage{hyperref}
\usepackage{ifthen}
\usepackage[sc]{mathpazo}
\usepackage[T1]{fontenc}
\usepackage{needspace}
\usepackage{tabls}
\usepackage{epigraph}
\newcounter{exer}
\theoremstyle{definition}
\newtheorem{theo}{Theorem}[section]
\newenvironment{theorem}[1][]
{\begin{theo}[#1]\begin{leftbar}}
{\end{leftbar}\end{theo}}
\newtheorem{lem}[theo]{Lemma}
\newenvironment{lemma}[1][]
{\begin{lem}[#1]\begin{leftbar}}
{\end{leftbar}\end{lem}}
\newtheorem{prop}[theo]{Proposition}
\newenvironment{proposition}[1][]
{\begin{prop}[#1]\begin{leftbar}}
{\end{leftbar}\end{prop}}
\newtheorem{defi}[theo]{Definition}
\newenvironment{definition}[1][]
{\begin{defi}[#1]\begin{leftbar}}
{\end{leftbar}\end{defi}}
\newtheorem{remk}[theo]{Remark}
\newenvironment{remark}[1][]
{\begin{remk}[#1]\begin{leftbar}}
{\end{leftbar}\end{remk}}
\newtheorem{coro}[theo]{Corollary}
\newenvironment{corollary}[1][]
{\begin{coro}[#1]\begin{leftbar}}
{\end{leftbar}\end{coro}}
\newtheorem{conv}[theo]{Convention}
\newenvironment{condition}[1][]
{\begin{conv}[#1]\begin{leftbar}}
{\end{leftbar}\end{conv}}
\newtheorem{quest}[theo]{Question}
\newenvironment{algorithm}[1][]
{\begin{quest}[#1]\begin{leftbar}}
{\end{leftbar}\end{quest}}
\newtheorem{warn}[theo]{Warning}
\newenvironment{conclusion}[1][]
{\begin{warn}[#1]\begin{leftbar}}
{\end{leftbar}\end{warn}}
\newtheorem{conj}[theo]{Conjecture}
\newenvironment{conjecture}[1][]
{\begin{conj}[#1]\begin{leftbar}}
{\end{leftbar}\end{conj}}
\newtheorem{exam}[theo]{Example}
\newenvironment{example}[1][]
{\begin{exam}[#1]\begin{leftbar}}
{\end{leftbar}\end{exam}}
\newtheorem{exmp}[exer]{Exercise}
\newenvironment{exercise}[1][]
{\begin{exmp}[#1]\begin{leftbar}}
{\end{leftbar}\end{exmp}}
\newenvironment{statement}{\begin{quote}}{\end{quote}}
\iffalse
\newenvironment{proof}[1][Proof]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\fi
\let\sumnonlimits\sum
\let\prodnonlimits\prod
\let\cupnonlimits\bigcup
\let\capnonlimits\bigcap
\renewcommand{\sum}{\sumnonlimits\limits}
\renewcommand{\prod}{\prodnonlimits\limits}
\renewcommand{\bigcup}{\cupnonlimits\limits}
\renewcommand{\bigcap}{\capnonlimits\limits}
\setlength\tablinesep{3pt}
\setlength\arraylinesep{3pt}
\setlength\extrarulesep{3pt}
\voffset=0cm
\hoffset=-0.7cm
\setlength\textheight{22.5cm}
\setlength\textwidth{15.5cm}
\newenvironment{verlong}{}{}
\newenvironment{vershort}{}{}
\newenvironment{noncompile}{}{}
\excludecomment{verlong}
\includecomment{vershort}
\excludecomment{noncompile}
\newcommand{\id}{\operatorname{id}}
\newcommand{\rev}{\operatorname{rev}}
\newcommand{\conncomp}{\operatorname{conncomp}}
\newcommand{\conn}{\operatorname{conn}}
\newcommand{\NN}{\mathbb{N}}
\newcommand{\ZZ}{\mathbb{Z}}
\newcommand{\QQ}{\mathbb{Q}}
\newcommand{\RR}{\mathbb{R}}
\newcommand{\powset}[2][]{\ifthenelse{\equal{#2}{}}{\mathcal{P}\left(#1\right)}{\mathcal{P}_{#1}\left(#2\right)}}
% $\powset[k]{S}$ stands for the set of all $k$-element subsets of
% $S$. The argument $k$ is optional, and if not provided, the result
% is the whole powerset of $S$.
\newcommand{\set}[1]{\left\{ #1 \right\}}
% $\set{...}$ yields $\left\{ ... \right\}$.
\newcommand{\abs}[1]{\left| #1 \right|}
% $\abs{...}$ yields $\left| ... \right|$.
\newcommand{\tup}[1]{\left( #1 \right)}
% $\tup{...}$ yields $\left( ... \right)$.
\newcommand{\ive}[1]{\left[ #1 \right]}
% $\ive{...}$ yields $\left[ ... \right]$.
\newcommand{\verts}[1]{\operatorname{V}\left( #1 \right)}
% $\verts{...}$ yields $\operatorname{V}\left( ... \right)$.
\newcommand{\edges}[1]{\operatorname{E}\left( #1 \right)}
% $\edges{...}$ yields $\operatorname{E}\left( ... \right)$.
\newcommand{\arcs}[1]{\operatorname{A}\left( #1 \right)}
% $\arcs{...}$ yields $\operatorname{A}\left( ... \right)$.
\newcommand{\underbrack}[2]{\underbrace{#1}_{\substack{#2}}}
% $\underbrack{...1}{...2}$ yields
% $\underbrace{...1}_{\substack{...2}}$. This is useful for doing
% local rewriting transformations on mathematical expressions with
% justifications.
\newcommand{\are}{\ar@{-}}
% In an xymatrix environment, $\are$ gives an arrow without
% arrowhead. I use this to represent edges in graphs.
\newcommand{\arebi}[1][]{\ar@{<-}@/_/[#1] \ar@/^/[#1]}
% In an xymatrix environment, $\arebi$ gives two arrows with
% opposite direction. I use this to represent edges in
% bidirected digraphs.
\ihead{Math 5707 Spring 2017 (Darij Grinberg): homework set 5}
\ohead{page \thepage}
\cfoot{}
\begin{document}

\begin{center}
\textbf{Math 5707 Spring 2017 (Darij Grinberg): homework set 5}

\textbf{Solution sketches.}

\textbf{extended and generalized version, with an introduction to sandpile theory (\today).}
\end{center}

\epigraph{This tale grew in the telling.}{J. R. R. Tolkien}

\tableofcontents

\subsection{Reminders}

See the
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/nogra.pdf}{lecture notes}
and also the
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/}{handwritten notes}
for relevant material.
See also
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/hw2s.pdf}{the solutions to homework set 2}
\cite{hw2s}
for various conventions and notations that are in use here.

\subsection{Sandpiles: the basic results}

Let me recall the definitions of the basic concepts on chip-firing
done in class.
Various sources on this material are
\cite{BjoLov92} (and, less directly, \cite{BjLoSh91}),
\cite{HLMPPW13}, \cite[Lectures 29--31]{Musike09} and \cite{CorPet16}.
(None of these is as readable as I would like to have it, but the
whole subject is about 30 years old, with most activity very
recent...
Also, be aware of incompatible notations, as well as of the fact that
some of the sources only consider undirected graphs.)
The particular case of the ``integer lattice'' graph has attracted
particular attention due to the mysterious pictures it generates;
see \url{http://www.math.cmu.edu/~wes/sand.html#next-page} for some
of these pictures, as well as
\url{http://www.math.cornell.edu/~levine/apollonian-slides.pdf} for a
talk with various illustrations.

Let me give a survey of the basics of the theory.
(Due to a reliance on constructive proofs, this survey is
unfortunately longer than I expected it to be.)

\subsubsection{Configurations, $\ZZ$-configurations and toppling}

We refer to \cite{hw2s} for the definition of a multidigraph, as well
as for the definitions of walks, paths, circuits and cycles in a
multidigraph.

If $v$ is a vertex of a multidigraph $\tup{V, A, \phi}$, then the
\textit{outdegree} $\deg^+ v$ of $v$ is defined to be the number
of all arcs $a \in A$ whose source is $v$.
Similarly,
if $v$ is a vertex of a multidigraph $\tup{V, A, \phi}$, then the
\textit{indegree} $\deg^- v$ of $v$ is defined to be the number
of all arcs $a \in A$ whose target is $v$.

An arc $a$ of a multidigraph is said to be a \textit{loop}
if the source of $a$ is the target of $a$.

Fix a multidigraph $D = \tup{V, A, \phi}$.

\begin{definition}
A \textit{configuration} (on $D$) means a map $f : V \to \NN$.
(Recall that $\NN = \set{0, 1, 2, \ldots}$.)

A configuration is also called a \textit{chip configuration} or
\textit{sandpile}.

We like to think of a configuration as a way to place
a finite number of game chips on the vertices of $D$:
Namely, the configuration $f$ corresponds to placing
$f \tup{v}$ chips on the vertex $v$ for each $v \in V$.
The chips are understood to be undistinguishable, so the
only thing that matters is how many of them are placed on
each given vertex.
Sometimes, we speak of grains of sand instead of chips.
\end{definition}

\begin{definition}
A \textit{$\ZZ$-configuration} (on $D$) means a map
$f : V \to \ZZ$.
We shall regard each configuration as a $\ZZ$-configuration
(since $\NN \subseteq \ZZ$).
\end{definition}

\begin{definition}
Let $f : V \to \ZZ$ be a $\ZZ$-configuration.

\textbf{(a)} A vertex $v \in V$ is said to be
\textit{active} in $f$ if and only if
$f\tup{v} \geq \deg^+ v$.
(Recall that $\deg^+ v$ is the outdegree of $v$.)

\textbf{(b)} The $\ZZ$-configuration $f$ is said to be
\textit{stable} if no vertex $v \in V$ is active in $f$.
\end{definition}

Thus, a $\ZZ$-configuration $f : V \to \ZZ$ is stable
if and only if each vertex $v \in V$ satisfies
$f \tup{v} < \deg^+ v$.

Notice that there are only finitely many stable configurations
(because if $f$ is a stable configuration, then, for each
$v \in V$, the stability of $f$ implies $f \tup{v} \leq \deg^+ v$,
whereas the fact that $f$ is a configuration implies
$f \tup{v} \geq 0$; but these two inequalities combined
leave only finitely many possible values for $f \tup{v}$).

\begin{definition} \label{def.chip.add-configs}
The set $\ZZ^V$ of all $\ZZ$-configurations can be equipped with
operations of addition and subtraction, defined as follows:

\begin{itemize}
 \item For any two $\ZZ$-configurations $f : V \to \ZZ$ and
       $g : V \to \ZZ$, we define a $\ZZ$-configuration
       $f + g : V \to \ZZ$ by setting
       \[
        \tup{f + g} \tup{v}
        = f \tup{v} + g \tup{v}
        \qquad \text{ for each } v \in V .
       \]

 \item For any two $\ZZ$-configurations $f : V \to \ZZ$ and
       $g : V \to \ZZ$, we define a $\ZZ$-configuration
       $f - g : V \to \ZZ$ by setting
       \[
        \tup{f - g} \tup{v}
        = f \tup{v} - g \tup{v}
        \qquad \text{ for each } v \in V .
       \]
\end{itemize}

These operations of addition and subtraction satisfy the
standard rules (e.g., we always have
$\tup{f+g} + h = f + \tup{g+h}$ and
$\tup{f-g} - h = f - \tup{g+h}$).
Hence, we can write terms like $f + g + h$ or $f - g - h$
without having to explicitly place parentheses.

Also, we can define a ``zero configuration'' $0 : V \to \ZZ$,
which is the configuration that sends each $v \in V$ to the
number $0$.
(Hopefully, the dual use of the symbol $0$ for both the number
$0$ and this zero configuration is not too confusing.)

Also, for each $\ZZ$-configuration $f : V \to \ZZ$ and each
integer $N$, we define a $\ZZ$-configuration $Nf : V \to \ZZ$
by
\[
\tup{Nf} \tup{v} = N f \tup{v}
\qquad \text{ for each } v \in V .
\]
\end{definition}

\begin{definition}
Let $f : V \to \ZZ$ be any $\ZZ$-configuration.
Then, $\sum f$ shall denote the integer
$\sum_{v \in V} f \tup{v}$.

This integer $\sum f$ is called the \textit{degree} of $f$.
\end{definition}

If $f$ is a configuration, then $\sum f$ is the total
number of chips in $f$.

It is easy to see that any two $\ZZ$-configurations $f$ and
$g$ satisfy $\sum \tup{f+g} = \sum f + \sum g$ and
$\sum \tup{f-g} = \sum f - \sum g$.
Also, any $N \in \ZZ$ and any $\ZZ$-configuration $f$
satisfy $\sum \tup{Nf} = N \sum f$.

\begin{proposition} \label{prop.chip.sum-greater}
Let $f$ be a configuration.
Let $h = \sum f$ and $w \in V$.
Then, $f \tup{w} \leq h$.
\end{proposition}

\begin{proof}[Proof of Proposition~\ref{prop.chip.sum-greater} (sketched).]
We have $h = \sum f = \sum_{v \in V} f \tup{v}$;
this is a sum of nonnegative integers (since $f$ is a
configuration).
But a sum of nonnegative integers is always $\geq$ to
each of its addends.
Hence, $\sum_{v \in V} f \tup{v} \geq f \tup{w}$.
Thus, $h = \sum_{v \in V} f \tup{v} \geq f \tup{w}$.
This proves Proposition~\ref{prop.chip.sum-greater}.
\end{proof}

\begin{definition}
\label{def.iverson}
We shall use the \textit{Iverson bracket notation}:
If $\mathcal{A}$ is any logical statement, then we define
an integer $\ive{ \mathcal{A} } \in \set{0, 1}$ by
\[
\ive{ \mathcal{A} } =
\begin{cases}
1, & \text{if }\mathcal{A}\text{ is true};\\
0, & \text{if }\mathcal{A}\text{ is false}
\end{cases}
.
\]
For example, $\ive{1+1=2} =1$ (since $1+1=2$ is true), whereas
$\ive{1+1=1} =0$ (since $1+1=1$ is false).
\end{definition}

\begin{definition}
If $v$ and $w$ are any two vertices of $D$, then
$a_{v, w}$ shall denote the number of all arcs of $D$ having
source $v$ and target $w$.
This is a nonnegative integer.
\end{definition}
(Note that $a_{v, w}$ might be $> 1$, since $D$ is a multidigraph.
Note also that $a_{v, v}$ might be nonzero, since loops are
allowed.)

\begin{definition}
Let $v \in V$ be a vertex.
Then, a $\ZZ$-configuration $\Delta v$ is defined by setting
\[
 \tup{\Delta v} \tup{w}
 = \ive{w = v} \deg^+ v - a_{v, w}
  \qquad \text{ for all } w \in V .
\]
\end{definition}

Let us unpack the definition of $\Delta v$ we just gave:
It says that
\[
\tup{\Delta v} \tup{w} = - a_{v, w}
\qquad \text{ for each vertex } w \in V \text{ distinct from } v
\]
(because if $w$ is distinct
from $v$, then $\ive{w = v} = 0$);
and it says that
\[
\tup{\Delta v} \tup{v} = \deg^+ v - a_{v, v} .
\]

\begin{definition}
Let $v \in V$ be a vertex.
Then, \textit{firing $v$} is the operation on
$\ZZ$-configurations (i.e., formally speaking, the mapping from
$\ZZ^V$ to $\ZZ^V$) that sends each $\ZZ$-configuration
$f : V \to \ZZ$ to $f - \Delta v$.

We sometimes say ``toppling $v$'' instead of ``firing $v$''.
\end{definition}

If $f : V \to \NN$ is a configuration, then the
$\ZZ$-configuration $f - \Delta v$ obtained by firing $v$ can be
described as follows:
The vertex $v$ ``donates'' $\deg^+ v$ of its chips to its
neighbors, by sending one chip along each of its outgoing arcs
(i.e., for each arc having source $v$, the vertex $v$ sends one
chip along this arc to the target of this arc).
Thus, the number of chips on $v$ (weakly) decreases, while the
number of chips on each other vertex (weakly) increases.
Of course, the resulting $\ZZ$-configuration $f - \Delta v$ is
not necessarily a configuration.
In fact, it is a configuration if the vertex $v$ is
active in $f$,
and also in some other cases:

\begin{proposition} \label{prop.chip.fire-conf}
Let $f : V \to \NN$ be a configuration.
Let $v \in V$.

\textbf{(a)} If the vertex $v$ is active in $f$, then
$f - \Delta v$ is a configuration.

\textbf{(b)} If $f - \Delta v$ is a configuration, and if
$D$ has no loops with source and target $v$, then
the vertex $v$ is active in $f$.
\end{proposition}

Note that the converse of
Proposition~\ref{prop.chip.fire-conf} \textbf{(a)} does not
hold when $D$ has loops with source and target $v$.

\begin{proof}[Proof of Proposition~\ref{prop.chip.fire-conf} (sketched).]
\textbf{(a)} Assume that the vertex $v$ is active in $f$.
Thus, $f \tup{v} \geq \deg^+ v$.
Hence,
\[
\tup{f - \Delta v} \tup{v}
= \underbrace{\tup{ f \tup{v} }}_{\geq \deg^+ v}
  - \underbrace{\tup{ \tup{\Delta v} \tup{v} }}_{= \deg^+ v - a_{v, v} }
\geq \deg^+ v - \tup{\deg^+ v - a_{v, v}} = a_{v, v} \geq 0 .
\]
Also, each vertex $w \in V$ distinct from $v$ satisfies
\[
\tup{f - \Delta v} \tup{w}
= f \tup{w}
  - \underbrace{\tup{ \tup{\Delta v} \tup{w} }}_{= - a_{v, w} \leq 0 }
\geq f \tup{w} \geq 0
\]
(since $f$ is a configuration).
Combining these two inequalities, we conclude that
$\tup{f - \Delta v} \tup{w} \geq 0$
for each $w \in V$.
In other words, $f - \Delta v$ is a configuration.
This proves Proposition~\ref{prop.chip.fire-conf} \textbf{(a)}.

\textbf{(b)} Assume that $f - \Delta v$ is a configuration.
Also, assume that $D$ has no loops with source and target $v$.
Thus, $a_{v, v} = 0$.
Now, $\tup{f - \Delta v} \tup{v} \geq 0$ (since
$f - \Delta v$ is a configuration), so that
\begin{align*}
0 &\leq \tup{f - \Delta v} \tup{v}
= f \tup{v}
  - \underbrace{\tup{ \tup{\Delta v} \tup{v} }}_{= \deg^+ v - a_{v, v} }
= f \tup{v} - \tup{\deg^+ v - a_{v, v}} \\
&= f \tup{v} - \deg^+ v + \underbrace{a_{v, v}}_{= 0}
= f \tup{v} - \deg^+ v .
\end{align*}
In other words, $f \tup{v} \geq \deg^+ v$. In other words,
the vertex $v$ is active in $f$.
This proves Proposition~\ref{prop.chip.fire-conf} \textbf{(b)}.
\end{proof}

\begin{proposition} \label{prop.chip.sumDv=0}
We have $\sum \tup{\Delta v} = 0$ for each vertex $v \in V$.
\end{proposition}

\begin{proof}[Proof of Proposition~\ref{prop.chip.sumDv=0} (sketched).]
Let $v\in V$ be any vertex. Then,
\begin{align*}
\sum\left(  \Delta v\right)    & =\sum_{w\in V}\underbrace{\left(  \Delta
v\right)  \left(  w\right)  }_{=\left[  w=v\right]  \deg^{+}v-a_{v,w}}%
=\sum_{w\in V}\left(  \left[  w=v\right]  \deg^{+}v-a_{v,w}\right)  \\
& =\underbrace{\sum_{w\in V}\left[  w=v\right]  }_{=1}\deg^{+}%
v-\underbrace{\sum_{w\in V}a_{v,w}}_{\substack{=\left(  \text{the number of
all arcs with source }v\right)  \\=\deg^{+}v}}\\
& =\deg^{+}v-\deg^{+}v=0.
\end{align*}
This proves Proposition~\ref{prop.chip.sumDv=0}.
\end{proof}

Thus,
\[
\sum \tup{f - \Delta v}
= \sum f - \underbrack{\sum \tup{\Delta v}}{= 0 \\ \text{(by Proposition~\ref{prop.chip.sumDv=0})}}
= \sum f
\]
for each $\ZZ$-configuration $f : V \to \ZZ$ and each vertex $v$.
In other words, firing a vertex $v$ does not change the degree of
a $\ZZ$-configuration.

\subsubsection{Legal and stabilizing sequences}

The word ``sequence'' shall always mean ``finite sequence''
(which is the same as ``finite list'' or ``tuple'').

We shall now study the effects of repeatedly firing vertices
of $D$ (that is, firing several vertices one after the other).
If $v_1, v_2, \ldots, v_k$ are finitely many elements of $V$,
and if $f : V \to \ZZ$ is any $\ZZ$-configuration,
then firing the vertices $v_1, v_2, \ldots, v_k$
(one after the other, in this order) results in the
$\ZZ$-configuration
$f - \Delta v_1 - \Delta v_2 - \cdots - \Delta v_k$.
This shows, in particular, that the order in which we fire
the vertices does not matter for the final result
(i.e., firing them in any other order would yield the same
resulting $\ZZ$-configuration);
however, the intermediate configurations of course do depend
on the order.

\begin{definition}
Let $f : V \to \ZZ$ be a $\ZZ$-configuration.

Let $\tup{v_1, v_2, \ldots, v_k}$ be a sequence of vertices of
$D$.

\textbf{(a)} The sequence $\tup{v_1, v_2, \ldots, v_k}$ is said
to be \textit{legal} for $f$ if for each
$i \in \set{1, 2, \ldots, k}$, the vertex $v_i$ is active in
the $\ZZ$-configuration
$f - \Delta v_1 - \Delta v_2 - \cdots - \Delta v_{i-1}$.

\textbf{(b)} The sequence $\tup{v_1, v_2, \ldots, v_k}$ is said
to be \textit{stabilizing} for $f$ if the $\ZZ$-configuration
$f - \Delta v_1 - \Delta v_2 - \cdots - \Delta v_k$ is stable.
\end{definition}

What is the rationale behind the notions of ``legal'' and
``stabilizing''?
A sequence of vertices provides a way to modify a
$\ZZ$-configuration by first firing the first vertex in the
sequence, then firing the second, and so on.
The sequence is said to be \textit{legal} (for $f$) if only
active vertices are being fired in this process
(i.e., each vertex that gets fired is active at the time of
its firing);
thus, in particular, if $f$ was a configuration, then
it remains a configuration throughout this process
(i.e., at no point does a vertex have a negative number of
chips)\footnote{This follows from
Proposition~\ref{prop.chip.fire-conf} \textbf{(a)}
(applied repeatedly).
\par
If our multidigraph $D$ has no loops, then
the converse is also true:
If the configuration remains a configuration throughout the
process, then the sequence is legal.
(This follows from
Proposition~\ref{prop.chip.fire-conf} \textbf{(b)}.)
But if $D$ has loops, this is not always the case.}.
The sequence is said to be \textit{stabilizing} (for $f$) if
the $\ZZ$-configuration resulting from it at the very end is
stable.

We notice some obvious consequences of the definitions:

\begin{proposition} \label{prop.chip.obvious}
Let $f$ be a $\ZZ$-configuration.

\textbf{(a)}
 If $f$ is a configuration, and if
       a sequence $\tup{v_1, v_2, \ldots, v_k}$ is legal
       for $f$, then all of the
       $\ZZ$-configurations
       $f - \Delta v_1 - \Delta v_2 - \cdots - \Delta v_i$
       for $i \in \set{0, 1, \ldots, k}$ are actually
       configurations.

\textbf{(b)}
 If a sequence $\tup{v_1, v_2, \ldots, v_k}$ is legal
       for $f$, then each prefix of this
       sequence (i.e., each sequence of the form
       $\tup{v_1, v_2, \ldots, v_i}$ for some
       $i \in \set{0, 1, \ldots, k}$) is legal for $f$ as
       well.

\textbf{(c)}
  If a sequence $\tup{v_1, v_2, \ldots, v_k}$ is
       stabilizing for $f$, then each
       permutation of this sequence (i.e., each sequence of
       the form
       $\tup{v_{\sigma\tup{1}}, v_{\sigma\tup{2}}, \ldots,
             v_{\sigma\tup{k}}}$ for a permutation
       $\sigma$ of $\set{1, 2, \ldots, k}$) is stabilizing
       for $f$ as well.

\textbf{(d)}
  If $\tup{v_1, v_2, \ldots, v_k}$ is a legal sequence
       for $f$, then
       $\tup{v_1, v_2, \ldots, v_k}$ is stabilizing if and
       only if there exist no $v \in V$ such that the
       sequence $\tup{v_1, v_2, \ldots, v_k, v}$ is legal.
\end{proposition}

An important property of chip-firing is the following result
(sometimes called the ``least action principle''):

\begin{theorem} \label{thm.chip.lap}
Let $f : V \to \ZZ$ be any $\ZZ$-configuration.
Let $\ell$ and $s$ be two sequences of vertices of $D$ such
that $\ell$ is legal for $f$ while $s$ is stabilizing for $f$.
Then, $\ell$ is a subpermutation of $s$.
\end{theorem}

Here, we are using the following notation:

\begin{definition}
Let $\tup{p_1, p_2, \ldots, p_u}$ and
$\tup{q_1, q_2, \ldots, q_v}$ be two finite sequences.
Then, we say that $\tup{p_1, p_2, \ldots, p_u}$ is
a \textit{subpermutation} of $\tup{q_1, q_2, \ldots, q_v}$
if and only if, for each object $t$, the following holds:
The number of $i \in \set{1, 2, \ldots, u}$ satisfying
$p_i = t$ is less or equal to the number of
$j \in \set{1, 2, \ldots, v}$ satisfying $q_j = t$.

Equivalently, the sequence $\tup{p_1, p_2, \ldots, p_u}$ is
a subpermutation of the sequence $\tup{q_1, q_2, \ldots, q_v}$
if and only if you can obtain the former from the latter by
removing some entries and permuting the remaining entries.
(``Some'' allows for the possibility of ``zero''.)
\end{definition}

Our proof of Theorem \ref{thm.chip.lap} relies on the following
simple facts about subpermutations (whose proofs are left
to the reader):

\begin{lemma} \label{lem.subper.simple-stuff}
\textbf{(a)} Any permutation of a finite sequence $s$ is a
subpermutation of $s$.

\textbf{(b)} If three finite sequences $a$, $b$ and $c$ have
the property that $a$ is a subpermutation of $b$, and that
$b$ is a subpermutation of $c$, then
$a$ is a subpermutation of $c$.

\textbf{(c)} If $\tup{a_1, a_2, \ldots, a_N}$
and $\tup{b_1, b_2, \ldots, b_M}$ are two finite sequences
such that $N > 0$ and $M > 0$ and $a_1 = b_1$,
and if the sequence $\tup{a_2, a_3, \ldots, a_N}$ is a
subpermutation of $\tup{b_2, b_3, \ldots, b_M}$, then
the sequence $\tup{a_1, a_2, \ldots, a_N}$ is a
subpermutation of $\tup{b_1, b_2, \ldots, b_M}$.

\textbf{(d)} If two finite sequences $a$ and $b$ are such
that $a$ is a subpermutation of $b$ and $b$ is a subpermutation
of $a$, then $a$ is a permutation of $b$.

\textbf{(e)} Any subpermutation of a finite sequence $s$ is
at most as long as $s$.
\end{lemma}

\begin{proof}[Proof of Theorem \ref{thm.chip.lap} (sketched).]
We shall prove Theorem \ref{thm.chip.lap} by induction on the length of $\ell$.

\textit{Induction base:} Theorem \ref{thm.chip.lap} is obvious when the length
of $\ell$ is $0$.

\textit{Induction step:} Fix a positive integer $N$. Assume (as the induction
hypothesis) that Theorem \ref{thm.chip.lap} is true when the sequence $\ell$
has length $N-1$. We must prove that Theorem \ref{thm.chip.lap} is true when
the sequence $\ell$ has length $N$.

So let $f$, $\ell$ and $s$ be as in Theorem \ref{thm.chip.lap}, and assume
that $\ell$ has length $N$. We must then prove that $\ell$ is a subpermutation
of $s$.

Write the sequence $s$ in the form $s=\left(  s_{1},s_{2},\ldots,s_{M}\right)
$.

Write the sequence $\ell$ in the form $\ell=\left(  \ell_{1},\ell_{2}%
,\ldots,\ell_{N}\right)  $ (this is possible, since $\ell$ has length $N$).
The entry $\ell_{1}$ exists (since $N$ is positive). Clearly, the vertex
$\ell_{1}$ is active in $f$ (because $\ell_{1}$ is the first entry of a
sequence that is legal for $f$). In other words, $f\left(  \ell_{1}\right)
\geq\deg^{+}\left(  \ell_{1}\right)  $.

Now, we claim that $\ell_{1}\in\left\{  s_{1},s_{2},\ldots,s_{M}\right\}  $.
Indeed, assume the contrary. Thus, $\ell_{1}\notin\left\{  s_{1},s_{2}%
,\ldots,s_{M}\right\}  $. In other words, $\ell_{1}\neq s_{i}$ for each
$i\in\left\{  1,2,\ldots,M\right\}  $. Hence, for each $i\in\left\{
1,2,\ldots,M\right\}  $, the definition of $\Delta s_{i}$ yields
\begin{equation}
\left(  \Delta s_{i}\right)  \left(  \ell_{1}\right)  =\underbrace{\left[
\ell_{1}=s_{i}\right]  }_{\substack{=0\\\text{(since }\ell_{1}\neq
s_{i}\text{)}}}\deg^{+}\left(  s_{i}\right)  -\underbrace{a_{s_{i},\ell_{1}}%
}_{\geq0}\leq0.\label{pf.thm.chip.lap.4}%
\end{equation}
But the sequence $\left(  s_{1},s_{2},\ldots,s_{M}\right)  =s$ is stabilizing;
in other words, the $\ZZ$-configuration $f-\Delta s_{1}-\Delta
s_{2}-\cdots-\Delta s_{M}$ is stable. Thus, in particular,
\[
\left(  f-\Delta s_{1}-\Delta s_{2}-\cdots-\Delta s_{M}\right)  \left(
\ell_{1}\right)  <\deg^{+}\left(  \ell_{1}\right)  \leq f\left(  \ell
_{1}\right)
\]
(since $f\left(  \ell_{1}\right)  \geq\deg^{+}\left(  \ell_{1}\right)  $).
Hence,%
\[
f\left(  \ell_{1}\right)  >\left(  f-\Delta s_{1}-\Delta s_{2}-\cdots-\Delta
s_{M}\right)  \left(  \ell_{1}\right)  =f\left(  \ell_{1}\right)  -\sum
_{i=1}^{M}\underbrace{\left(  \Delta s_{i}\right)  \left(  \ell_{1}\right)
}_{\substack{\leq0\\\text{(by (\ref{pf.thm.chip.lap.4}))}}}\geq f\left(
\ell_{1}\right)  ,
\]
which is absurd. This contradiction completes our proof of $\ell_{1}%
\in\left\{  s_{1},s_{2},\ldots,s_{M}\right\}  $.

In other words, $\ell_{1}$ is an entry of the sequence $s$. Thus, there exists
a permutation $t$ of the sequence $s$ such that $\ell_{1}$ is the
\textbf{first} entry of $t$. Consider such a $t$. Write $t$ in the form
$t=\left(  t_{1},t_{2},\ldots,t_{M}\right)  $. (This is possible, since $t$
has length $M$, being a permutation of the length-$M$ sequence $s$.)

We know that $\ell_{1}$ is the first entry of the sequence $t=\left(
t_{1},t_{2},\ldots,t_{M}\right)  $. In other words, $\ell_{1}=t_{1}$. In
particular, $M>0$.

Recall that $\left(  t_{1},t_{2},\ldots,t_{M}\right)  =t$ is a permutation of
the sequence $\left(  s_{1},s_{2},\ldots,s_{M}\right)  =s$. Thus, $f-\Delta
t_{1}-\Delta t_{2}-\cdots-\Delta t_{M}=f-\Delta s_{1}-\Delta s_{2}%
-\cdots-\Delta s_{M}$.

We have
\begin{align*}
& \left(  f-\Delta\underbrace{\ell_{1}}_{=t_{1}}\right)  -\Delta t_{2}-\Delta
t_{3}-\cdots-\Delta t_{M}\\
& =\left(  f-\Delta t_{1}\right)  -\Delta t_{2}-\Delta t_{3}-\cdots-\Delta
t_{M}\\
& =f-\Delta t_{1}-\Delta t_{2}-\cdots-\Delta t_{M}=f-\Delta s_{1}-\Delta
s_{2}-\cdots-\Delta s_{M}.
\end{align*}
Hence, the $\ZZ$-configuration $\left(  f-\Delta\ell_{1}\right)
-\Delta t_{2}-\Delta t_{3}-\cdots-\Delta t_{M}$ is stable (since the
$\ZZ$-configuration $f-\Delta s_{1}-\Delta s_{2}-\cdots-\Delta s_{M}$
is stable). In other words, the sequence $\left(  t_{2},t_{3},\ldots
,t_{M}\right)  $ is stabilizing for the $\ZZ$-configuration
$f-\Delta\ell_{1}$.

On the other hand, the sequence $\left(  \ell_{1},\ell_{2},\ldots,\ell
_{N}\right)  =\ell$ is legal for $f$. Hence, for each $i\in\left\{
2,3,\ldots,N\right\}  $, the vertex $\ell_{i}$ is active in the $\ZZ%
$-configuration $f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{i-1}$. In
other words, for each $i\in\left\{  2,3,\ldots,N\right\}  $, the vertex
$\ell_{i}$ is active in the $\ZZ$-configuration $\left(  f-\Delta
\ell_{1}\right)  -\Delta\ell_{2}-\Delta\ell_{3}-\cdots-\Delta\ell_{i-1}$
(since
$f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{i-1}
= \left(  f-\Delta
\ell_{1}\right)  -\Delta\ell_{2}-\Delta\ell_{3}-\cdots-\Delta\ell_{i-1}$).
Renaming $i$ as $i+1$ in this fact, we obtain the following: For each
$i\in\left\{  1,2,\ldots,N-1\right\}  $, the vertex $\ell_{i+1}$ is active in
the $\ZZ$-configuration $\left(  f-\Delta\ell_{1}\right)  -\Delta
\ell_{2}-\Delta\ell_{3}-\cdots-\Delta\ell_{i}$. In other words, the sequence
$\left(  \ell_{2},\ell_{3},\ldots,\ell_{N}\right)  $ is legal for the
$\ZZ$-configuration $f-\Delta\ell_{1}$. Moreover, this sequence has
length $N-1<N$.

Hence, by the induction hypothesis, we can apply Theorem \ref{thm.chip.lap} to
$f-\Delta\ell_{1}$, $\left(  \ell_{2},\ell_{3},\ldots,\ell_{N}\right)  $ and
$\left(  t_{2},t_{3},\ldots,t_{M}\right)  $ instead of $f$, $\ell$ and $t$. We
thus conclude that the sequence $\left(  \ell_{2},\ell_{3},\ldots,\ell
_{N}\right)  $ is a subpermutation of $\left(  t_{2},t_{3},\ldots
,t_{M}\right)  $. Hence, Lemma \ref{lem.subper.simple-stuff} \textbf{(c)}
(applied to $a_{i}=\ell_{i}$ and $b_{j}=t_{j}$) shows that the sequence
$\left(  \ell_{1},\ell_{2},\ldots,\ell_{N}\right)  $ is a subpermutation of
$\left(  t_{1},t_{2},\ldots,t_{M}\right)  $ (since $N>0$ and $M>0$ and
$\ell_{1}=t_{1}$). In other words, the sequence $\ell$ is a subpermutation of
$t$ (since $\ell=\left(  \ell_{1},\ell_{2},\ldots,\ell_{N}\right)  $ and
$t=\left(  t_{1},t_{2},\ldots,t_{M}\right)  $).

But the sequence $t$ is a permutation of $s$, and thus a subpermutation of $s$
(by Lemma \ref{lem.subper.simple-stuff} \textbf{(a)}). Hence, Lemma
\ref{lem.subper.simple-stuff} \textbf{(b)} (applied to $a=\ell$, $b=t$ and
$c=s$) shows that the sequence $\ell$ is a subpermutation of $s$. This
completes the induction step. Thus, Theorem \ref{thm.chip.lap} is proven.
\end{proof}

\begin{corollary} \label{cor.chip.lap-cor}
Let $f : V \to \NN$ be any configuration.
Let $\ell$ and $\ell'$ be two sequences of vertices of $D$
that are both legal and stabilizing for $f$.
Then:

\textbf{(a)} The sequence $\ell'$ is a permutation of $\ell$.

In particular:

\textbf{(b)} The sequences $\ell$ and $\ell'$ have the
same length.

\textbf{(c)} For each $t \in V$, the number of times $t$
appears in $\ell'$ equals the number of times $t$ appears in
$\ell$.

\textbf{(d)} The configuration obtained from $f$ by firing
all vertices in $\ell$ (one after the other) equals the
configuration obtained from $f$ by firing
all vertices in $\ell'$ (one after the other).
\end{corollary}

\begin{proof}[Proof of Corollary~\ref{cor.chip.lap-cor} (sketched).]
Theorem \ref{thm.chip.lap} (applied to $\ell^{\prime}$ instead of $s$) shows
that $\ell$ is a subpermutation of $\ell^{\prime}$. But Theorem
\ref{thm.chip.lap} (applied to $\ell^{\prime}$ and $\ell$ instead of $\ell$
and $s$) shows that $\ell^{\prime}$ is a subpermutation of $\ell$. Hence,
Lemma \ref{lem.subper.simple-stuff} \textbf{(d)} (applied to $a=\ell^{\prime}$
and $b=\ell$) shows that $\ell^{\prime}$ is a permutation of $\ell$. This
proves part \textbf{(a)} of Corollary~\ref{cor.chip.lap-cor}. Parts
\textbf{(b)} and \textbf{(c)} follow immediately from part \textbf{(a)}. Part
\textbf{(d)} also follows from part \textbf{(a)}, because we know that the
order in which we fire a sequence of vertices does not matter for the final
result (so any permutation of a sequence yields the same configuration as the
sequence itself).
\end{proof}

\subsubsection{Concatenation of legal sequences}

For the next lemma, we need a simple piece of notation:

\begin{definition} \label{def.concat}
\textbf{(a)} If $u=\left(  u_{1},u_{2},\ldots,u_{p}\right)  $ and $v=\left(
v_{1},v_{2},\ldots,v_{q}\right)  $ are two finite sequences, then $u\ast v$
denote the sequence $\left(  u_{1},u_{2},\ldots,u_{p},v_{1},v_{2},\ldots
,v_{q}\right)  $. This sequence $u\ast v$ is called the \textit{concatenation}
of the sequences $u$ and $v$.

\textbf{(b)} If $u$ is a finite sequence, and if $k\in\mathbb{N}$, then
$u^{\ast k}$ denotes the sequence $\underbrace{u\ast u\ast\cdots\ast
u}_{k\text{ times}}$. (This is well-defined, since the operation of
concatenation is associative. Notice that $u^{\ast0}$ is the empty sequence
$\left(  {}\right)  $.)
\end{definition}

\begin{lemma}
\label{lem.chip.leg-concat1}
Let $f : V \to \ZZ$ be a $\ZZ$-configuration.
Let $u$ be a legal sequence for $f$.
Let $g$ be the $\ZZ$-configuration obtained from $f$
by firing all vertices in $u$
(that is, $g=f-\Delta u_{1}-\Delta u_{2}-\cdots-\Delta u_{p}$, where $u$ is
written in the form $u=\left(  u_{1},u_{2},\ldots,u_{p}\right)  $).
Let $v$ be a legal sequence for $g$.
Then, $u\ast v$ is a legal sequence for $f$.
\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.chip.leg-concat1} (sketched).] Write the sequence $u$
in the form $u=\left(  u_{1},u_{2},\ldots,u_{p}\right)  $. Write the sequence
$v$ in the form $v=\left(  v_{1},v_{2},\ldots,v_{q}\right)  $. Then, the
definition of $u\ast v$ yields  $u\ast v=\left(  u_{1},u_{2},\ldots
,u_{p},v_{1},v_{2},\ldots,v_{q}\right)  $.

We want to prove that the sequence $u\ast v$ is legal for $f$. In other words,
we want to prove that the sequence $\left(  u_{1},u_{2},\ldots,u_{p}%
,v_{1},v_{2},\ldots,v_{q}\right)  $ is legal for $f$ (since $u\ast v=\left(
u_{1},u_{2},\ldots,u_{p},v_{1},v_{2},\ldots,v_{q}\right)  $). In other words,
we want to prove that if we start with the $\mathbb{Z}$-configuration $f$, and
fire the vertices $u_{1},u_{2},\ldots,u_{p},v_{1},v_{2},\ldots,v_{q}$ one by
one (from first to last), then each vertex we fire is active at the time of firing.

This process can be subdivided into two phases: The phase where we fire the
first $p$ vertices $u_{1},u_{2},\ldots,u_{p}$ will be called \textit{phase
}$1$. It is followed by a phase where we fire the next $q$ vertices, which are
$v_{1},v_{2},\ldots,v_{q}$; this latter phase will be called \textit{phase
}$2$.

We must prove that each vertex we fire in our process is active at the time of
firing. We call this the \textit{activity claim}. This claim is obvious for
the first $p$ vertices being fired (because these are the vertices
$u_{1},u_{2},\ldots,u_{p}$, and we already know that the sequence $\left(
u_{1},u_{2},\ldots,u_{p}\right)  =u$ is legal for $f$); in other words, the
activity claim is obvious for the vertices fired in phase $1$. It thus remains
to prove the activity claim for the vertices fired in phase $2$.

In phase $1$, the $\mathbb{Z}$-configuration $f$ is transformed by firing all
vertices in $u$ (because the vertices $u_{1},u_{2},\ldots,u_{p}$ are precisely
the vertices in $u$). Thus, the $\mathbb{Z}$-configuration obtained at the end
of phase $1$ is $g$ (because $g$ is \textbf{defined} as the $\mathbb{Z}%
$-configuration obtained from $f$ by firing all vertices in $u$). In phase
$2$, this $\mathbb{Z}$-configuration $g$ is transformed further by firing the
vertices $v_{1},v_{2},\ldots,v_{q}$. Since the sequence $\left(  v_{1}%
,v_{2},\ldots,v_{q}\right)  $ is legal for $g$, we thus conclude that these
vertices are active at the time of firing (in phase $2$). Hence, the activity
claim for the vertices fired in phase $2$ is proven. As we have explained,
this completes our proof of Lemma \ref{lem.chip.leg-concat1}.
\end{proof}

\begin{lemma}
\label{lem.chip.leg-concat2}Let $f:V\rightarrow\mathbb{Z}$ be a $\mathbb{Z}%
$-configuration. Let $u=\left(  u_{1},u_{2},\ldots,u_{p}\right)  $ be a legal
sequence for $f$ such that $\Delta u_{1}+\Delta u_{2}+\cdots+\Delta u_{p}=0$.
Let $k\in\mathbb{N}$. Then, the sequence $u^{\ast k}$ is legal for $f$.
\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.chip.leg-concat2} (sketched).] We want to prove that%
\begin{equation}
\text{the sequence }u^{\ast k}\text{ is legal for }%
f.\label{pf.lem.chip.leg-concat2.goal}%
\end{equation}
We shall prove this by induction over $k$:

\textit{Induction base:} The sequence $u^{\ast0}=\left(  {}\right)  $ (the
empty sequence) is clearly legal for $f$. In other words,
(\ref{pf.lem.chip.leg-concat2.goal}) holds for $k=0$. This completes the
induction base.

\textit{Induction step:} Let $K\in\mathbb{N}$. Assume that
(\ref{pf.lem.chip.leg-concat2.goal}) holds for $k=K$. We must prove that
(\ref{pf.lem.chip.leg-concat2.goal}) holds for $k=K+1$.

We have assumed that (\ref{pf.lem.chip.leg-concat2.goal}) holds for $k=K$. In
other words, the sequence $u^{\ast K}$ is legal for $f$.

Let $g$ be the $\mathbb{Z}$-configuration obtained from $f$ by firing all
vertices in $u$. Thus,
\[
g=f-\Delta u_{1}-\Delta u_{2}-\cdots-\Delta u_{p}=f-\underbrace{\left(  \Delta
u_{1}+\Delta u_{2}+\cdots+\Delta u_{p}\right)  }_{=0}=f.
\]
Hence, the sequence $u^{\ast K}$ is legal for $g$ (since the sequence $u^{\ast
K}$ is legal for $f$). Thus, Lemma \ref{lem.chip.leg-concat1} (applied to
$v=u^{\ast K}$) shows that the sequence $u\ast u^{\ast K}$ is legal for $f$.
In other words, the sequence $u^{\ast\left(  K+1\right)  }$ is legal for $f$
(since $u^{\ast\left(  K+1\right)  }=u\ast u^{\ast K}$). In other words,
(\ref{pf.lem.chip.leg-concat2.goal}) holds for $k=K+1$. This completes the
induction step.

Thus, (\ref{pf.lem.chip.leg-concat2.goal}) is proven. This proves Lemma
\ref{lem.chip.leg-concat2}.
\end{proof}

\begin{lemma} \label{lem.chip.leg-repeat}
Let $f : V \to \ZZ$ be a $\ZZ$-configuration.
Let $\ell=\left(  \ell_{1},\ell_{2},\ldots,\ell_{k}\right)  $
be a legal sequence for $f$.
Let $i$ and $j$ be two elements of $\set{0, 1, \ldots, k}$ such that
$i < j$ and
\begin{equation}
f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{i}=f-\Delta\ell_{1}%
-\Delta\ell_{2}-\cdots-\Delta\ell_{j}.\label{eq.lem.chip.leg-repeat.cond}%
\end{equation}
Then:

\textbf{(a)} For every $r\in\mathbb{N}$, the sequence $\left(  \ell_{1}%
,\ell_{2},\ldots,\ell_{i}\right)  \ast\left(  \ell_{i+1},\ell_{i+2}%
,\ldots,\ell_{j}\right)  ^{\ast r}$ is legal for $f$. (This is the sequence
which begins with $\ell_{1},\ell_{2},\ldots,\ell_{i}$ and then goes on
repeating the $j-i$ elements $\ell_{i+1},\ell_{i+2},\ldots,\ell_{j}$ for a
total of $r$ times.)

\textbf{(b)} There exist legal sequences (for $f$) of arbitrary length.
\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.chip.leg-repeat} (sketched).] If we subtract
$f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{i}$ from both sides of
(\ref{eq.lem.chip.leg-repeat.cond}), we obtain%
\[
0=-\Delta\ell_{i+1}-\Delta\ell_{i+2}-\cdots-\Delta\ell_{j}.
\]
Thus,%
\begin{equation}
\Delta\ell_{i+1}+\Delta\ell_{i+2}+\cdots+\Delta\ell_{j}%
=0.\label{pf.lem.chip.leg-repeat.zerosum}%
\end{equation}


\textbf{(a)} Let $r\in\mathbb{N}$. The sequence $\left(  \ell_{1},\ell
_{2},\ldots,\ell_{k}\right)  $ is legal for $f$. Thus, its prefix $\left(
\ell_{1},\ell_{2},\ldots,\ell_{i}\right)  $ is also legal for $f$.

Let $g$ be the $\mathbb{Z}$-configuration obtained from $f$ by firing all
vertices in $\left(  \ell_{1},\ell_{2},\ldots,\ell_{i}\right)  $. Thus,
$g=f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{i}$. Then, the sequence
$\left(  \ell_{i+1},\ell_{i+2},\ldots,\ell_{j}\right)  $ is legal for
$g$\ \ \ \ \footnote{\textit{Proof.} We need to show that for each
$p\in\left\{  1,2,\ldots,j-i\right\}  $, the vertex $\ell_{i+p}$ is active in
the $\mathbb{Z}$-configuration $g-\Delta\ell_{i+1}-\Delta\ell_{i+2}%
-\cdots-\Delta\ell_{i+p-1}$.
\par
So let $p\in\left\{  1,2,\ldots,j-i\right\}  $. Then, the vertex $\ell_{i+p}$
is active in the $\mathbb{Z}$-configuration $f-\Delta\ell_{1}-\Delta\ell
_{2}-\cdots-\Delta\ell_{i+p-1}$ (since the sequence $\left(  \ell_{1},\ell
_{2},\ldots,\ell_{k}\right)  $ is legal for $f$). In view of%
\begin{align*}
f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{i+p-1}  &
=\underbrace{\left(  f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell
_{i}\right)  }_{=g}-\Delta\ell_{i+1}-\Delta\ell_{i+2}-\cdots-\Delta
\ell_{i+p-1}\\
& =g-\Delta\ell_{i+1}-\Delta\ell_{i+2}-\cdots-\Delta\ell_{i+p-1},
\end{align*}
this rewrites as follows: The vertex $\ell_{i+p}$ is active in the
$\mathbb{Z}$-configuration $g-\Delta\ell_{i+1}-\Delta\ell_{i+2}-\cdots
-\Delta\ell_{i+p-1}$. But this is precisely what we needed to show.}. Hence,
Lemma \ref{lem.chip.leg-concat2} (applied to $g$, $j-i$, $\left(  \ell
_{i+1},\ell_{i+2},\ldots,\ell_{j}\right)  $, $\ell_{i+h}$ and $r$ instead of
$f$, $p$, $u$, $u_{h}$ and $k$) shows that the sequence $\left(  \ell
_{i+1},\ell_{i+2},\ldots,\ell_{j}\right)  ^{\ast r}$ is legal for $g$ (because
of (\ref{pf.lem.chip.leg-repeat.zerosum})). Hence, Lemma
\ref{lem.chip.leg-concat1} (applied to $\left(  \ell_{1},\ell_{2},\ldots
,\ell_{i}\right)  $ and $\left(  \ell_{i+1},\ell_{i+2},\ldots,\ell_{j}\right)
^{\ast r}$ instead of $u$ and $v$) yields that $\left(  \ell_{1},\ell
_{2},\ldots,\ell_{i}\right)  \ast\left(  \ell_{i+1},\ell_{i+2},\ldots,\ell
_{j}\right)  ^{\ast r}$ is a legal sequence for $f$. This proves Lemma
\ref{lem.chip.leg-repeat} \textbf{(a)}.

\textbf{(b)} We must show that for each $r\in\mathbb{N}$, there exists a legal
sequence for $f$ of length $r$.

So let us fix $r\in\mathbb{N}$. From $i<j$, we obtain $j-i\geq1$. Lemma
\ref{lem.chip.leg-repeat} \textbf{(a)} shows that the sequence $\left(
\ell_{1},\ell_{2},\ldots,\ell_{i}\right)  \ast\left(  \ell_{i+1},\ell
_{i+2},\ldots,\ell_{j}\right)  ^{\ast r}$ is legal for $f$. This sequence has
length $i+r\underbrace{\left(  j-i\right)  }_{\geq1}\geq\underbrace{i}_{\geq
0}+r\geq r$. Hence, the first $r$ entries of this sequence form a sequence of
length $r$. This sequence is legal for $f$ (being a prefix of the legal
sequence $\left(  \ell_{1},\ell_{2},\ldots,\ell_{i}\right)  \ast\left(
\ell_{i+1},\ell_{i+2},\ldots,\ell_{j}\right)  ^{\ast r}$). Hence, we have
found a legal sequence for $f$ of length $r$. This proves Lemma
\ref{lem.chip.leg-repeat} \textbf{(b)}.
\end{proof}

\subsubsection{Bounds on legal sequences}

This section is of technical nature; it will later be helpful
in constructive proofs and algorithms.
You should probably skip it at first read.

Let us state a simple lemma for future use:
\begin{lemma} \label{lem.chip.sum-fire}
Let $f : V \to \ZZ$ be a $\ZZ$-configuration.
Let $v_1, v_2, \ldots, v_N$ be any vertices of $D$.
Then,
\[
\sum \tup{f - \Delta v_1 - \Delta v_2 - \cdots - \Delta v_N}
= \sum f .
\]
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.chip.sum-fire}.]
We have
\begin{align*}
&  \sum\left(  f-\Delta v_{1}-\Delta v_{2}-\cdots-\Delta v_N\right)
\\
&  =\sum f-\sum\left(  \Delta v_{1}\right)  -\sum\left(  \Delta v
_{2}\right)  -\cdots-\sum\left(  \Delta v_N\right)
 =\sum f
\end{align*}
(since Proposition \ref{prop.chip.sumDv=0} yields
$\sum\left(  \Delta v_{j}\right)  =0\text{ for each }j\in\left\{
1,2,\ldots,N\right\}$).
This proves Lemma~\ref{lem.chip.sum-fire}.
\end{proof}

Next we state some inequality-type facts about legal sequences:

\begin{lemma} \label{lem.chip.leg-hineq}
Let $f : V \to \NN$ be a configuration.
Let $h = \sum f$.
Let $\tup{\ell_1, \ell_2, \ldots, \ell_N}$ be a legal sequence for $f$.
Then, $\deg^+ \tup{\ell_i} \leq h$ for each
$i \in \set{1, 2, \ldots, N}$.
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.chip.leg-hineq} (sketched).]
Fix $i\in\left\{  1,2,\ldots,N\right\}  $.

The sequence $\left(  \ell_{1},\ell_{2},\ldots,\ell_{N}\right)  $ is legal for
$f$. Thus, the vertex $\ell_{i}$ is active in the $\ZZ$-configuration
$f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{i-1}$ (by the definition
of a legal sequence). In other words, $\left(  f-\Delta\ell_{1}-\Delta\ell
_{2}-\cdots-\Delta\ell_{i-1}\right)  \left(  \ell_{i}\right)  \geq\deg
^{+}\left(  \ell_{i}\right)  $.

But the sequence $\left(  \ell_{1},\ell_{2},\ldots,\ell_{N}\right)  $ is legal
for $f$. Thus, $f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{i-1}$ is a
configuration (since $f$ is a configuration). Moreover,
Lemma~\ref{lem.chip.sum-fire} (applied to $i-1$ and $\ell_p$
instead of $N$ and $v_p$) yields
$\sum\left(  f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{i-1}\right)
= \sum f =h$.
Hence, Proposition \ref{prop.chip.sum-greater} (applied to $f-\Delta\ell
_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{i-1}$ and $\ell_i$ instead of $f$ and $w$)
yields $\left(  f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell
_{i-1}\right)  \left( \ell_i \right)  \leq h$. Hence,%
\[
h\geq\left(  f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{i-1}\right)
\tup{ \ell_i }
\geq\deg^{+}\left(  \ell_{i}\right)  .
\]
This proves Lemma~\ref{lem.chip.leg-hineq}.
\end{proof}

\begin{lemma} \label{lem.chip.leg-bound1}
Let $f : V \to \NN$ be a configuration.
Let $h = \sum f$.
Let $\ell$ be a legal sequence for $f$.

Let $a$ be an arc of $D$.
Let $u$ be the source of $a$, and let $v$ be the target of $a$.

\textbf{(a)}
If $u$ appears more than $h$ times in the sequence $\ell$,
then $v$ must appear at least once in the sequence $\ell$.

\textbf{(b)}
Fix $k \in \NN$.
If $u$ appears more than $kh$ times in the sequence $\ell$,
then $v$ must appear at least $k$ times in the sequence $\ell$.
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.chip.leg-bound1} (sketched).]
\textbf{(b)} Assume that $u$ appears more than $kh$ times in the sequence
$\ell$. We must prove that $v$ must appear at least $k$ times in the sequence
$\ell$.

Assume the contrary. Thus, $v$ appears less than $k$ times in the sequence
$\ell$. In other words, $v$ appears at most $k-1$ times in the sequence $\ell$.

Write the sequence $\ell$ in the form $\ell=\left(  \ell_{1},\ell_{2}%
,\ldots,\ell_{N}\right)  $. Then, $\left(  \ell_{1},\ell_{2},\ldots,\ell
_{N}\right)  =\ell$ is a legal sequence for $f$. Hence, $f-\Delta\ell
_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{N}$ is a configuration (since $f$ is a
configuration). Denote this configuration by $f^{\prime}$. Thus, $f^{\prime
}=f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{N}$.

At least one arc of $D$ has source $u$ and target $v$ (namely,
$a$). Thus, $a_{u,v}\geq1$. Thus,%
\begin{equation}
a_{w,v}\geq\left[  w=u\right]  \qquad\text{for each vertex }w\in V
\label{pf.lem.chip.leg-bound1.1}%
\end{equation}
(because if $w\neq u$, then this is obvious, but for $w=u$ it follows from
$a_{u,v}\geq1$).

From $f^{\prime}=f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{N}$, we
obtain%
\begin{align*}
\sum f^{\prime}  &  =\sum\left(  f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots
-\Delta\ell_{N}\right) \\
&  =\sum f\qquad\left(
\text{by Lemma~\ref{lem.chip.sum-fire}, applied to } v_p = \ell_p
\right) \\
&  =h.
\end{align*}
Hence, Proposition \ref{prop.chip.sum-greater} (applied to $f^{\prime}$ and
$v$ instead of $f$ and $w$) yields $f^{\prime}\left(  v\right)  \leq h$.

Also, $f\left(  v\right)  \geq0$ (since $f$ is a configuration). Furthermore,
every $i\in\left\{  1,2,\ldots,N\right\}  $ satisfies%
\begin{align}
\left(  \Delta\ell_{i}\right)  \left(  v\right)    & =\left[  v=\ell
_{i}\right]  \underbrace{\deg^{+}\left(  \ell_{i}\right)  }_{\substack{\leq
h\\\text{(by Lemma \ref{lem.chip.leg-hineq})}}}-\underbrace{a_{\ell_{i},v}%
}_{\substack{\geq\left[  \ell_{i}=u\right]  \\\text{(by
(\ref{pf.lem.chip.leg-bound1.1}))}}}\qquad \left(  \text{by the
definition of }\Delta\ell_{i}\right)  \nonumber\\
& \leq\left[  v=\ell_{i}\right]  h-\left[  \ell_{i}=u\right]
.\label{pf.lem.chip.leg-bound1.3}%
\end{align}


But $f^{\prime}=f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{N}$.
Hence,
\begin{align*}
f^{\prime}\left(  v\right)   &  =\left(  f-\Delta\ell_{1}-\Delta\ell
_{2}-\cdots-\Delta\ell_{N}\right)  \left(  v\right)  =\underbrace{f\left(
v\right)  }_{\geq0}-\sum_{i=1}^{N}\left(  \Delta\ell_{i}\right)  \left(
v\right) \\
&\geq -\sum_{i=1}^{N}\underbrace{\left(  \Delta\ell_{i}\right)  \left(
v\right)  }_{\substack{\leq\left[  v=\ell_{i}\right]  h-\left[  \ell
_{i}=u\right]  \\\text{(by (\ref{pf.lem.chip.leg-bound1.3}))}}}
 \geq -\sum_{i=1}^{N}\left(  \left[  v=\ell_{i}\right]  h-\left[  \ell
_{i}=u\right]  \right)  \\
&  =-\underbrace{\sum_{i=1}^{N}\left[  v=\ell_{i}\right]  }%
_{\substack{=\left(  \text{the number of all }i\in\left\{  1,2,\ldots
,N\right\}  \text{ such that }v=\ell_{i}\right)  \\\leq k-1\\\text{(since
}v\text{ appears at most }k-1\text{ times in the sequence }\ell\text{)}}}h\\
&  \qquad +\underbrace{\sum_{i=1}^{N}\left[  \ell_{i}=u\right]
}_{\substack{=\left(  \text{the number of all }i\in\left\{  1,2,\ldots
,N\right\}  \text{ such that }\ell_{i}=u\right)  \\>kh\\\text{(since }u\text{
appears more than }kh\text{ times in the sequence }\ell\text{)}}}\\
&  >-\left(  k-1\right)  h+kh=h.
\end{align*}
This contradicts $f^{\prime}\left(  v\right)  \leq h$. This contradiction
proves that our assumption was wrong. Thus, Lemma~\ref{lem.chip.leg-bound1}
\textbf{(b)} is proven.

\textbf{(a)} Lemma~\ref{lem.chip.leg-bound1} \textbf{(a)} follows by applying
Lemma~\ref{lem.chip.leg-bound1} \textbf{(b)} to $k=1$.
\end{proof}

\begin{lemma} \label{lem.chip.leg-bound1b}
Let $f : V \to \NN$ be a configuration.
Let $h = \sum f$.
Let $\ell$ be a legal sequence for $f$.

Let $u$ and $v$ be two vertices of $D$ such that there exists
a path of length $d$ from $u$ to $v$.

If $u$ appears at least $h^0 + h^1 + \cdots + h^d$
times in the sequence $\ell$,
then $v$ must appear at least once in the sequence $\ell$.
\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.chip.leg-bound1b}.] We shall prove Lemma
\ref{lem.chip.leg-bound1b} by induction over $d$:

\textit{Induction base:} If $d=0$, then $u=v$. Thus, if $d=0$, then Lemma
\ref{lem.chip.leg-bound1b} holds for obvious reasons. This completes the
induction base.

\textit{Induction step:} Fix a positive integer $e$. Assume (as the induction
hypothesis) that Lemma \ref{lem.chip.leg-bound1b} holds for $d=e-1$. We must
show that Lemma \ref{lem.chip.leg-bound1b} holds for $d=e$.

Let $f$, $h$, $\ell$, $u$, $v$ and $d$ be as in Lemma
\ref{lem.chip.leg-bound1b}, and assume that $d=e$. Assume that $u$ appears at
least $h^{0}+h^{1}+\cdots+h^{d}$ times in the sequence $\ell$. We must show
that $v$ must appear at least once in the sequence $\ell$.

There exists a path of length $d$ from $u$ to $v$. Fix such a path, and let
$w$ be its second vertex. (This is well-defined, since this path has length
$d=e>0$.) Then, the path can be split into a single arc from $u$ to $w$, and a
path of length $d-1$ from $w$ to $v$. Let us denote this arc from $u$ to $w$
by $a$. Thus, $a$ is an arc with source $u$ and target $w$.

We have assumed that $u$ appears at least $h^{0}+h^{1}+\cdots+h^{d}$ times in
the sequence $\ell$. Since%
\begin{align*}
h^{0}+h^{1}+\cdots+h^{d}  & =\underbrace{h^{0}}_{=1>0}+\underbrace{h^{1}%
+h^{2}+\cdots+h^{d}}_{=\left(  h^{0}+h^{1}+\cdots+h^{d-1}\right)  h}
>\left(  h^{0}+h^{1}+\cdots+h^{d-1}\right)  h,
\end{align*}
we thus conclude that $u$ appears more than $\left(  h^{0}+h^{1}%
+\cdots+h^{d-1}\right)  h$ times in the sequence $\ell$. Thus,
Lemma~\ref{lem.chip.leg-bound1} \textbf{(b)} (applied to $h^{0}+h^{1}%
+\cdots+h^{d-1}$ and $w$ instead of $k$ and $v$) shows that $w$ must appear at
least $h^{0}+h^{1}+\cdots+h^{d-1}$ times in the sequence $\ell$.

But $d-1=e-1$ (since $d=e$). Hence, by the induction hypothesis, we can apply
Lemma \ref{lem.chip.leg-bound1b} to $w$ and $d-1$ instead of $u$ and $d$
(since there exists a path of length $d-1$ from $w$ to $v$). We thus conclude
that $v$ must appear at least once in the sequence $\ell$. This completes the
induction step. Thus, Lemma \ref{lem.chip.leg-bound1b} is proven.
\end{proof}

\begin{proposition} \label{prop.chip.leg-everyone-fires}
Let $f : V \to \NN$ be a configuration.
Let $h = \sum f$.
Let $\ell$ be a legal sequence for $f$.
Let $n = \abs{V}$.

Let $q$ be a vertex of $D$ such that for each vertex
$u \in V$, there exists a path from $u$ to $q$.

If the length of $\ell$ is
$> \tup{n-1} \tup{ h^1 + h^2 + \cdots + h^{n-1} }$,
then $q$ must appear at least once in the sequence $\ell$.
\end{proposition}

\begin{proof}
[Proof of Proposition \ref{prop.chip.leg-everyone-fires}.] Assume that the
length of $\ell$ is $>\left(  n-1\right)  \left(  h^{1}+h^{2}+\cdots
+h^{n-1}\right)  $. We must prove that $q$ must appear at least once in the
sequence $\ell$.

Assume the contrary. Thus, $q$ never appears in the sequence $\ell$. Hence,
all entries of $\ell$ are elements of $V\setminus\left\{  q\right\}  $.

Now, let $u\in V\setminus\left\{  q\right\}  $ be arbitrary. Then,%
\begin{equation}
u\text{ appears at most }h^{1}+h^{2}+\cdots+h^{n-1}\text{ times in the
sequence }\ell.\label{pf.prop.chip.leg-everyone-fires.1}%
\end{equation}


[\textit{Proof of (\ref{pf.prop.chip.leg-everyone-fires.1}):} Assume the
contrary.\footnote{Yes, this is a proof by contradiction inside a proof by
contradiction.} Thus, $u$ appears more than $h^{1}+h^{2}+\cdots+h^{n-1}$ times
in the sequence $\ell$. In other words, $u$ appears at least $\left(
h^{1}+h^{2}+\cdots+h^{n-1}\right)  +1$ times in the sequence $\ell$.

But $u\in V\setminus\left\{  q\right\}  \subseteq V$. Thus, there exists a
path from $u$ to $q$ (by one of the assumptions of Proposition
\ref{prop.chip.leg-everyone-fires}). Consider such a path $\mathbf{p}$. Let
$d$ be the length of this path $\mathbf{p}$. The vertices of this path
$\mathbf{p}$ are distinct (since it is a path), and belong to the $n$-element
set $V$. Thus, this path $\mathbf{p}$ has at most $n$ vertices; in other
words, it has length $\leq n-1$. In other words, $d\leq n-1$ (since we have
denoted the length of the path $\mathbf{p}$ by $d$). Hence, $n-1\geq d$.

But recall that $u$ appears at least $\left(  h^{1}+h^{2}+\cdots
+h^{n-1}\right)  +1$ times in the sequence $\ell$. Thus, $u$ appears at least%
\begin{align*}
\left(  h^{1}+h^{2}+\cdots+h^{n-1}\right)  +\underbrace{1}_{=h^{0}}  &
=\left(  h^{1}+h^{2}+\cdots+h^{n-1}\right)  +h^{0}=h^{0}+h^{1}+\cdots
+h^{n-1}\\
& \geq h^{0}+h^{1}+\cdots+h^{d}
\qquad \left( \text{since } n-1 \geq d \right)
\end{align*}
times in the sequence $\ell$. Hence, Lemma \ref{lem.chip.leg-bound1b} (applied
to $v=q$) yields that $q$ must appear at least once in the sequence $\ell$
(since there exists a path of length $d$ from $u$ to $q$ (namely, the path
$\mathbf{p}$)). This contradicts the fact that $q$ never appears in the
sequence $\ell$. This proves (\ref{pf.prop.chip.leg-everyone-fires.1}).]

Now, forget that we fixed $u$. We thus have proven
(\ref{pf.prop.chip.leg-everyone-fires.1}) for each $u\in V\setminus\left\{
q\right\}  $.

Notice that $\left\vert V\setminus\left\{  q\right\}  \right\vert
=\underbrace{\left\vert V\right\vert }_{=n}-1=n-1$. In other words, there are
$n-1$ elements of $V\setminus\left\{  q\right\}  $.

The sequence $\ell$ consists of elements of $V\setminus\left\{  q\right\}  $
(since all entries of $\ell$ are elements of $V\setminus\left\{  q\right\}
$), and contains each of these elements at most $h^{1}+h^{2}+\cdots+h^{n-1}$
times (by (\ref{pf.prop.chip.leg-everyone-fires.1})). Hence, it has at most
$\left(  n-1\right)  \left(  h^{1}+h^{2}+\cdots+h^{n-1}\right)  $ elements in
total (because there are $n-1$ elements of $V\setminus\left\{  q\right\}  $).
In other words, the length of $\ell$ is $\leq\left(  n-1\right)  \left(
h^{1}+h^{2}+\cdots+h^{n-1}\right)  $. This contradicts the fact that the
length of $\ell$ is $>\left(  n-1\right)  \left(  h^{1}+h^{2}+\cdots
+h^{n-1}\right)  $. This shows that our assumption was wrong; this proves
Proposition \ref{prop.chip.leg-everyone-fires}.
\end{proof}

\begin{proposition} \label{prop.chip.leg-period-a}
Let $f : V \to \NN$ be a configuration.
Let $h = \sum f$.
Let $\ell = \tup{\ell_1, \ell_2, \ldots, \ell_k}$ be a
legal sequence for $f$.
Let $i \in \set{0, 1, \ldots, k}$.
Let
$g = f - \Delta \ell_1 - \Delta \ell_2 - \cdots - \Delta \ell_i$
be the configuration obtained from $f$ by firing the vertices
$\ell_1, \ell_2, \ldots, \ell_i$.

Then, $g \in \set{0, 1, \ldots, h}^V$.
(In other words, $g \tup{v} \in \set{0, 1, \ldots, h}$
for each $v \in V$.)
\end{proposition}

\begin{proof}
[Proof of Proposition \ref{prop.chip.leg-period-a}.] Fix $v\in V$.

The sequence $\ell$ is legal for $f$. Thus, the sequence
$\left( \ell_1, \ell_2, \ldots, \ell_i \right)$ (being a prefix of $\ell$)
is also legal for $f$.
Hence,
$f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_i$ is a
configuration (since $f$ is a configuration). In other words, $g$ is a
configuration (since $g=f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_i
$). Thus, $g\left(  v\right)  \geq0$.

On the other hand, from $g=f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta
\ell_i$, we obtain%
\begin{align*}
\sum g &  =\sum\left(  f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_i\right)  \\
&  =\sum f\qquad\left(
\text{by Lemma~\ref{lem.chip.sum-fire}, applied to } N = i \text{ and }
v_p = \ell_p
\right)  \\
&  =h.
\end{align*}
Hence, Proposition \ref{prop.chip.sum-greater} (applied to $g$ and $v$ instead
of $f$ and $w$) shows that $g\left(  v\right)  \leq h$. Combined with
$g\left(  v\right)  \geq0$, this yields $g\left(  v\right)  \in\left\{
0,1,\ldots,h\right\}  $.

Now, forget that we fixed $v$. We thus have shown that $g\left(  v\right)
\in\left\{  0,1,\ldots,h\right\}  $ for each $v\in V$. In other words,
$g\in\left\{  0,1,\ldots,h\right\}  ^{V}$.
This proves
Proposition~\ref{prop.chip.leg-period-a}.
\end{proof}

\begin{proposition} \label{prop.chip.leg-period-b}
Let $f : V \to \NN$ be a configuration.
Let $h = \sum f$.
Let $n = \abs{V}$.
Let $\ell$ be a legal sequence for $f$.
If the sequence $\ell$ has length
$\geq \tup{h+1}^n$, then there exist legal sequences (for $f$)
of arbitrary length.
\end{proposition}

\begin{proof}
[Proof of Proposition \ref{prop.chip.leg-period-b}.] Assume that the sequence
$\ell$ has length $\geq\left(  h+1\right)  ^{n}$. We must prove that there
exist legal sequences (for $f$) of arbitrary length.

Write the sequence $\ell$ in the form
$\ell = \tup{\ell_1, \ell_2, \ldots, \ell_k}$.
Thus, $k\geq\left(  h+1\right)  ^{n}$ (since
$\ell$ has length $\geq\left(  h+1\right)  ^{n}$).

For each $i\in\left\{  0,1,\ldots,k\right\}  $, we have $f-\Delta\ell
_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{i}\in\left\{  0,1,\ldots,h\right\}
^{V}$ (by Proposition \ref{prop.chip.leg-period-a}, applied to $g=f-\Delta
\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{i}$). In other words, all the $k+1$
configurations $f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{i}$ (with
$i\in\left\{  0,1,\ldots,k\right\}  $) belong to the set $\left\{
0,1,\ldots,h\right\}  ^{V}$. But the set $\left\{  0,1,\ldots,h\right\}  ^{V}$
has exactly $\left(  h+1\right)  ^{n}$ elements\footnote{since%
\[
\left\vert \left\{  0,1,\ldots,h\right\}  ^{V}\right\vert =\left\vert \left\{
0,1,\ldots,h\right\}  \right\vert ^{\left\vert V\right\vert }=\left(
h+1\right)  ^{n}\ \ \ \ \ \ \ \ \ \ \left(  \text{because }\left\vert \left\{
0,1,\ldots,h\right\}  \right\vert =h+1\text{ and }\left\vert V\right\vert
=n\right)
\]
}. Since $k+1>k\geq\left(  h+1\right)  ^{n}$, we thus conclude (by the
pigeonhole principle) that two of the $k+1$ configurations $f-\Delta\ell
_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{i}$ (with $i\in\left\{  0,1,\ldots
,k\right\}  $) must be equal (because all these $k+1$ configurations belong to
$\left\{  0,1,\ldots,h\right\}  ^{V}$). In other words, there exist two
elements $i$ and $j$ of $\left\{  0,1,\ldots,k\right\}  $ satisfying $i<j$ and%
\[
f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{i}=f-\Delta\ell_{1}%
-\Delta\ell_{2}-\cdots-\Delta\ell_{j}.
\]
Consider these $i$ and $j$. Then, Lemma \ref{lem.chip.leg-repeat} \textbf{(b)}
yields that there exist legal sequences (for $f$) of arbitrary length. This
proves Proposition \ref{prop.chip.leg-period-b}.
\end{proof}

\subsubsection{Finitary and infinitary configurations, and stabilization}

\begin{definition}
Let $f : V \to \NN$ be a configuration.

We say that $f$ is \textit{finitary} if there
exists a sequence of vertices that is stabilizing for $f$.
Otherwise, we say that $f$ is \textit{infinitary}.
\end{definition}

\begin{theorem} \label{thm.chip.dichotomy}
Let $f : V \to \NN$ be a configuration.
Then, exactly one of the following two statements holds:

\begin{itemize}
\item \textit{Statement 1:}
      The configuration $f$ is finitary. \par
      There exists a sequence $s$ of vertices that is both
      legal and stabilizing for $f$. \par
      All such sequences are permutations of $s$.
      \par
      All legal sequences (for $f$) are subpermutations
      of $s$, and in particular are at most as long as $s$.

\item \textit{Statement 2:}
      The configuration $f$ is infinitary. \par
      There exists no stabilizing sequence for $f$. \par
      There exist legal sequences for $f$ of arbitrary length.
      More precisely, each legal sequence for $f$ can be
      extended to a longer legal sequence.
\end{itemize}
\end{theorem}

\begin{proof}[Proof of Theorem~\ref{thm.chip.dichotomy}.]
Set $h=\sum f$ and $n=\left\vert V\right\vert $.

Consider the following simple algorithm:

\begin{itemize}
\item Start with the configuration $f$.

\item Search for an active vertex. If you find one, fire it. Keep doing so
until you \textbf{either} can no longer find an active vertex \textbf{or} you
have fired $\left(  h+1\right)  ^{n}$ many vertices\footnote{Of course, many
of these vertices will be equal.}.

\item Say you are in \textit{Case 1} if you have stopped because you could no
longer find an active vertex. Say you are in \textit{Case 2} if you have
stopped because you have fired $\left(  h+1\right)  ^{n}$ many vertices.
\end{itemize}

Now, let us consider Case 1 first. In this case, you have stopped because you
could no longer find an active vertex. Thus, you have arrived at a stable
configuration. Let $s$ be the sequence of vertices you have fired during the
algorithm (from first to last). Then, the sequence $s$ is legal (because you
have only fired active vertices) and stabilizing (since you have arrived at a
stable configuration). Thus, there exists a sequence of vertices that is both
legal and stabilizing for $f$ (namely, $s$). In particular, there exists a
sequence of vertices that is stabilizing for $f$. In other words, $f$ is
finitary. Thus, $f$ is not infinitary. Hence, Statement 2 cannot hold.

Furthermore, Corollary~\ref{cor.chip.lap-cor} \textbf{(a)} shows that every
sequence of vertices that is both legal and stabilizing is a permutation of
$s$. In other words, all such sequences are permutations of $s$.

Finally, Theorem \ref{thm.chip.lap} shows that all legal sequences (for $f$)
are subpermutations of $s$ (since $s$ is stabilizing), and therefore in
particular are at most as long as $s$ (since a subpermutation of $s$ is always
at most as long as $s$).

Hence, Statement 1 holds. Thus, exactly one of the two Statements 1 and 2
holds (namely, Statement 1, but not Statement 2).
Theorem~\ref{thm.chip.dichotomy} is thus proven in Case 1.

Let us now consider Case 2. In this case, you have stopped because you have
fired $\left(  h+1\right)  ^{n}$ many vertices. Let $\ell$ be the sequence of
vertices you have fired during the algorithm (from first to last). Then, the
sequence $\ell$ is legal (because you have only fired active vertices) and has
length $\left(  h+1\right)  ^{n}$ (since you have fired $\left(  h+1\right)
^{n}$ many vertices). Hence, Proposition \ref{prop.chip.leg-period-b} shows
that there exist legal sequences (for $f$) of arbitrary length. Thus, there
exists no stabilizing sequence for $f$\ \ \ \ \footnote{\textit{Proof.} Let
$s$ be a stabilizing sequence for $f$. Then, there exists a legal sequence
$\ell$ for $f$ that is longer than $s$ (since there exist legal sequences (for
$f$) of arbitrary length). Consider such an $\ell$. But Theorem
\ref{thm.chip.lap} shows that $\ell$ is a subpermutation of $s$. Hence, $\ell$
is at most as long as $s$ (since a subpermutation of $s$ is always at most as
long as $s$). This contradicts the fact that $\ell$ is longer than $s$.
\par
Now, forget that we fixed $s$. We thus have found a contradiction for each
stabilizing sequence $s$ for $f$. Thus, there exists no stabilizing sequence
for $f$.}. Hence, the configuration $f$ is infinitary.
In other words, $f$ is not finitary. Therefore,
Statement 1 does not hold.

Each legal sequence for $f$ can be extended to a longer legal
sequence\footnote{\textit{Proof.} Let $\ell$ be a legal sequence for $f$. We
must prove that $\ell$ can be extended to a longer legal sequence.
\par
The sequence $\ell$ is not stabilizing (since there exists no stabilizing
sequence for $f$). Thus, if we start with $f$ and fire all vertices of $\ell$,
we end up with a configuration $f^{\prime}$ that is not stable. Hence, the
configuration $f^{\prime}$ has at least one active vertex; consider such a
vertex, and denote it by $v$. Append the vertex $v$ to the end of the sequence
$\ell$, and denote the resulting sequence by $\ell^{\prime}$. Then,
$\ell^{\prime}$ is a legal sequence for $f$ (since $v$ is an active vertex in
$f^{\prime}$). Thus, $\ell$ can be extended to a longer legal sequence
(namely, to $\ell^{\prime}$). Qed.}. Thus, Statement 2 holds. Thus, exactly
one of the two Statements 1 and 2 holds (namely, Statement 2, but not
Statement 1). Theorem~\ref{thm.chip.dichotomy} is thus proven in Case 2.

We have now proven Theorem~\ref{thm.chip.dichotomy} in both Cases 1 and 2.
Hence, Theorem~\ref{thm.chip.dichotomy} is always proven.
\end{proof}

How do we actually tell whether a given configuration $f$
is finitary or infinitary?
We simply follow the algorithm given in the proof of
Proposition~\ref{prop.chip.leg-period-b}:
Keep firing active vertices over and over until either no
more active vertices remain, or you have fired
$\tup{h+1}^n$ many times
(where $h = \sum f$ and $n = \abs{V}$).
In the former case, $f$ is finitary (and the sequence
of vertices you have fired is a legal stabilizing sequence
for $f$).
In the latter case, $f$ is infinitary (by
Proposition~\ref{prop.chip.leg-period-b},
since the sequence of vertices you have fired is a
legal sequence of length $\geq \tup{h+1}^n$).
Needless to say, this algorithm is extremely slow and
inefficient in practice, but to some extent this slowness
is unavoidable:
A finitary configuration may require a huge number of firings
before it stabilizes.
Nevertheless, there are faster algorithms in many particular
cases; this is a subject of ongoing research.

There are also criteria which, in certain cases, guarantee
that a configuration is finitary or infinitary.
For example, the following is not hard to show:

\begin{proposition} \label{prop.chip.infinitary-by-pigeon}
Let $f : V \to \NN$ be a
configuration with $\sum f > \abs{A} - \abs{V}$.
Then, $f$ is infinitary.
\end{proposition}

\begin{proof}[Proof of Proposition~\ref{prop.chip.infinitary-by-pigeon}.]
Let $s$ be a sequence of vertices that is stabilizing for $f$.
We shall derive a contradiction.

Let $g$ be the configuration obtained from $f$ by
firing the vertices in $s$.
Thus, $g$ is stable (since $s$ is stabilizing for $f$).
In other words, there are no active vertices in $g$.

Write the sequence $s$ in the form
$s = \tup{s_1, s_2, \ldots, s_N}$.
Then, $g = f - \Delta s_1 - \Delta s_2 - \cdots - \Delta s_N$
(since $g$ is obtained from $f$ by firing the vertices in $s$).
Hence,
$\sum g
= \sum \tup{f - \Delta s_1 - \Delta s_2 - \cdots - \Delta s_N}
= \sum f$
(by Lemma~\ref{lem.chip.sum-fire}, applied to $v_i = s_i$).

A well-known fact
(shown, e.g., during \cite[solution to Exercise 4]{hw2s})
says that
$\sum_{v \in V} \deg^+ v = \abs{A}$.
Thus,
\[
\sum_{v \in V} \tup{\deg^+ v - 1}
= \underbrace{\sum_{v \in V} \deg^+ v}_{= \abs{A}}
- \underbrace{\sum_{v \in V} 1}_{= \abs{V}}
= \abs{A} - \abs{V}.
\]
But the definition of $\sum g$ yields
\begin{equation}
\sum_{v \in V} g \tup{v} = \sum g = \sum f
> \abs{A} - \abs{V}
= \sum_{v \in V} \tup{\deg^+ v - 1} .
\label{pf.prop.chip.infinitary-by-pigeon.2}
\end{equation}
Hence, there exists at least one $v \in V$ satisfying
$g \tup{v} > \deg^+ v - 1$
(because otherwise, each $v \in V$ would satisfy
$g \tup{v} \leq \deg^+ v - 1$,
so that
we would get 
$\sum_{v \in V} \underbrace{g \tup{v}}_{\leq \deg^+ v - 1}
\leq \sum_{v \in V} \tup{\deg^+ v - 1}$,
which would contradict
\eqref{pf.prop.chip.infinitary-by-pigeon.2}).
In other words, there exists at least one $v \in V$ satisfying
$g \tup{v} \geq \deg^+ v$
(since $g \tup{v}$ and $\deg^+ v$ are integers).
In other words, there exists at least one active vertex
$v \in V$ in $g$.
This contradicts the fact that there are no active vertices in $g$.

Now, forget that we fixed $s$.
We thus have obtained a contradiction
whenever $s$ is a sequence of vertices that is stabilizing for $f$.
Hence, there exists no sequence of vertices that is stabilizing
for $f$.
In other words, $f$ is infinitary.
This proves Proposition~\ref{prop.chip.infinitary-by-pigeon}.
\end{proof}

Conversely, the results of
Exercise~\ref{exe.chip.adj-cycles} can be viewed as
bounds on $\sum f$ that guarantee that $f$ must be
finitary.

\begin{definition} \label{def.chip.stabilization}
Let $f : V \to \NN$ be a finitary configuration.
Then, Statement 1 in Theorem~\ref{thm.chip.dichotomy} must
hold.
Therefore, there exists a sequence $s$ of vertices that is both
legal and stabilizing for $f$.
The \textit{stabilization} of $f$ means
the configuration obtained from $f$ by firing
all vertices in $s$ (one after the other).
(This does not depend on the choice of $s$, because of
Corollary~\ref{cor.chip.lap-cor} \textbf{(d)}.)

The stabilization of $f$ is denoted by $f^\circ$.
\end{definition}

\subsubsection{$q$-stabilization}

Something similar holds if we forbid firing a specific
vertex:

\begin{definition}
Let $q \in V$.
Let $f : V \to \ZZ$ be a $\ZZ$-configuration.

The $\ZZ$-configuration $f$ is said to be
\textit{$q$-stable} if no vertex $v \in V$ except
(possibly) $q$ is active in $f$.
\end{definition}

So the vertex $q$ may and may not be active in a
$q$-stable configuration; but no other vertex is allowed
to be active.

\begin{definition}
Let $q \in V$.

Let $f : V \to \ZZ$ be a $\ZZ$-configuration.

Let $\tup{v_1, v_2, \ldots, v_k}$ be a sequence of vertices of
$D$.

\textbf{(a)} The sequence $\tup{v_1, v_2, \ldots, v_k}$ is said
to be \textit{$q$-legal} for $f$ if it is legal and does not
contain the vertex $q$.

\textbf{(b)} The sequence $\tup{v_1, v_2, \ldots, v_k}$ is said
to be \textit{$q$-stabilizing} for $f$ if the $\ZZ$-configuration
$f - \Delta v_1 - \Delta v_2 - \cdots - \Delta v_k$ is
$q$-stable (i.e., has no active vertices except (possibly) $q$).
\end{definition}

We can now define ``$q$-finitary'' and ``$q$-infinitary''
and obtain an analogue of Theorem~\ref{thm.chip.dichotomy}.
But the most commonly considered case is that when $q$ is
a ``global sink'' (a vertex with no outgoing arcs, and which
is reachable from any vertex),
and in this case \textbf{every} configuration is
$q$-finitary.
Let us state this as its own result:

\begin{theorem} \label{thm.chip.dichotomy-q}
Let $f : V \to \NN$ be a configuration.
Let $q \in V$.
Assume that for each vertex $u \in V$, there exists a path
from $u$ to $q$.
Then, there exists a sequence $s$ of vertices that is both
$q$-legal and $q$-stabilizing for $f$.
All such sequences are permutations of $s$.
All $q$-legal sequences (for $f$) are subpermutations
of $s$, and in particular are at most as long as $s$.
\end{theorem}

Before we can prove this, let us state the analogue of
Theorem~\ref{thm.chip.lap} for $q$-legal and
$q$-stabilizing sequences:

\begin{theorem} \label{thm.chip.lap-q}
Let $f : V \to \ZZ$ be any $\ZZ$-configuration.
Let $q \in V$.
Let $\ell$ and $s$ be two sequences of vertices of $D$ such
that $\ell$ is $q$-legal for $f$ while $s$ is
$q$-stabilizing for $f$.
Then, $\ell$ is a subpermutation of $s$.
\end{theorem}

\begin{proof}[Proof of Theorem~\ref{thm.chip.lap-q}.]
This proof is completely analogous to the proof
of Theorem~\ref{thm.chip.lap} above.
(Of course, you should use that none of the $\ell_i$
can be equal to $q$.)
\end{proof}

We also get an analogue of Corollary~\ref{cor.chip.lap-cor}:

\begin{corollary} \label{cor.chip.lap-cor-q}
Let $f : V \to \NN$ be any configuration.
Let $q \in V$.
Let $\ell$ and $\ell'$ be two sequences of vertices of $D$
that are both $q$-legal and $q$-stabilizing for $f$.
Then:

\textbf{(a)} The sequence $\ell'$ is a permutation of $\ell$.

In particular:

\textbf{(b)} The sequences $\ell$ and $\ell'$ have the
same length.

\textbf{(c)} For each $t \in V$, the number of times $t$
appears in $\ell'$ equals the number of times $t$ appears in
$\ell$.

\textbf{(d)} The configuration obtained from $f$ by firing
all vertices in $\ell$ (one after the other) equals the
configuration obtained from $f$ by firing
all vertices in $\ell'$ (one after the other).
\end{corollary}

\begin{proof}[Proof of Corollary~\ref{cor.chip.lap-cor-q}.]
This proof is completely analogous to the proof
of Corollary~\ref{cor.chip.lap-cor} above.
(Of course, Theorem~\ref{thm.chip.lap-q} needs to be used
now instead of Theorem~\ref{thm.chip.lap}.)
\end{proof}

\begin{proof}[Proof of Theorem~\ref{thm.chip.dichotomy-q}.]
This is somewhat similar to how we proved Theorem \ref{thm.chip.dichotomy},
but there will be a twist.

Set $h=\sum f$ and $n=\left\vert V\right\vert $.

Consider the following simple algorithm:

\begin{itemize}
\item Start with the configuration $f$.

\item Search for an active vertex distinct from $q$. If you find one, fire it.
Keep doing so until you \textbf{either} can no longer find an active vertex
distinct from $q$ \textbf{or} you have fired $\left(  n-1\right)  \left(
h^{1}+h^{2}+\cdots+h^{n-1}\right) +1 $ many vertices\footnote{Of course, many of
these vertices will be equal.}.

\item Say you are in \textit{Case 1} if you have stopped because you could no
longer find an active vertex distinct from $q$. Say you are in \textit{Case 2}
if you have stopped because you have fired $\left(  n-1\right)  \left(
h^{1}+h^{2}+\cdots+h^{n-1}\right) +1 $ many vertices.
\end{itemize}

Now, let us consider Case 1 first. In this case, you have stopped because you
could no longer find an active vertex distinct from $q$. Thus, you have
arrived at a $q$-stable configuration. Let $s$ be the sequence of vertices you
have fired during the algorithm (from first to last). Then, the sequence $s$
is $q$-legal (because you have only fired active vertices distinct from $q$)
and $q$-stabilizing (since you have arrived at a $q$-stable configuration).
Thus, there exists a sequence of vertices that is both $q$-legal and
$q$-stabilizing for $f$ (namely, $s$). Hence,
Corollary~\ref{cor.chip.lap-cor-q} \textbf{(a)} shows that every sequence of
vertices that is both $q$-legal and $q$-stabilizing is a permutation of $s$.
In other words, all such sequences are permutations of $s$.

Finally, Theorem \ref{thm.chip.lap-q} shows that all $q$-legal sequences (for
$f$) are subpermutations of $s$ (since $s$ is $q$-stabilizing), and therefore
in particular are at most as long as $s$ (since a subpermutation of $s$ is
always at most as long as $s$). Theorem~\ref{thm.chip.dichotomy-q} is thus
proven in Case 1.

Let us now consider Case 2. In this case, you have stopped because you have
fired $\left(  n-1\right)  \left(  h^{1}+h^{2}+\cdots+h^{n-1}\right) +1 $ many
vertices. Let $\ell$ be the sequence of vertices you have fired during the
algorithm (from first to last). Then, the sequence $\ell$ is legal (because
you have only fired active vertices) and has length $\left(  n-1\right)
\left(  h^{1}+h^{2}+\cdots+h^{n-1}\right) +1 $ (since you have fired $\left(
n-1\right)  \left(  h^{1}+h^{2}+\cdots+h^{n-1}\right) +1 $ many vertices).
Also, the sequence $\ell$ does not contain the vertex $q$ (since you have only
fired vertices distinct from $q$).

The length of the sequence $\ell$ is \newline
$\left(  n-1\right)  \left(  h^{1}%
+h^{2}+\cdots+h^{n-1}\right)  +1>\left(  n-1\right)  \left(  h^{1}%
+h^{2}+\cdots+h^{n-1}\right)  $. Hence, Proposition
\ref{prop.chip.leg-everyone-fires} shows that $q$ must appear at least once in
the sequence $\ell$. This contradicts the fact that the sequence $\ell$ does
not contain the vertex $q$. This contradiction shows that Case 2 cannot
happen. Thus, the only possible case is Case 1.

But we have proven Theorem~\ref{thm.chip.dichotomy-q} in Case 1. Thus,
Theorem~\ref{thm.chip.dichotomy-q} always holds.
\end{proof}

\begin{definition}
Let $f : V \to \NN$ be a configuration.
Let $q \in V$.
Assume that for each vertex $u \in V$, there exists a path
from $u$ to $q$.
Then, Theorem~\ref{thm.chip.dichotomy-q} shows that
there exists a sequence $s$ of vertices that is both
$q$-legal and $q$-stabilizing for $f$.
The \textit{$q$-stabilization} of $f$ means
the configuration obtained from $f$ by firing
all vertices in $s$ (one after the other).
(This does not depend on the choice of $s$, because of
Corollary~\ref{cor.chip.lap-cor-q} \textbf{(d)}.)
\end{definition}


\subsection{Exercise \ref{exe.chip.better-bounds}: better
bounds for legal sequences}

The following exercise improves on the bound given in
Proposition~\ref{prop.chip.leg-period-b} and
also on the one given in
Proposition~\ref{prop.chip.leg-everyone-fires}\footnote{To
  see that Exercise~\ref{exe.chip.better-bounds} \textbf{(b)}
  improves on the bound given in
  Proposition~\ref{prop.chip.leg-everyone-fires},
  we need to check that
  $\tup{n-1} \tup{ h^1 + h^2 + \cdots + h^{n-1} } + 1
  \geq \dbinom{n+h-1}{n-1}$.
  This is easy for $n \leq 1$ (in fact, the case
  $n = 0$ is impossible due to the existence of a
  $q \in V$, and the case $n = 1$ is an equality
  case).
  In the remaining case $n \geq 2$,
  the stronger inequality
  $1 + h^1 + h^2 + \cdots + h^{n-1}
  \geq \dbinom{n+h-1}{n-1}$
  can be proven by a simple induction
  over $n$.}.
I don't know whether the improved bounds can be further
improved.

\begin{exercise} \label{exe.chip.better-bounds}
Fix a multidigraph $D = \tup{V, A, \phi}$.
Let $f : V \to \NN$ be a configuration.
Let $h = \sum f$.
Let $n = \abs{V}$.
Assume that $n > 0$.

Let $\ell = \tup{\ell_1, \ell_2, \ldots, \ell_k}$ be a
legal sequence for $f$ having length
$k \geq \dbinom{n+h-1}{n-1}$.

Prove the following:

\textbf{(a)} There exist legal sequences (for $f$) of
arbitrary length.

\textbf{(b)} Let $q$ be a vertex of $D$ such that for each vertex
$u \in V$, there exists a path from $u$ to $q$.
Then, $q$ must appear at least once in the sequence $\ell$.

[\textbf{Hint:}
For \textbf{(a)}, apply the same pigeonhole-principle argument
as for Proposition~\ref{prop.chip.leg-period-b}.]
\end{exercise}

In the solution of Exercise \ref{exe.chip.better-bounds}, the following
classical fact will turn out useful:

\begin{proposition}
\label{prop.multichoose}Let $n\in\mathbb{N}$ and $h\in\mathbb{N}$ be such that
$n>0$. The number of $n$-tuples $\left(  a_{1},a_{2},\ldots,a_{n}\right)  $ of
nonnegative integers satisfying $a_{1}+a_{2}+\cdots+a_{n}=h$ is $\dbinom
{n+h-1}{n-1}$.
\end{proposition}

\begin{proof}
[Proof of Proposition \ref{prop.multichoose}.]See, for example,
\url{https://math.stackexchange.com/questions/36250/number-of-monomials-of-certain-degree}
for a proof of this fact (in the language of monomials). Or see \cite[\S 1.2]%
{Stanle11} (search for \textquotedblleft weak composition\textquotedblright%
\ and read the first paragraph that comes up).
Or see \cite[Proposition 13.3]{Galvin} (in the case $h > 0$; but the case
$h = 0$ is trivial).
\end{proof}

\begin{proof}
[Hints to Exercise \ref{exe.chip.better-bounds}.]For each $i\in\left\{
0,1,\ldots,k\right\}  $, the $\ZZ$-configuration $f-\Delta\ell
_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{i}$ is a configuration (since the
sequence $\left(  \ell_{1},\ell_{2},\ldots,\ell_{k}\right)  $ is legal for
$f$). Moreover, each of the $k+1$ configurations $f-\Delta\ell_{1}-\Delta
\ell_{2}-\cdots-\Delta\ell_{i}$ (with $i\in\left\{  0,1,\ldots,k\right\}  $)
has exactly $h$ chips\footnote{\textit{Proof.} Let $i\in\left\{
0,1,\ldots,k\right\}  $. Then,%
\begin{align*}
\sum\underbrace{\left(  f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell
_{i}\right)  }_{=f-\sum_{j=1}^{i}\Delta\ell_{j}}  &  =\sum\left(  f-\sum
_{j=1}^{i}\Delta\ell_{j}\right)  =\underbrace{\sum f}_{=h}-\sum_{j=1}%
^{i}\underbrace{\sum\left(  \Delta\ell_{j}\right)  }%
_{\substack{=0\\\text{(since }\sum\left(  \Delta v\right)  =0\\\text{for each
vertex }v\text{)}}}\\
&  =h-\underbrace{\sum_{j=1}^{i}0}_{=0}=h.
\end{align*}
In other words, the configuration $f-\Delta\ell_{1}-\Delta\ell_{2}%
-\cdots-\Delta\ell_{i}$ has exactly $h$ chips.}.

There exist precisely $\dbinom{n+h-1}{n-1}$ configurations having exactly $h$
chips\footnote{\textit{Proof.} Recall that $\mathbb{N}$ denotes the set of
nonnegative integers.
\par
Let $v_{1},v_{2},\ldots,v_{n}$ be the vertices of $D$ (listed with no
repetitions). Then, there is a bijection%
\begin{align*}
\left\{  \text{configurations on }D\right\}   &  \rightarrow\mathbb{N}^{n},\\
f  &  \mapsto\left(  f\left(  v_{1}\right)  ,f\left(  v_{2}\right)
,\ldots,f\left(  v_{n}\right)  \right)  .
\end{align*}
This bijection restricts to a bijection%
\begin{align*}
\left\{  \text{configurations on }D\text{ having exactly }h\text{
chips}\right\}   &  \rightarrow\left\{  \left(  a_{1},a_{2},\ldots
,a_{n}\right)  \in\mathbb{N}^{n}\ \mid\ a_{1}+a_{2}+\cdots+a_{n}=h\right\}
,\\
f  &  \mapsto\left(  f\left(  v_{1}\right)  ,f\left(  v_{2}\right)
,\ldots,f\left(  v_{n}\right)  \right)
\end{align*}
(since the number of chips in a configuration $f$ on $D$ is $\sum f=f\left(
v_{1}\right)  +f\left(  v_{2}\right)  +\cdots+f\left(  v_{n}\right)  $).
Hence,%
\begin{align*}
&  \left\vert \left\{  \text{configurations on }D\text{ having exactly
}h\text{ chips}\right\}  \right\vert \\
&  =\left\vert \left\{  \left(  a_{1},a_{2},\ldots,a_{n}\right)  \in
\mathbb{N}^{n}\ \mid\ a_{1}+a_{2}+\cdots+a_{n}=h\right\}  \right\vert \\
&  =\dbinom{n+h-1}{n-1}\qquad \left(  \text{by Proposition
\ref{prop.multichoose}}\right)  .
\end{align*}
In other words, there exist precisely $\dbinom{n+h-1}{n-1}$ configurations
having exactly $h$ chips.}. Since $k+1>k\geq\dbinom{n+h-1}{n-1}$, we thus
conclude (by the pigeonhole principle) that two of the $k+1$ configurations
$f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{i}$ (with $i\in\left\{
0,1,\ldots,k\right\}  $) must be equal (because all these $k+1$ configurations
are configurations having exactly $h$ chips). In other words, there exist two
elements $i$ and $j$ of $\left\{  0,1,\ldots,k\right\}  $ satisfying $i<j$ and%
\begin{equation}
f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{i}=f-\Delta\ell_{1}%
-\Delta\ell_{2}-\cdots-\Delta\ell_{j}. \label{sol.chip.better-bounds.ivsj}%
\end{equation}
Consider these $i$ and $j$.
Hence, Lemma~\ref{lem.chip.leg-repeat} \textbf{(a)} shows that
there exist legal sequences (for $f$) of arbitrary length.
This solves Exercise \ref{exe.chip.better-bounds} \textbf{(a)}.

\textbf{(b)} Define an $r \in \NN$ by
$r = \tup{n - 1} \tup{ h^1 + h^2 + \cdots + h^{n-1} } + 1$.
Let $\ell^{\prime}$ be the sequence
$\left(  \ell_{1}%
,\ell_{2},\ldots,\ell_{i}\right)  \ast\left(  \ell_{i+1},\ell_{i+2}%
,\ldots,\ell_{j}\right)  ^{\ast r}$.
Lemma~\ref{lem.chip.leg-repeat} \textbf{(b)} thus shows that
this sequence $\ell^\prime$ is legal for $f$.
But the length of this sequence $\ell^{\prime}$ is
\begin{align*}
\underbrace{i}_{\geq0}+r\underbrace{\left(  j-i\right)  }_{\substack{\geq
1\\\text{(since }i<j\text{)}}}  &  \geq0+r\cdot1=r=\left(  n-1\right)  \left(
h^1 + h^2 + \cdots + h^{n-1} \right)  +1\\
&  >\left(  n-1\right)  \left(  h^1 + h^2 + \cdots + h^{n-1} \right)  .
\end{align*}
Hence, Proposition \ref{prop.chip.leg-everyone-fires} (applied to
$\ell^{\prime}$ instead of $\ell$) yields that $q$ must appear at least once
in the sequence $\ell^{\prime}$. Therefore, $q$ must also appear at least once
in the sequence $\ell$ (since each entry of $\ell^{\prime}$ is an entry of
$\ell$). This solves Exercise \ref{exe.chip.better-bounds} \textbf{(b)}.
\end{proof}

\subsection{Exercise \ref{exe.chip.examples}: examples of chip-firing}

We identify each simple digraph $\tup{V, A}$ with the multidigraph
$\tup{V, A, \iota}$, where $\iota$ is the map $V \to A \times A$ that
sends each arc $a \in A$ to itself.

\Needspace{15cm}
\begin{exercise} \label{exe.chip.examples}
\textbf{(a)} Let $D$ be the following simple digraph:
\[
\xymatrix{
 u \ar[r] & v \ar[r] & q
}
\]
(i.e., the digraph $D$ with three vertices
$u, v, q$ and two arcs $uv, vq$).

Let $k$ be a positive integer.
Consider the configuration $g_k$ on $D$ which has $k$ chips at $u$
and $0$ chips at each other vertex.

Find the $q$-stabilization of $g_k$.

\textbf{(b)} Let $D$ be the following simple digraph:
\[
\xymatrix{
 u \are[r] & v \ar[r] & q
}
\]
where a curve without an arrow stands for one arc in each
direction.
(Thus, formally speaking, the digraph $D$ has three vertices
$u, v, q$ and three arcs $uv, vu, vq$.)

Let $k$ be a positive integer.
Consider the configuration $g_k$ on $D$ which has $k$ chips at $u$
and $0$ chips at each other vertex.

Find the $q$-stabilization of $g_k$.

\textbf{(c)} Let $D$ be the following simple digraph:
\[
\xymatrix{
 & v \are[dl] \are[dr] \ar[dd] \\
 u \are[rr] \ar[dr] & & w \ar[dl] \\
 & q
}
\]
where a curve without an arrow stands for one arc in each
direction.
(Thus, formally speaking, the digraph $D$ has four vertices
$u, v, w, q$ and nine arcs
$uv, vu, vw, wv, wu, uw, uq, vq, wq$.)

Let $k \geq 2$ be an integer.
Consider the configuration $f_k$ on $D$ which has $k$ chips at each
vertex (i.e., which has $f_k \tup{v'} = k$ for each
$v' \in \set{u, v, w, q}$).

Find the $q$-stabilization of $f_k$.
\end{exercise}

Before we approach this exercise, let us introduce a simple notation:

\begin{definition}
\label{def.firearrow}If $k$ and $k^{\prime}$ are two configurations on $D$,
then $k\overset{\ast}{\rightarrow}k^{\prime}$ shall mean that there exists a
legal sequence $\ell$ for $k$ such that firing all vertices in $\ell$ (one
after the other) transforms $k$ into $k^{\prime}$. Thus, we have defined a
binary relation $\overset{\ast}{\rightarrow}$ on the set of all configurations
of $D$.
\end{definition}

\begin{proposition}
\label{prop.firearrow.1}\textbf{(a)} The binary relation $\overset{\ast
}{\rightarrow}$ is reflexive (i.e., each configuration $k$ satisfies
$k\overset{\ast}{\rightarrow}k$) and transitive (i.e., every three
configurations $k_{1}$, $k_{2}$ and $k_{3}$ satisfying $k_{1}\overset{\ast
}{\rightarrow}k_{2}$ and $k_{2}\overset{\ast}{\rightarrow}k_{3}$ satisfy
$k_{1}\overset{\ast}{\rightarrow}k_{3}$).

\textbf{(b)} If $c$, $k$ and $k^{\prime}$ are three configurations satisfying
$k\overset{\ast}{\rightarrow}k^{\prime}$, then $c+k\overset{\ast}{\rightarrow
}c+k^{\prime}$.
\end{proposition}

\begin{proof}
[Proof of Proposition \ref{prop.firearrow.1} (sketched).]\textbf{(a)} Each
configuration $k$ satisfies $k\overset{\ast}{\rightarrow}k$ (because the empty
sequence $\left(  {}\right)  $ is legal for $k$, and clearly firing all
vertices in the empty sequence $\left(  {}\right)  $ transforms $k$ into $k$).
Thus, the relation $\overset{\ast}{\rightarrow}$ is reflexive. It now remains
to prove that the relation $\overset{\ast}{\rightarrow}$ is transitive.

Let $k_{1}$, $k_{2}$ and $k_{3}$ be three configurations satisfying
$k_{1}\overset{\ast}{\rightarrow}k_{2}$ and $k_{2}\overset{\ast}{\rightarrow
}k_{3}$. We shall show that $k_{1}\overset{\ast}{\rightarrow}k_{3}$.

From $k_{1}\overset{\ast}{\rightarrow}k_{2}$, we conclude that there exists a
legal sequence $\ell_{1}$ for $k_{1}$ such that firing all vertices in
$\ell_{1}$ transforms $k_{1}$ into $k_{2}$. Consider this $\ell_{1}$.

From $k_{2}\overset{\ast}{\rightarrow}k_{3}$, we conclude that there exists a
legal sequence $\ell_{2}$ for $k_{2}$ such that firing all vertices in
$\ell_{2}$ transforms $k_{2}$ into $k_{3}$. Consider this $\ell_{2}$.

Write the sequences $\ell_{1}$ and $\ell_{2}$ as $\ell_{1}=\left(  v_{1}%
,v_{2},\ldots,v_{p}\right)  $ and $\ell_{2}=\left(  w_{1},w_{2},\ldots
,w_{q}\right)  $. Let $\ell$ be the sequence $\ell_1 \ast \ell_2
= \left(  v_{1},v_{2},\ldots ,v_{p},w_{1},w_{2},\ldots,w_{q}\right)  $.
(We are using the notation from Definition~\ref{def.concat} here.)
Then, firing all vertices in
$\ell$ transforms $k_{1}$ into $k_{3}$ (because the first $p$ firings
transform $k_{1}$ into $k_{2}$, and from there on the remaining $q$ firings
take us to $k_{3}$). Moreover, this sequence
$\ell = \ell_1 \ast \ell_2$ is legal for $k_1$
(by Lemma~\ref{lem.chip.leg-concat1}, applied to
$k_1$, $\ell_1$, $k_2$ and $\ell_2$
instead of $f$, $u$, $g$ and $v$).

We thus have found a legal sequence $\ell$ for $k_{1}$ such that firing all
vertices in $\ell$ (one after the other) transforms $k_{1}$ into $k_{3}$.
Hence, such a legal sequence $\ell$ exists. In other words, $k_{1}%
\overset{\ast}{\rightarrow}k_{3}$ (by the definition of the relation
$\overset{\ast}{\rightarrow}$).

We thus have shown that every three configurations $k_{1}$, $k_{2}$ and
$k_{3}$ satisfying $k_{1}\overset{\ast}{\rightarrow}k_{2}$ and $k_{2}%
\overset{\ast}{\rightarrow}k_{3}$ satisfy $k_{1}\overset{\ast}{\rightarrow
}k_{3}$. In other words, the relation $\overset{\ast}{\rightarrow}$ is
transitive. This proves Proposition \ref{prop.firearrow.1} \textbf{(a)}.

\textbf{(b)} Let $c$, $k$ and $k^{\prime}$ be three configurations satisfying
$k\overset{\ast}{\rightarrow}k^{\prime}$.

From $k\overset{\ast}{\rightarrow}k^{\prime}$, we conclude that there exists a
legal sequence $\ell$ for $k$ such that firing all vertices in $\ell$
transforms $k$ into $k^{\prime}$. Consider this $\ell$.

The sequence $\ell$ is legal for $k$, and thus also for $c+k$ (since $\left(
c+k\right)  \left(  v\right)  =\underbrace{c\left(  v\right)  }_{\geq
0}+k\left(  v\right)  \geq k\left(  v\right)  $ for each vertex $v$ of $D$).
Moreover, firing all vertices in $\ell$ transforms $c+k$ into $c+k^{\prime}$
(since firing all vertices in $\ell$ transforms $k$ into $k^{\prime}$). Hence,
we have found a legal sequence $\ell$ for $c+k$ such that firing all vertices
in $\ell$ (one after the other) transforms $c+k$ into $c+k^{\prime}$. Hence,
such a legal sequence $\ell$ exists. In other words, $c+k\overset{\ast
}{\rightarrow}c+k^{\prime}$ (by the definition of the relation $\overset{\ast
}{\rightarrow}$). This proves Proposition \ref{prop.firearrow.1} \textbf{(b)}.
\end{proof}

Similar facts hold for $q$-stabilization:

\begin{definition}
\label{def.firearrow-q}Let $q$ be a vertex of $D$. If $k$ and $k^{\prime}$ are
two configurations on $D$, then $k\underset{q}{\overset{\ast}{\rightarrow}%
}k^{\prime}$ shall mean that there exists a $q$-legal sequence $\ell$ for $k$
such that firing all vertices in $\ell$ (one after the other) transforms $k$
into $k^{\prime}$. Thus, we have defined a binary relation
$\underset{q}{\overset{\ast}{\rightarrow}}$ on the set of all configurations
of $D$.
\end{definition}

\begin{proposition}
\label{prop.firearrow-q.1}Let $q$ be a vertex of $D$.

\textbf{(a)} The binary relation $\underset{q}{\overset{\ast}{\rightarrow}}$
is reflexive (i.e., each configuration $k$ satisfies
$k\underset{q}{\overset{\ast}{\rightarrow}}k$) and transitive (i.e., every
three configurations $k_{1}$, $k_{2}$ and $k_{3}$ satisfying $k_{1}%
\underset{q}{\overset{\ast}{\rightarrow}}k_{2}$ and $k_{2}%
\underset{q}{\overset{\ast}{\rightarrow}}k_{3}$ satisfy $k_{1}%
\underset{q}{\overset{\ast}{\rightarrow}}k_{3}$).

\textbf{(b)} If $c$, $k$ and $k^{\prime}$ are three configurations satisfying
$k\underset{q}{\overset{\ast}{\rightarrow}}k^{\prime}$, then
$c+k\underset{q}{\overset{\ast}{\rightarrow}}c+k^{\prime}$.
\end{proposition}

\begin{proof}
[Proof of Proposition \ref{prop.firearrow-q.1} (sketched).]Analogous to the
proof of Proposition \ref{prop.firearrow.1}.
\end{proof}

\begin{proof}
[Hints to Exercise \ref{exe.chip.examples}.]\textbf{(a)} We shall write each
configuration $f$ on $D$ as the triple $\left(  f\left(  u\right)  ,f\left(
v\right)  ,f\left(  q\right)  \right)  $. Thus, $g_{k}=\left(  k,0,0\right)  $.

For each $h\in\left\{  0,1,\ldots,k\right\}  $, define a configuration $z_{h}$
by $z_{h}=\left(  k-h,0,h\right)  $.

Now, for each $h\in\left\{  0,1,\ldots,k-1\right\}  $, we have%
\[
z_{h}\underset{q}{\overset{\ast}{\rightarrow}}z_{h+1}%
\]
\footnote{\textit{Proof.} Let $h\in\left\{  0,1,\ldots,k-1\right\}  $. The
sequence $\left(  u,v\right)  $ is $q$-legal for $z_{h}$, and firing all
vertices in this sequence transforms $z_{h}$ into $z_{h+1}$ (because this
firing process looks as follows:%
\[
z_{h}=\left(  k-h,0,h\right)  \overset{\text{fire }u}{\longrightarrow}\left(
k-h-1,1,h\right)  \overset{\text{fire }v}{\longrightarrow}\left(
k-h-1,0,h+1\right)  =\left(  k-\left(  h+1\right)  ,0,h+1\right)  =z_{h+1}%
\]
). Hence, $z_{h}\underset{q}{\overset{\ast}{\rightarrow}}z_{h+1}$.}. Hence,%
\[
z_{0}\underset{q}{\overset{\ast}{\rightarrow}}z_{1}\underset{q}{\overset{\ast
}{\rightarrow}}z_{2}\underset{q}{\overset{\ast}{\rightarrow}}z_{3}%
\underset{q}{\overset{\ast}{\rightarrow}}\cdots\underset{q}{\overset{\ast
}{\rightarrow}}z_{k-1}\underset{q}{\overset{\ast}{\rightarrow}}z_{k}.
\]
Since the relation $\underset{q}{\overset{\ast}{\rightarrow}}$ is transitive,
we thus have $z_{0}\underset{q}{\overset{\ast}{\rightarrow}}z_{k}$. In other
words, $g_{k}\underset{q}{\overset{\ast}{\rightarrow}}\left(  0,0,k\right)  $
(since $z_{0}=\left(  k-0,0,0\right)  =\left(  k,0,0\right)  =g_{k}$ and
$z_{k}=\left(  k-k,0,k\right)  =\left(  0,0,k\right)  $). Since the
configuration $\left(  0,0,k\right)  $ is $q$-stable, this shows that $\left(
0,0,k\right)  $ is the $q$-stabilization of $g_{k}$.

\textbf{(b)} We shall write each configuration $f$ on $D$ as the triple
$\left(  f\left(  u\right)  ,f\left(  v\right)  ,f\left(  q\right)  \right)
$. Thus, $g_{k}=\left(  k,0,0\right)  $.

For each $h\in\left\{  0,1,\ldots,k\right\}  $, define a configuration $z_{h}$
by $z_{h}=\left(  k-h,0,h\right)  $.

Now, for each $h\in\left\{  0,1,\ldots,k-2\right\}  $, we have%
\[
z_{h}\underset{q}{\overset{\ast}{\rightarrow}}z_{h+1}%
\]
\footnote{\textit{Proof.} Let $h\in\left\{  0,1,\ldots,k-2\right\}  $. The
sequence $\left(  u,u,v\right)  $ is $q$-legal for $z_{h}$, and firing all
vertices in this sequence transforms $z_{h}$ into $z_{h+1}$ (because this
firing process looks as follows:%
\begin{align*}
&  z_{h}=\left(  k-h,0,h\right)  \overset{\text{fire }u}{\longrightarrow
}\left(  k-h-1,1,h\right)  \overset{\text{fire }u}{\longrightarrow}\left(
k-h-2,2,h\right) \\
&  \overset{\text{fire }v}{\longrightarrow}\left(  k-h-1,0,h+1\right)
=\left(  k-\left(  h+1\right)  ,0,h+1\right)  =z_{h+1}%
\end{align*}
). Hence, $z_{h}\underset{q}{\overset{\ast}{\rightarrow}}z_{h+1}$.}. Hence,%
\[
z_{0}\underset{q}{\overset{\ast}{\rightarrow}}z_{1}\underset{q}{\overset{\ast
}{\rightarrow}}z_{2}\underset{q}{\overset{\ast}{\rightarrow}}z_{3}%
\underset{q}{\overset{\ast}{\rightarrow}}\cdots\underset{q}{\overset{\ast
}{\rightarrow}}z_{k-2}\underset{q}{\overset{\ast}{\rightarrow}}z_{k-1}.
\]
\footnote{This chain of relations can consist of a single configuration (and
$0$ relation signs) when $k=1$. There is nothing wrong about this!} Since the
relation $\underset{q}{\overset{\ast}{\rightarrow}}$ is transitive and
reflexive, we thus have $z_{0}\underset{q}{\overset{\ast}{\rightarrow}}%
z_{k-1}$. In other words, $g_{k}\underset{q}{\overset{\ast}{\rightarrow}%
}\left(  1,0,k-1\right)  $ (since $z_{0}=\left(  k-0,0,0\right)  =\left(
k,0,0\right)  =g_{k}$ and $z_{k-1}=\left(  k-\left(  k-1\right)
,0,k-1\right)  =\left(  1,0,k-1\right)  $).

Combining this with $\left(  1,0,k-1\right)  \underset{q}{\overset{\ast
}{\rightarrow}}\left(  0,1,k-1\right)  $ (because firing the legal sequence
$\left(  u\right)  $ transforms the configuration $\left(  1,0,k-1\right)  $
into $\left(  0,1,k-1\right)  $), we obtain $g_{k}\underset{q}{\overset{\ast
}{\rightarrow}}\left(  0,1,k-1\right)  $. Since the configuration $\left(
0,1,k-1\right)  $ is $q$-stable, this shows that $\left(  0,1,k-1\right)  $ is
the $q$-stabilization of $g_{k}$.

\textbf{(c)} We shall write each configuration $f$ on $D$ as the $4$-tuple
$\left(  f\left(  u\right)  ,f\left(  v\right)  ,f\left(  w\right)  ,f\left(
q\right)  \right)  $. Thus, $f_{k}=\left(  k,k,k,k\right)  $.

For each $h\in\left\{  0,1,\ldots,k\right\}  $, define a configuration $z_{h}$
by $z_{h}=\left(  k-h,k-h,k-h,k+3h\right)  $.

Now, for each $h\in\left\{  0,1,\ldots,k-3\right\}  $, we have%
\[
z_{h}\underset{q}{\overset{\ast}{\rightarrow}}z_{h+1}%
\]
\footnote{\textit{Proof.} Let $h\in\left\{  0,1,\ldots,k-3\right\}  $. The
sequence $\left(  u,v,w\right)  $ is $q$-legal for $z_{h}$, and firing all
vertices in this sequence transforms $z_{h}$ into $z_{h+1}$ (because this
firing process looks as follows:%
\begin{align*}
z_{h}  &  =\left(  k-h,k-h,k-h,k+3h\right) \\
&  \overset{\text{fire }u}{\longrightarrow}\left(
k-h-3,k-h+1,k-h+1,k+3h+1\right)  \overset{\text{fire }v}{\longrightarrow
}\left(  k-h-2,k-h-2,k-h+2,k+3h+2\right) \\
&  \overset{\text{fire }w}{\longrightarrow}\left(
k-h-1,k-h-1,k-h-1,k+3h+3\right) \\
&  =\left(  k-\left(  h+1\right)  ,k-\left(  h+1\right)  ,k-\left(
h+1\right)  ,k+3\left(  h+1\right)  \right)  =z_{h+1}%
\end{align*}
). Hence, $z_{h}\underset{q}{\overset{\ast}{\rightarrow}}z_{h+1}$.}. Hence,%
\[
z_{0}\underset{q}{\overset{\ast}{\rightarrow}}z_{1}\underset{q}{\overset{\ast
}{\rightarrow}}z_{2}\underset{q}{\overset{\ast}{\rightarrow}}z_{3}%
\underset{q}{\overset{\ast}{\rightarrow}}\cdots\underset{q}{\overset{\ast
}{\rightarrow}}z_{k-3}\underset{q}{\overset{\ast}{\rightarrow}}z_{k-2}.
\]
\footnote{This chain of relations can consist of a single configuration (and
$0$ relation signs) when $k=2$. There is nothing wrong about this!} Since the
relation $\underset{q}{\overset{\ast}{\rightarrow}}$ is transitive and
reflexive, we thus have $z_{0}\underset{q}{\overset{\ast}{\rightarrow}}%
z_{k-2}$. In other words, $f_{k}\underset{q}{\overset{\ast}{\rightarrow}%
}\left(  2,2,2,4k-6\right)  $ (since $z_{0}=\left(  k-0,k-0,k-0,k+3\cdot
0\right)  =\left(  k,k,k,k\right)  =f_{k}$ and $z_{k-2}=\left(  k-\left(
k-2\right)  ,k-\left(  k-2\right)  ,k-\left(  k-2\right)  ,k+3\left(
k-2\right)  \right)  =\left(  2,2,2,4k-6\right)  $). Since the configuration
$\left(  2,2,2,4k-6\right)  $ is $q$-stable, this shows that $\left(
2,2,2,4k-6\right)  $ is the $q$-stabilization of $f_{k}$.
\end{proof}

\subsection{Exercise \ref{exe.chip.adj-cycles}: a lower bound
on the degree of an infinitary configuration}

\subsubsection{The exercise}

% We shall use the notation
% $\operatorname{s}\tup{a}$ for the source of an arc
% $a \in A$.
% We shall also the notation
% $\operatorname{t}\tup{a}$ for the target of an arc
% $a \in A$.

\begin{exercise} \label{exe.chip.adj-cycles}
Assume that the multidigraph $D$ is strongly connected.
Let $f : V \to \NN$ be an infinitary configuration.

\textbf{(a)} Prove that $D$ cannot have more than
$\sum f$ vertex-disjoint cycles.
(A set of cycles is said to be \textit{vertex-disjoint}
if no two distinct cycles in the set have a vertex in
common.)

\textbf{(b)} Prove that $D$ cannot have more than
$\sum f$ arc-disjoint cycles.
(A set of cycles is said to be \textit{arc-disjoint}
if no two distinct cycles in the set have an arc in
common.)
\end{exercise}

Exercise~\ref{exe.chip.adj-cycles} \textbf{(b)} is
\cite[Theorem 2.2]{BjoLov92}, but the proof given there
is vague and unrigorous.

\subsubsection{Solution to part \textbf{(a)}}

We shall first solve Exercise \ref{exe.chip.adj-cycles} \textbf{(a)}.
First, let us introduce a simple notation:

\begin{definition}
\label{def.chip.cycle-non-void}Let $g:V\rightarrow\mathbb{N}$ be a
configuration. Let $c$ be a cycle of $D$. We say that the cycle $c$ is
\textit{non-void} in $g$ if and only if there exists at least one vertex $v$
on $c$ satisfying $g\left(  v\right)  \geq1$. (In other words, the cycle $c$
is non-void in $g$ if and only if at least one vertex of $c$ has at least one
chip in $g$.)
\end{definition}

In the following lemma, we shall use the notation from Definition
\ref{def.firearrow}.

\begin{lemma}
\label{lem.chip.adj-cycles.cycles-preserve}Let $g:V\rightarrow\mathbb{N}$ and
$g^{\prime}:V\rightarrow\mathbb{N}$ be two configurations such that
$g\overset{\ast}{\rightarrow}g^{\prime}$. Let $c$ be a cycle of $D$ such that
$c$ is non-void in $g$. Then, $c$ is non-void in $g^{\prime}$.
\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.chip.adj-cycles.cycles-preserve} (sketched).]We must
merely show that whenever we fire a vertex $w$ in $g$, the cycle $c$ remains
non-void. But this is easy:

We know that there exists at least one vertex $v$ on $c$ satisfying $g\left(
v\right)  \geq1$ (since $c$ is non-void in $g$). Consider this $v$. Now:

\begin{itemize}
\item If $w=v$, then the vertex that follows $v$ on the cycle $c$ gains at
least one chip when we fire $w$; thus, the cycle $c$ remains non-void in this case.

\item If $w\neq v$, then the vertex $v$ does not lose any chips when we fire
$w$; thus, the cycle $c$ remains non-void in this case as well.
\end{itemize}

This concludes the proof of Lemma \ref{lem.chip.adj-cycles.cycles-preserve}.
\end{proof}

\begin{proof}
[Hints to Exercise \ref{exe.chip.adj-cycles}.]\textbf{(a)}
Let $h=\sum f$. Thus, we must prove that $D$ cannot have more than $h$
vertex-disjoint cycles.

The configuration
$f$ is infinitary. Thus, there exist arbitrarily long legal sequences for $f$.
In particular, there exists a legal sequence $\ell=\left(  \ell_{1},\ell
_{2},\ldots,\ell_{k}\right)  $ for $f$ of length $k>\left(  n-1\right)
\left( h^1 + h^2 + \cdots + h^{n-1} \right)  $. Consider this $\ell$.

Each vertex of $D$ appears at least once in the sequence $\ell$%
\ \ \ \ \footnote{\textit{Proof.} Let $q$ be a vertex of $D$. We must show
that $q$ appears at least once in the sequence $\ell$.
\par
For each vertex $u\in V$, there exists a path from $u$ to $q$ (since $D$ is
strongly connected). Hence, Proposition \ref{prop.chip.leg-everyone-fires}
shows that $q$ appears at least once in the sequence $\ell$.}.

Let $f^{\prime}$ be the configuration obtained from $f$ by firing the vertices
in $\ell$ (one after the other). Each cycle of $D$ is non-void in $f^{\prime}%
$\ \ \ \ \footnote{\textit{Proof.} Let $c$ be a cycle of $D$. We must then
show that $c$ is non-void in $f^{\prime}$.
\par
For each $i\in\left\{  0,1,\ldots,k\right\}  $, we define $f_{i}$ to be the
configuration
$f - \Delta \ell_1 - \Delta \ell_2 - \cdots - \Delta \ell_i$
obtained from $f$ by firing the vertices $\ell_{1},\ell
_{2},\ldots,\ell_{i}$ (in this order). (This is indeed a configuration, since
the sequence $\ell$ is legal.) Thus, $f_{0}\overset{\ast}{\rightarrow}%
f_{1}\overset{\ast}{\rightarrow}\cdots\overset{\ast}{\rightarrow}f_{k}$.
Notice that $f_{0}=f$ and $f_{k}=f^{\prime}$ (by the definition of $f^{\prime
}$).
\par
Pick a vertex $v$ on the cycle $c$. Then, $v$ appears at least once in the
sequence $\ell$ (since each vertex of $D$ appears at least once in the
sequence $\ell$). In other words, there exists some $i\in\left\{
1,2,\ldots,k\right\}  $ satisfying $\ell_{i}=v$. Consider this $i$.
\par
The vertex $v$ lies on the cycle $c$, and thus there exists at
least one arc with source $v$ (namely, the arc of the cycle $c$
emanating from $v$). In other words, $\deg^+ v \geq 1$.
\par
The
sequence $\left( \ell_1, \ell_2, \ldots, \ell_k \right)$ is legal for $f$.
Thus,
the vertex $\ell_{i}$ is active in the configuration
$f - \Delta \ell_1 - \Delta \ell_2 - \cdots - \Delta \ell_{i-1}
= f_{i-1}$ (since this is how $f_{i-1}$ is defined).
In other words, $f_{i-1}\left(  \ell_{i}\right)  \geq
\deg^+\left(  \ell_{i}\right)$.
In other words, $f_{i-1}\left(  v\right) \geq \deg^+ \tup{v}$
(since $\ell_{i}=v$). Hence, $f_{i-1} \tup{v} \geq \deg^+ \tup{v}
\geq 1$.
Thus, the cycle $c$ is non-void in $f_{i-1}$. But
$f_{i-1}\overset{\ast}{\rightarrow}f_{k}$ (since $f_{0}\overset{\ast
}{\rightarrow}f_{1}\overset{\ast}{\rightarrow}\cdots\overset{\ast
}{\rightarrow}f_{k}$, and since the relation $\overset{\ast}{\rightarrow}$ is
transitive). Hence, the cycle $c$ is non-void in $f_{k}$ (by Lemma
\ref{lem.chip.adj-cycles.cycles-preserve}, applied to $g=f_{i-1}$ and
$g^{\prime}=f_{k}$). In other words, the cycle $c$ is non-void in $f^{\prime}$
(since $f_{k}=f^{\prime}$). Qed.}.

Recall that we must prove that $D$ cannot have more than $h$
vertex-disjoint cycles.

Assume the contrary. Thus, $D$ has more than $h$ vertex-disjoint cycles. In
other words, there exist $h+1$ vertex-disjoint cycles $c_{1},c_{2}%
,\ldots,c_{h+1}$. Consider these cycles $c_{1},c_{2},\ldots,c_{h+1}$. All
these cycles are non-void in $f^{\prime}$ (since each cycle of $D$ is non-void
in $f^{\prime}$), and of course are vertex-disjoint. Thus, the configuration
$f^{\prime}$ has $h+1$ vertex-disjoint non-void cycles. Thus, it has a chip on
each of these cycles. Consequently, it has at least $h+1$ chips. In other
words, $\sum f^{\prime}\geq h+1$.

But $f^{\prime}$ is obtained from $f$ by firing vertices. Hence, $\sum
f^{\prime}=\sum f$ (since firing vertices does not change the total number of
chips). Thus, $\sum f=\sum f^{\prime}\geq h+1$, which contradicts $\sum
f=h<h+1$. This contradiction proves that our assumption was wrong, qed.
\end{proof}

\subsubsection{Solution to part \textbf{(b)}}

Our next goal is to solve Exercise \ref{exe.chip.adj-cycles} \textbf{(b)}.
Our solution is going to be a rigorous version of
\cite[proof of Theorem 2.2]{BjoLov92}.\footnote{This is one of
  those cases where
  making a proof rigorous is difficult and makes the proof
  much longer.}
We first need to prepare by introducing notations and showing lemmas.

We begin by introducing some notations:

\begin{definition}
Let $f : V \to \ZZ$ and $g : V \to \ZZ$ be two
$\ZZ$-configurations on a multidigraph $D = \tup{V, A, \phi}$.
Then, we say that $f\geq g$ if and only if each $v \in V$
satisfies $f \tup{v} \geq g \tup{v}$.
\end{definition}

Thus, a $\ZZ$-configuration $f : V \to \ZZ$ is a
configuration if and only if $f \geq 0$ (where $0$ means the
``zero configuration'' $0 : V \to \ZZ$).

\begin{definition}
Let $v\in V$ be a vertex of a multidigraph $D=\left(  V,A,\phi
\right)  $. Then, a configuration $\delta_{v}:V\rightarrow\mathbb{N}$ is
defined by setting
\[
\delta_{v}\left(  w\right)  =%
\begin{cases}
1, & \text{if }w=v;\\
0, & \text{if }w\neq v
\end{cases}
\qquad\text{ for all }w\in V.
\]
(Roughly speaking, $\delta_{v}$ is the configuration having $1$ chip at vertex
$v$ and no further chips.)
\end{definition}

Thus, each $\ZZ$-configuration $f:V\rightarrow\ZZ$ satisfies
$f=\sum_{v\in V}f\left(  v\right)  \delta_{v}$. Notice that $\sum\delta_{v}=1$
for each $v\in V$.

\begin{definition}
\label{def.chip.adj-cycles.K-captured}Consider a multidigraph
$D=\left(  V,A,\phi\right)  $.

\textbf{(a)} If $c$ is a cycle of $D$, then $\operatorname*{V}\left(
c\right)  $ shall mean the set of all vertices on $c$.

\textbf{(b)} Let $K$ be a set of cycles of $D$. Let $f:V\rightarrow\ZZ$
be a $\ZZ$-configuration on $D$. We say that $f$ is $K$%
\textit{-captured} if and only if we can choose a vertex $v_{c}\in
\operatorname*{V}\left(  c\right)  $ for each cycle $c\in K$ such that
$f\geq\sum_{c\in K}\delta_{v_c}$.
\end{definition}

The notion of \textquotedblleft$K$-captured\textquotedblright\ $\ZZ%
$-configurations is somewhat subtle. Intuitively speaking, a $\mathbb{Z}%
$-configuration $f$ is $K$-captured if and only if (pretending that the chips
in $f$ are distinguishable) we can assign to each cycle $c\in K$ a specific
chip in $f$ that lies on a vertex of $c$, without having to assign the same
chip to two different cycles. Notice that the vertices $v_{c}$ in Definition
\ref{def.chip.adj-cycles.K-captured} \textbf{(b)} need not be distinct.
(Intuitively speaking, this means that the chips assigned to different cycles
may lie on the same vertices -- but they must not be the same chip.)

We notice that if a $\mathbb{Z}$-configuration $f:V\rightarrow\mathbb{Z}$ is
$K$-captured for some set $K$ of cycles of $D$, then $f$ is a configuration
(since the vertices $v_{c}$ from Definition
\ref{def.chip.adj-cycles.K-captured} \textbf{(b)} satisfy $f\geq\sum_{c\in
K}\delta_{v_{c}}\geq0$). Also, we notice that a $\mathbb{Z}$-configuration
$f:V\rightarrow\mathbb{Z}$ is $\varnothing$-captured if and only if $f$ is a configuration.

\begin{lemma}
\label{lem.chip.adj-cycles.capture-size}Let $f:V\rightarrow\mathbb{Z}$ be a
$\ZZ$-configuration on a multidigraph $D=\left(  V,A,\phi\right)  $. Let
$K$ be a set of cycles of $D$ such that $f$ is $K$-captured.
Then, $\sum f\geq\left\vert K\right\vert $.
\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.chip.adj-cycles.capture-size}.] We know that $f$ is
$K$-captured. In other words, we can choose a vertex $v_{c}\in
\operatorname*{V}\left(  c\right)  $ for each cycle $c\in K$ such that
$f\geq\sum_{c\in K}\delta_{v_{c}}$. Consider these vertices $v_{c}$.

Now,%
\begin{align*}
\sum f  & =\sum_{p\in V}\underbrace{f\left(  p\right)  }_{\substack{\geq
\left(  \sum_{c\in K}\delta_{v_{c}}\right)  \left(  p\right)  \\\text{(since
}f\geq\sum_{c\in K}\delta_{v_{c}}\text{)}}}\geq\sum_{p\in V}\left(  \sum_{c\in
K}\delta_{v_{c}}\right)  \left(  p\right)  =\sum_{p\in V}\sum_{c\in K}%
\delta_{v_{c}}\left(  p\right)  \\
& =\sum_{c\in K}\underbrace{\sum_{p\in V}\delta_{v_{c}}\left(  p\right)
}_{\substack{=\sum\delta_{v_{c}}=1\\\text{(since }\sum\delta_{v}=1\text{ for
each }v\in V\text{)}}}=\sum_{c\in K}1=\left\vert K\right\vert .
\end{align*}
This proves Lemma \ref{lem.chip.adj-cycles.capture-size}.
\end{proof}

The following lemma will be crucial:

\begin{lemma}
\label{lem.chip.adj-cycles.capture}Let $f:V\rightarrow\mathbb{Z}$ be a
$\ZZ$-configuration on a multidigraph $D=\left(  V,A,\phi\right)  $. Let
$w\in V$ be a vertex such that $w$ is active in $f$. Let $C$ be a set of
arc-disjoint cycles of $D$. Let $C_{w}=\left\{  c\in C\ \mid\ w\in
\operatorname*{V}\left(  c\right)  \right\}  $. Let $K\subseteq C$ be such
that $f$ is $K$-captured.
Then, the $\ZZ$-configuration $f-\Delta w$ is $K\cup C_{w}$-captured.
\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.chip.adj-cycles.capture}.]We know that $f$ is
$K$-captured. In other words, we can choose a vertex $v_{c}\in
\operatorname*{V}\left(  c\right)  $ for each cycle $c\in K$ such that
$f\geq\sum_{c\in K}\delta_{v_{c}}$. Consider these vertices $v_{c}$.

Notice that $K\cup C_{w}\subseteq C$ (since $K\subseteq C$ and $C_{w}\subseteq
C$).

For each $c\in K\cup C_{w}$, we define a vertex $u_{c}\in\operatorname*{V}%
\left(  c\right)  $ by%
\[
u_{c}=%
\begin{cases}
v_{c}, & \text{if }w\notin\operatorname*{V}\left(  c\right)  ;\\
\left(  \text{the vertex succeeding }w\text{ on the cycle }c\right)  , &
\text{if }w\in\operatorname*{V}\left(  c\right)
\end{cases}
.
\]
(This definition makes sense, because $v_{c}$ is a well-defined element of
$\operatorname*{V}\left(  c\right)  $ whenever $w\notin\operatorname*{V}%
\left(  c\right)  $\ \ \ \ \footnote{\textit{Proof.} Assume that
$w\notin\operatorname*{V}\left(  c\right)  $. Then, $c\notin C_{w}$ (by the
definition of $C_{w}$). Combining this with $c\in K\cup C_{w}$, we obtain
$c\in\left(  K\cup C_{w}\right)  \setminus C_{w}\subseteq K$. Hence, $v_{c}$
is a well-defined element of $\operatorname*{V}\left(  c\right)  $.}.)

Now, we claim that%
\begin{equation}
\left(  f-\Delta w\right)  \left(  p\right)  \geq\left(  \sum_{c\in K\cup
C_{w}}\delta_{u_{c}}\right)  \left(  p\right)  \qquad\text{for every }p\in
V.\label{pf.lem.chip.adj-cycles.capture.ineq}%
\end{equation}


[\textit{Proof of (\ref{pf.lem.chip.adj-cycles.capture.ineq}):} Let $p\in V$.
We must prove the inequality (\ref{pf.lem.chip.adj-cycles.capture.ineq}).

Notice that%
\begin{align}
\left(  \sum_{c\in K\cup C_{w}}\delta_{u_{c}}\right)  \left(  p\right)   &
=\sum_{c\in K\cup C_{w}}\underbrace{\delta_{u_{c}}\left(  p\right)  }_{=%
\begin{cases}
1, & \text{if }p=u_{c};\\
0, & \text{if }p\neq u_{c}%
\end{cases}
}=\sum_{c\in K\cup C_{w}}%
\begin{cases}
1, & \text{if }p=u_{c};\\
0, & \text{if }p\neq u_{c}%
\end{cases}
\nonumber\\
&  =\left\vert \left\{  c\in K\cup C_{w}\ \mid\ p=u_{c}\right\}  \right\vert
.\label{pf.lem.chip.adj-cycles.capture.ineq.rhs}%
\end{align}


The definition of $\Delta w$ yields
\begin{equation}
\left(  \Delta w\right)  \left(  p\right)  =\left[  p=w\right]  \deg
^{+}w-a_{w,p}.\label{pf.lem.chip.adj-cycles.capture.ineq.Deltawp}%
\end{equation}


Let $Q=\left\{  c\in K\setminus C_{w}\ \mid\ p=v_{c}\right\}  $. Then, it is
not hard to see that%
\begin{equation}
f\left(  p\right)  -\left[  p=w\right]  \deg^{+}w\geq\left\vert Q\right\vert
\label{pf.lem.chip.adj-cycles.capture.ineq.c2.1b}%
\end{equation}
\footnote{\textit{Proof of (\ref{pf.lem.chip.adj-cycles.capture.ineq.c2.1b}):}
We are in one of the following two cases:
\par
\textit{Case 1:} We have $p=w$.
\par
\textit{Case 2:} We have $p\neq w$.
\par
First, let us consider Case 1. In this case, we have $p=w$. Recall that $w$ is
active in $f$. Thus, $f\left(  w\right)  \geq\deg^{+}w$.
\par
But there is no $c\in K\setminus C_{w}$ satisfying $p=v_{c}$. (In fact, if
such a $c$ would exist, then it would satisfy $w=p=v_{c}\in\operatorname*{V}%
\left(  c\right)  $, which (in view of $c\in K\setminus C_{w}\subseteq
K\subseteq C$) would yield $c\in C_{w}$ (by the definition of $C_{w}$), which
would contradict $c\in K\setminus C_{w}$.)
\par
Now, $Q=\left\{  c\in K\setminus C_{w}\ \mid\ p=v_{c}\right\}  =\varnothing$
(since there is no $c\in K\setminus C_{w}$ satisfying $p=v_{c}$). Hence,
$\left\vert Q\right\vert =\left\vert \varnothing\right\vert =0$. Now,%
\begin{align*}
f\left(  \underbrace{p}_{=w}\right)  -\underbrace{\left[  p=w\right]
}_{\substack{=1\\\text{(since }p=w\text{)}}}\deg^{+}w  & =f\left(  w\right)
-\deg^{+}w\geq0\ \ \ \ \ \ \ \ \ \ \left(  \text{since }f\left(  w\right)
\geq\deg^{+}w\right)  \\
& =\left\vert Q\right\vert .
\end{align*}
Thus, (\ref{pf.lem.chip.adj-cycles.capture.ineq.c2.1b}) is proven in Case 1.
\par
Let us now consider Case 2. In this case, we have $p\neq w$. But $Q=\left\{
c\in\underbrace{K\setminus C_{w}}_{\subseteq K}\ \mid\ p=v_{c}\right\}
\subseteq\left\{  c\in K\ \mid\ p=v_{c}\right\}  $, so that $\left\vert
Q\right\vert \leq\left\vert \left\{  c\in K\ \mid\ p=v_{c}\right\}
\right\vert $.
\par
Recall that $f\geq\sum_{c\in K}\delta_{v_{c}}$. Hence,%
\begin{align*}
f\left(  p\right)   &  \geq\left(  \sum_{c\in K}\delta_{v_{c}}\right)  \left(
p\right)  =\sum_{c\in K}\underbrace{\delta_{v_{c}}\left(  p\right)  }_{=%
\begin{cases}
1, & \text{if }p=v_{c};\\
0, & \text{if }p\neq v_{c}%
\end{cases}
}=\sum_{c\in K}%
\begin{cases}
1, & \text{if }p=v_{c};\\
0, & \text{if }p\neq v_{c}%
\end{cases}
\\
&  =\left\vert \left\{  c\in K\ \mid\ p=v_{c}\right\}  \right\vert
\geq\left\vert Q\right\vert \ \ \ \ \ \ \ \ \ \ \left(  \text{since
}\left\vert Q\right\vert \leq\left\vert \left\{  c\in K\ \mid\ p=v_{c}%
\right\}  \right\vert \right)  .
\end{align*}
Now,%
\[
f\left(  p\right)  -\underbrace{\left[  p=w\right]  }%
_{\substack{=0\\\text{(since }p\neq w\text{)}}}\deg^{+}w=f\left(  p\right)
\geq\left\vert Q\right\vert .
\]
Thus, (\ref{pf.lem.chip.adj-cycles.capture.ineq.c2.1b}) is proven in Case 2.
\par
Hence, we have proven (\ref{pf.lem.chip.adj-cycles.capture.ineq.c2.1b}) in
both possible cases 1 and 2. This completes the proof of
(\ref{pf.lem.chip.adj-cycles.capture.ineq.c2.1b}).}.

On the other hand, let $R=\left\{  c\in K\cup C_{w}\ \mid\ p=u_{c}\right\}
\setminus Q$. Then, the sets $Q$ and $R$ are disjoint, and satisfy $\left\{
c\in K\cup C_{w}\ \mid\ p=u_{c}\right\}  \subseteq Q\cup R$. Hence,%
\begin{equation}
\left\vert \left\{  c\in K\cup C_{w}\ \mid\ p=u_{c}\right\}  \right\vert
\leq\left\vert Q\cup R\right\vert =\left\vert Q\right\vert +\left\vert
R\right\vert \label{pf.lem.chip.adj-cycles.capture.ineq.c2.4}%
\end{equation}
(since $Q$ and $R$ are disjoint). Moreover, $R\subseteq C$%
\ \ \ \ \footnote{\textit{Proof.} We have $R=\left\{  c\in K\cup C_{w}%
\ \mid\ p=u_{c}\right\}  \setminus Q\subseteq\left\{  c\in K\cup C_{w}%
\ \mid\ p=u_{c}\right\}  \subseteq K\cup C_{w}\subseteq C$.}. Thus, any two
cycles in $R$ are arc-disjoint\footnote{\textit{Proof.} We have $R\subseteq
C$. Hence, any two cycles in $R$ are arc-disjoint (since $C$ is a set of
arc-disjoint cycles).}.

But if $c$ is an element of $R$, then the arc with source $w$ that belongs to
the cycle $c$ is a well-defined element of $\left\{  \text{arcs of }D\text{
having source }w\text{ and target }p\right\}  $%
\ \ \ \ \footnote{\textit{Proof.} Recall that%
\begin{equation}
R=\left\{  c\in K\cup C_{w}\ \mid\ p=u_{c}\right\}  \setminus Q=\left\{  c\in
K\cup C_{w}\ \mid\ p=u_{c}\text{ and }c\notin Q\right\}
.\label{pf.lem.chip.adj-cycles.capture.ineq.c2.fn3.pf.1}%
\end{equation}
\par
Now, let $c$ be an element of $R$. Thus, $c$ is an element of $K\cup C_{w}$
satisfying $p=u_{c}$ and $c\notin Q$ (by
(\ref{pf.lem.chip.adj-cycles.capture.ineq.c2.fn3.pf.1})).
\par
Assume (for the sake of contradiction) that $w\notin\operatorname*{V}\left(
c\right)  $. Hence, $c\notin C_{w}$ (by the definition of $C_{w}$, since $c\in
K\cup C_{w}\subseteq C$). Combining this with $c\in K\cup C_{w}$, we obtain
$c\in\left(  K\cup C_{w}\right)  \setminus C_{w}=K\setminus C_{w}$.
\par
But the definition of $u_{c}$ yields $u_{c}=v_{c}$ (since $w\notin%
\operatorname*{V}\left(  c\right)  $). Thus, $p=u_{c}=v_{c}$. Thus, $c\in
K\setminus C_{w}$ and $p=v_{c}$. Hence, $c\in Q$ (by the definition of $Q$).
This contradicts $c\notin Q$. This contradiction shows that our assumption
(that $w\notin\operatorname*{V}\left(  c\right)  $) was false. Hence, we must
have $w\in\operatorname*{V}\left(  c\right)  $. In other words, the vertex $w$
lies on the cycle $c$. Thus, the arc with source $w$ that belongs to the cycle
$c$ is well-defined.
\par
It remains to prove that this arc is an element of $\left\{  \text{arcs of
}D\text{ having source }w\text{ and target }p\right\}  $. In other words, it
remains to prove that this arc has source $w$ and target $p$. Since it clearly
has source $w$, we thus only need to show that it has target $p$.
\par
We have $w\in\operatorname*{V}\left(  c\right)  $. The definition of $u_{c}$
thus yields $u_{c}=\left(  \text{the vertex succeeding }w\text{ on the cycle
}c\right)  $.
\par
Hence, $p=u_{c}=\left(  \text{the vertex succeeding }w\text{ on
the cycle }c\right)  $. Therefore, the arc with source $w$ that belongs to the
cycle $c$ has target $p$. This completes our proof.}. Hence, the map%
\begin{align*}
R &  \rightarrow\left\{  \text{arcs of }D\text{ having source }w\text{ and
target }p\right\}  ,\\
c &  \mapsto\left(  \text{the arc with source }w\text{ that belongs to the
cycle }c\right)
\end{align*}
is well-defined. This map is furthermore injective\footnote{\textit{Proof.}
This is because any two cycles in $R$ are arc-disjoint.}. Hence,%
\[
\left\vert R\right\vert \leq\left\vert \left\{  \text{arcs of }D\text{ having
source }w\text{ and target }p\right\}  \right\vert =a_{w,p}%
\]
(by the definition of $a_{w,p}$). Thus,
(\ref{pf.lem.chip.adj-cycles.capture.ineq.c2.4}) becomes%
\begin{align*}
\left\vert \left\{  c\in K\cup C_{w}\ \mid\ p=u_{c}\right\}  \right\vert  &
\leq\underbrace{\left\vert Q\right\vert }_{\substack{\leq f\left(  p\right)
-\left[  p=w\right]  \deg^{+}w\\\text{(by
(\ref{pf.lem.chip.adj-cycles.capture.ineq.c2.1b}))}}}+\underbrace{\left\vert
R\right\vert }_{\leq a_{w,p}}\leq f\left(  p\right)  -\left[  p=w\right]
\deg^{+}w+a_{w,p}\\
& =f\left(  p\right)  -\underbrace{\left(  \left[  p=w\right]  \deg
^{+}w-a_{w,p}\right)  }_{\substack{=\left(  \Delta w\right)  \left(  p\right)
\\\text{(by (\ref{pf.lem.chip.adj-cycles.capture.ineq.Deltawp}))}}}=f\left(
p\right)  -\left(  \Delta w\right)  \left(  p\right)  \\
& =\left(  f-\Delta w\right)  \left(  p\right)  .
\end{align*}
Hence,%
\[
\left(  f-\Delta w\right)  \left(  p\right)  \geq\left\vert \left\{  c\in
K\cup C_{w}\ \mid\ p=u_{c}\right\}  \right\vert =\left(  \sum_{c\in K\cup
C_{w}}\delta_{u_{c}}\right)  \left(  p\right)
\]
(by (\ref{pf.lem.chip.adj-cycles.capture.ineq.rhs})). Hence,
(\ref{pf.lem.chip.adj-cycles.capture.ineq}) is proven.]

From (\ref{pf.lem.chip.adj-cycles.capture.ineq}), we obtain $f-\Delta
w\geq\sum_{c\in K\cup C_{w}}\delta_{u_{c}}$.

Thus, the $\ZZ$-configuration $f-\Delta w$ is $K\cup C_{w}$-captured (since
$u_{c}\in\operatorname*{V}\left(  c\right)  $ for each $c\in K\cup C_{w}$).
This proves Lemma \ref{lem.chip.adj-cycles.capture}.
\end{proof}

\begin{corollary}
\label{cor.chip.adj-cycles.captures}
Let $f:V\rightarrow\mathbb{Z}$ be a
$\ZZ$-configuration on a multidigraph $D=\left(  V,A,\phi\right)  $. Let
$\left(  \ell_{1},\ell_{2},\ldots,\ell_{k}\right)  $ be a legal sequence for
$f$. Let $C$ be a set of arc-disjoint cycles of $D$. Let $C_{w}=\left\{  c\in
C\ \mid\ w\in\operatorname*{V}\left(  c\right)  \right\}  $ for each $w\in
V$.  Let $K\subseteq C$ be such that $f$ is $K$-captured. Then, the
$\ZZ$-configuration $f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{k}$ is
$K\cup C_{\ell_{1}}\cup C_{\ell_{2}}\cup\cdots\cup C_{\ell_{k}}$-captured.
\end{corollary}

\begin{proof}
[Proof of Corollary \ref{cor.chip.adj-cycles.captures}.] We will show that for
each $i\in\left\{  0,1,\ldots,k\right\}  $,
\begin{equation}
\text{the } \ZZ\text{-configuration }f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell
_{i}\text{ is }K\cup C_{\ell_{1}}\cup C_{\ell_{2}}\cup\cdots\cup C_{\ell_{i}%
}\text{-captured.}\label{pf.cor.chip.adj-cycles.captures.i}%
\end{equation}


[\textit{Proof of (\ref{pf.cor.chip.adj-cycles.captures.i}):} We shall prove
(\ref{pf.cor.chip.adj-cycles.captures.i}) by induction over $i$:

\textit{Induction base:} If $i=0$, then
(\ref{pf.cor.chip.adj-cycles.captures.i}) simply states that the $\ZZ$-configuration
$f$ is $K$-captured. This is true, because it was an assumption. This
completes the induction base.

\textit{Induction step:} Let $j\in\left\{  0,1,\ldots,k\right\}  $ be
positive. Assume that (\ref{pf.cor.chip.adj-cycles.captures.i}) holds for
$i=j-1$. We must show that (\ref{pf.cor.chip.adj-cycles.captures.i}) holds for
$i=j$.

We have assumed that (\ref{pf.cor.chip.adj-cycles.captures.i}) holds for
$i=j-1$. In other words,
\[
\text{the }\ZZ\text{-configuration }f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta
\ell_{j-1}\text{ is }K\cup C_{\ell_{1}}\cup C_{\ell_{2}}\cup\cdots\cup
C_{\ell_{j-1}}\text{-captured.}%
\]
But the vertex $\ell_{j}$ is active in the $\ZZ$-configuration $f-\Delta\ell
_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{j-1}$ (since the sequence $\left(
\ell_{1},\ell_{2},\ldots,\ell_{k}\right)  $ is legal for $f$). Hence, Lemma
\ref{lem.chip.adj-cycles.capture} (applied to $f-\Delta\ell_{1}-\Delta\ell
_{2}-\cdots-\Delta\ell_{j-1}$, $\ell_{j}$ and $K\cup C_{\ell_{1}}\cup
C_{\ell_{2}}\cup\cdots\cup C_{\ell_{j-1}}$ instead of $f$, $w$ and $K$) shows
that the $\ZZ$-configuration $\left(  f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots
-\Delta\ell_{j-1}\right)  -\Delta\ell_{j}$ is $\left(  K\cup C_{\ell_{1}}\cup
C_{\ell_{2}}\cup\cdots\cup C_{\ell_{j-1}}\right)  \cup C_{\ell_{j}}%
$-captured\footnote{since $K\cup C_{\ell_{1}}\cup C_{\ell_{2}}\cup\cdots\cup
C_{\ell_{j-1}}\subseteq C$ (since both $K$ and each $C_{w}$ are subsets of
$C$)}. In other words, the $\ZZ$-configuration $f-\Delta\ell_{1}-\Delta\ell
_{2}-\cdots-\Delta\ell_{j}$ is $K\cup C_{\ell_{1}}\cup C_{\ell_{2}}\cup
\cdots\cup C_{\ell_{j}}$-captured. In other words,
(\ref{pf.cor.chip.adj-cycles.captures.i}) holds for $i=j$. This completes the
induction step. Thus, (\ref{pf.cor.chip.adj-cycles.captures.i}) is proven by induction.]

Now, applying (\ref{pf.cor.chip.adj-cycles.captures.i}) to $i=k$, we obtain
the claim of Corollary \ref{cor.chip.adj-cycles.captures}.
\end{proof}

\begin{proof}
[Solution to Exercise \ref{exe.chip.adj-cycles} \textbf{(b)} (sketched).]
Assume the contrary. Thus, $D$ has more than $\sum f$ arc-disjoint cycles. In
other words, there exists a set $C$ of arc-disjoint cycles of $D$ such that
$\left\vert C\right\vert >\sum f$. Consider this $C$.

Set $h=\sum f$. Thus, $\left\vert C\right\vert >\sum f=h$.

Set $n = \abs{V}$. From $\abs{C} > h \geq 0$, we conclude that the
set $C$ is nonempty, so that $D$ has at least one cycle.
Thus, $D$ has at least one vertex.
In other words, $n > 0$.

Let $C_{w}=\left\{  c\in C\ \mid\ w\in\operatorname*{V}\left(  c\right)
\right\}  $ for each $w\in V$.

The configuration $f$ is infinitary. Hence, there exist legal sequences (for
$f$) of arbitrary length. In particular, this shows that there exists a legal
sequence $\ell=\left(  \ell_{1},\ell_{2},\ldots,\ell_{k}\right)  $ for $f$
having length $k\geq\dbinom{n+h-1}{n-1}$. Consider such an $\ell$.

Each vertex $q$ of $D$ must appear  at least once in the sequence $\ell
$\ \ \ \ \footnote{\textit{Proof.} Let $q$ be a vertex of $D$. Then, for each
vertex $u\in V$, there exists a path from $u$ to $q$ (since the multidigraph
$D$ is strongly connected). Hence, Exercise \ref{exe.chip.better-bounds}
\textbf{(b)} shows that $q$ must appear at least once in the sequence $\ell$.
Qed.}. Thus, $C_{\ell_{1}}\cup C_{\ell_{2}}\cup\cdots\cup C_{\ell_{k}}%
=C$\ \ \ \ \footnote{\textit{Proof.} Clearly, $C_{w}\subseteq C$ for each
$w\in V$. Thus, $C_{\ell_{1}}\cup C_{\ell_{2}}\cup\cdots\cup C_{\ell_{k}%
}\subseteq C$.
\par
On the other hand, let $c\in C$. Thus, $c$ is a cycle of $D$. Hence, there
exists some $v\in\operatorname*{V}\left(  c\right)  $. Consider this $v$.
Then, $v$ must appear at least once in the sequence $\ell$ (since each vertex
$q$ of $D$ must appear at least once in the sequence $\ell$). In other words,
there exists some $i\in\left\{  1,2,\ldots,k\right\}  $ such that $v=\ell_{i}%
$. Consider this $i$. Now, from $\ell_{i}=v\in\operatorname*{V}\left(
c\right)  $, we obtain $c\in C_{\ell_{i}}$ (by the definition of $C_{\ell_{i}%
}$). Therefore, $c\in C_{\ell_{i}}\subseteq C_{\ell_{1}}\cup C_{\ell_{2}}%
\cup\cdots\cup C_{\ell_{k}}$.
\par
Now, forget that we fixed $c$. We thus have proven that $c\in C_{\ell_{1}}\cup
C_{\ell_{2}}\cup\cdots\cup C_{\ell_{k}}$ for each $c\in C$. In other words,
$C\subseteq C_{\ell_{1}}\cup C_{\ell_{2}}\cup\cdots\cup C_{\ell_{k}}$.
Combining this with $C_{\ell_{1}}\cup C_{\ell_{2}}\cup\cdots\cup C_{\ell_{k}%
}\subseteq C$, we obtain $C_{\ell_{1}}\cup C_{\ell_{2}}\cup\cdots\cup
C_{\ell_{k}}=C$.}.

But the configuration $f$ is $\varnothing$-captured (since any configuration
is $\varnothing$-captured). Hence, Corollary
\ref{cor.chip.adj-cycles.captures} (applied to $K=\varnothing$) shows that the
$\ZZ$-configuration $f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{k}$ is
$\varnothing\cup C_{\ell_{1}}\cup C_{\ell_{2}}\cup\cdots\cup C_{\ell_{k}}%
$-captured. In other words, the $\ZZ$-configuration $f-\Delta\ell_{1}-\Delta\ell
_{2}-\cdots-\Delta\ell_{k}$ is $C$-captured (since $\varnothing\cup
C_{\ell_{1}}\cup C_{\ell_{2}}\cup\cdots\cup C_{\ell_{k}}=C_{\ell_{1}}\cup
C_{\ell_{2}}\cup\cdots\cup C_{\ell_{k}}=C$). Hence, Lemma
\ref{lem.chip.adj-cycles.capture-size} (applied to $f-\Delta\ell_{1}-\Delta\ell
_{2}-\cdots-\Delta\ell_{k}$ and $C$ instead of $f$ and $K$) yields%
\[
\sum\left(  f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta\ell_{k}\right)
\geq\left\vert C\right\vert >h.
\]
Since%
\begin{align*}
& \sum\underbrace{\left(  f-\Delta\ell_{1}-\Delta\ell_{2}-\cdots-\Delta
\ell_{k}\right)  }_{=f-\sum_{i=1}^{k}\Delta\ell_{i}}\\
& =\sum\left(  f-\sum_{i=1}^{k}\Delta\ell_{i}\right)  =\sum f-\sum_{i=1}%
^{k}\underbrace{\sum\Delta\ell_{i}}_{\substack{=0\\\text{(since }\sum\Delta
v=0\text{ for each }v\in V\text{)}}}=\sum f-\underbrace{\sum_{i=1}^{k}0}%
_{=0}=\sum f,
\end{align*}
this rewrites as $\sum f>h$. This contradicts $h=\sum f$. This contradiction
completes the solution of Exercise \ref{exe.chip.adj-cycles} \textbf{(b)}.
\end{proof}

Now that we have solved Exercise \ref{exe.chip.adj-cycles} \textbf{(b)}, we
can obtain a second solution to Exercise \ref{exe.chip.adj-cycles}
\textbf{(a)}:

\begin{proof}
[Second solution to Exercise \ref{exe.chip.adj-cycles} \textbf{(a)} (sketched).]
Assume the contrary. Thus, $D$ has more than $\sum f$ vertex-disjoint cycles.
Hence, $D$ has more than $\sum f$ arc-disjoint cycles (since vertex-disjoint
cycles are automatically arc-disjoint). But this contradicts Exercise
\ref{exe.chip.adj-cycles} \textbf{(b)}.  This contradiction completes the
solution of Exercise \ref{exe.chip.adj-cycles} \textbf{(a)}.
\end{proof}

% Here is an old, INCORRECT hint to Exercise \ref{exe.chip.adj-cycles} \textbf{(b)}:
%
% [\textbf{Hint:} Reduce part \textbf{(b)} to part
% \textbf{(a)} by constructing the following
% multidigraph $D'$:
%
% \begin{itemize}
% \item The vertices of $D'$ shall be the vertices of
      % $D$ as well as $\abs{A}$ new vertices.
      % Namely, we add a new vertex $v_a$ for each
      % arc $a \in A$ of $D$.
% \item The arcs of $D'$ are the following:
      % For each arc $a \in A$ of $D$, we build two
      % new arcs $a_1$ and $a_2$ with
      % \begin{align*}
      % \operatorname{s} \tup{a_1} = \operatorname{s} \tup{a};
      % &\qquad
      % \operatorname{t} \tup{a_1} = v_a;
      % \\
      % \operatorname{s} \tup{a_2} = v_a;
      % &\qquad
      % \operatorname{t} \tup{a_2} = \operatorname{t} \tup{a} .
      % \end{align*}
      % The arcs of $D'$ shall be these new arcs $a_1$
      % and $a_2$ for all $a \in A$ (but not the original
      % arcs of $D$).
% \end{itemize}
%
% For each configuration $f$ on $D$, construct a
% configuration $f'$ on $D'$ such that any legal
% sequence for $f$ can be translated into a (longer)
% legal sequence for $f'$.]

\subsection{Exercise \ref{exe.chip.assoc}: an associativity
law for stabilizations}

Recall Definition~\ref{def.chip.stabilization}.

\begin{exercise} \label{exe.chip.assoc}
Let $f : V \to \NN$, $g : V \to \NN$ and $h : V \to \NN$
be three configurations such that both configurations
$f$ and $g + h$ are finitary, and such that the
configuration $f + \tup{g + h}^\circ$ is also finitary.

Prove the following:

\textbf{(a)} The configurations $f + g$ and $h$ are also
finitary.

\textbf{(b)} The configurations $f + g + h$ and
$\tup{f + g}^\circ + h$ are also finitary, and
satisfy
\[
\tup{f + g + h}^\circ
= \tup{f + \tup{g + h}^\circ}^\circ
= \tup{\tup{f + g}^\circ + h}^\circ .
\]
\end{exercise}

In order to solve Exercise \ref{exe.chip.assoc}, we shall use the notations
from Definition \ref{def.firearrow}. We also state a few simple lemmas:

\begin{lemma}
\label{lem.chip.finitary-less}Let $c:V\rightarrow\mathbb{N}$ and
$d:V\rightarrow\mathbb{N}$ be two configurations such that $c+d$ is finitary.
Then, $c$ and $d$ are finitary.
\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.chip.finitary-less} (sketched).]The configuration
$c+d$ is finitary. Thus, there exists a stabilizing sequence $s$ for $c+d$.
Consider this $s$.

Firing the vertices in $s$ (one after the other) transforms the configuration
$c+d$ into a stable $\mathbb{Z}$-configuration $z$ (since $s$ is stabilizing).
Consider this $z$.

The $\mathbb{Z}$-configuration $z$ is stable. In other words, no vertex of $V$
is active in $z$. In other words, $z\left(  v\right)  <\deg^+ v$ for each
$v\in V$. Hence,
\[
\left(  z-d\right)  \left(  v\right)  =z\left(  v\right)
-\underbrace{d\left(  v\right)  }_{\geq0}\leq z\left(  v\right)  < \deg^+ v
\]
for each $v\in V$. In other words, no vertex of $V$ is active in $z-d$. In
other words, the $\mathbb{Z}$-configuration $z-d$ is stable.

But firing the vertices in $s$ (one after the other) transforms the
configuration $c$ into the $\mathbb{Z}$-configuration $z-d$ (since firing the
vertices in $s$ (one after the other) transforms the configuration $c+d$ into
the $\mathbb{Z}$-configuration $z$). Thus, the sequence $s$ is stabilizing for
$c$ (since the $\mathbb{Z}$-configuration $z-d$ is stable). Hence, there
exists a stabilizing sequence for $c$. In other words, $c$ is finitary.
Similarly, $d$ is finitary. This proves Lemma \ref{lem.chip.finitary-less}.
\end{proof}

\begin{lemma}
\label{lem.chip.finitary-arrow}Let $c:V\rightarrow\mathbb{N}$ and
$d:V\rightarrow\mathbb{N}$ be two configurations such that $c\overset{\ast
}{\rightarrow}d$.

\textbf{(a)} If $c$ is finitary, then $d$ is finitary and satisfies $c^{\circ
}=d^{\circ}$.

\textbf{(b)} If $d$ is finitary, then $c$ is finitary and satisfies $c^{\circ
}=d^{\circ}$.
\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.chip.finitary-arrow} (sketched).]From $c\overset{\ast
}{\rightarrow}d$, we conclude that there exists a legal sequence $\ell_{1}$
for $c$ such that firing all vertices in $\ell_{1}$ transforms $c$ into $d$.
Consider this $\ell_{1}$.

\textbf{(b)} Assume that $d$ is finitary. Hence, the stabilization $d^{\circ}$
is well-defined, and is a stable configuration (by the definition of
stabilization). Also, $d^{\circ}$ is obtained from $d$ by firing vertices from
a legal sequence (by the definition of $d^{\circ}$). Hence, $d\overset{\ast
}{\rightarrow}d^{\circ}$. From $c\overset{\ast}{\rightarrow}d\overset{\ast
}{\rightarrow}d^{\circ}$, we obtain $c\overset{\ast}{\rightarrow}d^{\circ}$
(since the relation $\overset{\ast}{\rightarrow}$ is transitive). Since
$d^{\circ}$ is stable, this shows that $c$ is finitary, and that $d^{\circ}$
is the stabilization of $c$.

Now, $c^{\circ}$ is well-defined (since $c$ is finitary) and satisfies
$d^{\circ}=c^{\circ}$ (since $d^{\circ}$ is the stabilization of $c$). In
other words, $c^{\circ}=d^{\circ}$. This proves Lemma
\ref{lem.chip.finitary-arrow} \textbf{(b)}.

\textbf{(a)} Assume that $c$ is finitary.

Let us first show that $d$ is finitary.

Indeed, assume the contrary. Thus, $d$ is infinitary. Hence, there exist
arbitrarily long legal sequences for $d$. In other words, for each
$N\in\mathbb{N}$, there exists a legal sequence for $d$ having length $\geq N$.

Fix $N\in\mathbb{N}$. Then, there exists a legal sequence for $d$ having
length $\geq N$ (as we have just seen). Fix such a legal sequence, and denote
it by $\ell_{2}$.

Write the sequences $\ell_{1}$ and $\ell_{2}$ as $\ell_{1}=\left(  v_{1}%
,v_{2},\ldots,v_{p}\right)  $ and $\ell_{2}=\left(  w_{1},w_{2},\ldots
,w_{q}\right)  $. Let $\ell$ be the sequence $\ell_1 \ast \ell_2
= \left(  v_{1},v_{2},\ldots ,v_{p},w_{1},w_{2},\ldots,w_{q}\right)  $.
(We are using the notation from Definition~\ref{def.concat} here.)
This sequence
$\ell = \ell_1 \ast \ell_2$ is legal for $c$
(by Lemma~\ref{lem.chip.leg-concat1}, applied to
$c$, $\ell_1$, $d$ and $\ell_2$
instead of $f$, $u$, $g$ and $v$).
Moreover, the length of $\ell$ is $\underbrace{p}_{\geq0}+q\geq
q=\left(  \text{the length of }\ell_{2}\right)  \geq N$ (since $\ell_{2}$ has
length $\geq N$). Thus, there exists a legal sequence for $c$ having length
$\geq N$ (namely, $\ell$).

Now, forget that we fixed $N$. We thus have showed that for each
$N\in\mathbb{N}$, there exists a legal sequence for $c$ having length $\geq N$
(namely, $\ell$). In other words, there exist arbitrarily long legal sequences
for $c$. In other words, $c$ is infinitary. This contradicts the fact that $c$
is finitary. This contradiction shows that our assumption was false. Thus, we
have proven that $d$ is finitary.

Lemma \ref{lem.chip.finitary-arrow} \textbf{(b)} thus yields $c^{\circ
}=d^{\circ}$. This proves Lemma \ref{lem.chip.finitary-arrow} \textbf{(a)}.
\end{proof}

\begin{proof}
[Hints to Exercise \ref{exe.chip.assoc}.]For each finitary configuration $k$,
we have%
\begin{equation}
k\overset{\ast}{\rightarrow}k^{\circ} \label{sol.chip.assoc.1}%
\end{equation}
(because $k^{\circ}$ is obtained from $k$ by firing vertices from a legal
sequence). Hence, $g+h\overset{\ast}{\rightarrow}\left(  g+h\right)  ^{\circ}%
$. Thus, Proposition \ref{prop.firearrow.1} \textbf{(b)} (applied to $c=f$ and
$k=g+h$ and $k^{\prime}=\left(  g+h\right)  ^{\circ}$) yields
$f+g+h\overset{\ast}{\rightarrow}f+\left(  g+h\right)  ^{\circ}$.

But the configuration $f+\left(  g+h\right)  ^{\circ}$ is also finitary. Thus,
(\ref{sol.chip.assoc.1}) (applied to $k=f+\left(  g+h\right)  ^{\circ}$)
yields $f+\left(  g+h\right)  ^{\circ}\overset{\ast}{\rightarrow}\left(
f+\left(  g+h\right)  ^{\circ}\right)  ^{\circ}$. Thus,%
\[
f+g+h\overset{\ast}{\rightarrow}f+\left(  g+h\right)  ^{\circ}\overset{\ast
}{\rightarrow}\left(  f+\left(  g+h\right)  ^{\circ}\right)  ^{\circ}.
\]
Since the configuration $\left(  f+\left(  g+h\right)  ^{\circ}\right)
^{\circ}$ is stable, we thus conclude that $f+g+h$ is finitary, and
furthermore that the configuration $\left(  f+\left(  g+h\right)  ^{\circ
}\right)  ^{\circ}$ is the stabilization of $f+g+h$. Thus,
\begin{equation}
\left(  f+g+h\right)  ^{\circ}=\left(  f+\left(  g+h\right)  ^{\circ}\right)
^{\circ}. \label{sol.chip.assoc.4}%
\end{equation}


The configuration $f+g+h$ is finitary. Hence, Lemma
\ref{lem.chip.finitary-less} (applied to $c=f+g$ and $d=h$) shows that the
configurations $f+g$ and $h$ are also finitary. This solves Exercise
\ref{exe.chip.assoc} \textbf{(a)}.

\textbf{(b)} Applying (\ref{sol.chip.assoc.1}) to $k=f+g$, we obtain
$f+g\overset{\ast}{\rightarrow}\left(  f+g\right)  ^{\circ}$. Thus,
Proposition \ref{prop.firearrow.1} \textbf{(b)} (applied to $c=h$ and $k=f+g$
and $k^{\prime}=\left(  f+g\right)  ^{\circ}$) yields $h+f+g\overset{\ast
}{\rightarrow}h+\left(  f+g\right)  ^{\circ}$. Thus, $f+g+h=h+f+g\overset{\ast
}{\rightarrow}h+\left(  f+g\right)  ^{\circ}=\left(  f+g\right)  ^{\circ}+h$.
Hence, Lemma \ref{lem.chip.finitary-arrow} \textbf{(a)} (applied to $c=f+g+h$
and $d=\left(  f+g\right)  ^{\circ}+h$) shows that the configuration $\left(
f+g\right)  ^{\circ}+h$ is finitary and satisfies
\begin{equation}
\left(  f+g+h\right)  ^{\circ}=\left(  \left(  f+g\right)  ^{\circ}+h\right)
^{\circ} \label{sol.chip.assoc.5}%
\end{equation}
(since the configuration $f+g+h$ is finitary). Combining
(\ref{sol.chip.assoc.4}) and (\ref{sol.chip.assoc.5}), we obtain%
\[
\left(  f+g+h\right)  ^{\circ}=\left(  f+\left(  g+h\right)  ^{\circ}\right)
^{\circ}=\left(  \left(  f+g\right)  ^{\circ}+h\right)  ^{\circ}.
\]
This completes the solution of Exercise \ref{exe.chip.assoc} \textbf{(b)}.
\end{proof}

\subsection{Exercise \ref{exe.chip.Z2}: chip-firing on
the integer lattice}

Now, we shall briefly discuss chip-firing on the
integer lattice $\ZZ^2$; this is one of the most famous
cases of chip-firing, leading to some of the pretty
pictures.
For examples and illustrations, check out
\cite{Ellenb15} as well as some of the links above.

We have not defined infinite graphs in class; the
theory of infinite graphs involves some subtleties that
would take us too far.
However, for this particular exercise, we need only a
specific infinite graph, which is fairly simple.

\begin{definition}
\textbf{(a)} A \textit{locally finite multigraph} means
a triple $\tup{V, E, \phi}$, where $V$ and $E$ are sets
and $\phi : E \to \powset[2]{V}$ is a map having the
following property:
\begin{enumerate}
\item[(*)] For each $v \in V$, there exist only finitely
many $e \in E$ satisfying $v \in \phi \tup{e}$.
\end{enumerate}

Most of the concepts defined for (usual) multigraphs still
make sense for locally finite multigraphs.
In particular, the elements of $V$ are called the
vertices, and the elements of $E$ are called the
edges.
The property (*) says that each vertex is contained in
only finitely many edges; this allows us to define
the degree of a vertex.

\textbf{(b)} The \textit{integer lattice} shall mean
the locally finite multigraph defined as follows:
\begin{itemize}
\item The vertices of the integer lattice are the
      pairs $\tup{i, j}$ of two integers $i$ and $j$.
      In other words, the vertex set of the integer
      lattice is
        $\ZZ^2 = \set{ \tup{i, j} \ \mid \ i \in \ZZ
                        \text{ and } j \in \ZZ }$.
      We view these vertices as points in the
      plane, and draw the multigraph accordingly.
\item Two vertices of the integer lattice are
      adjacent if and only if they have distance $1$
      (as points in the plane).
      In other words, a vertex $\tup{i, j}$ is
      adjacent to the four vertices
      $\tup{i+1, j}, \tup{i, j+1}, \tup{i-1, j},
      \tup{i, j-1}$ and no others.
\end{itemize}

\textbf{(c)} You can guess how locally finite
multidigraphs are defined.
Each locally finite multigraph can be regarded as a
locally finite multidigraph by replacing each edge
by a pair of two arcs (directed in both possible
directions).
\end{definition}

Let us show a piece of the integer lattice, viewed as
a locally finite multigraph:
\[
\xymatrix{
& \are[d] & \are[d] & \are[d] & \\
\are[r] & \tup{-1, 1} \are[d] \are[r] & \tup{0, 1} \are[d] \are[r] & \tup{1, 1} \are[d] \are[r] & \\
\are[r] & \tup{-1, 0} \are[d] \are[r] & \tup{0, 0} \are[d] \are[r] & \tup{1, 0} \are[d] \are[r] & \\
\are[r] & \tup{-1, -1} \are[d] \are[r] & \tup{0, -1} \are[d] \are[r] & \tup{1, -1} \are[d] \are[r] & \\
& & & &
}
\]
And here is it again, viewed as a locally finite
multidigraph:
\[
\xymatrix{
& \arebi[d] & \arebi[d] & \arebi[d] & \\
\arebi[r] & \tup{-1, 1} \arebi[d] \arebi[r] & \tup{0, 1} \arebi[d] \arebi[r] & \tup{1, 1} \arebi[d] \arebi[r] & \\
\arebi[r] & \tup{-1, 0} \arebi[d] \arebi[r] & \tup{0, 0} \arebi[d] \arebi[r] & \tup{1, 0} \arebi[d] \arebi[r] & \\
\arebi[r] & \tup{-1, -1} \arebi[d] \arebi[r] & \tup{0, -1} \arebi[d] \arebi[r] & \tup{1, -1} \arebi[d] \arebi[r] & \\
& & & &
}
\]

\begin{exercise} \label{exe.chip.Z2}
Let $f$ be a configuration on the integer lattice
(where we view the integer lattice as a locally
finite multidigraph).
(The notion of a configuration and related notions
are defined in the same way as for usual, finite
multidigraphs.)

Assume that only finitely many vertices $v \in \ZZ^2$
satisfy $f \tup{v} \neq 0$.
(Thus, the total number of chips $\sum f$ is finite.)

An edge $e$ of the integer lattice is
said to be \textit{non-void} in $f$ if and only if
at least one of the endpoints of $e$ has at least one
chip in $f$.

Prove the following:

\textbf{(a)} If an edge of the integer lattice is
non-void in $f$, then this edge remains non-void after
firing any legal sequence of vertices.
(``Firing a sequence'' means firing all the vertices
in the sequence, one after the other.)

\textbf{(b)} The total number of configurations that
can be obtained from $f$ by firing a legal sequence
of vertices is finite.

\textbf{(c)} If we fire any vertex, then the
sum $\sum_{\tup{i, j} \in \ZZ^2} f \tup{\tup{i, j}}
\cdot \tup{i + j}^2$ increases.

\textbf{(d)} The configuration $f$ is finitary (so its
stabilization is well-defined).
\end{exercise}

This exercise gives the reason why pictures such as the
ones in \cite{Ellenb15} exist (although it does not
explain their shapes and patterns).

\begin{proof}
[Hints to Exercise \ref{exe.chip.Z2}.]\textbf{(a)} Recall that we view the
integer lattice as a locally finite multidigraph. Thus, each edge $e$ of the
integer lattice is not an actual edge, but really is two arcs $\left(
u,v\right)  $ and $\left(  v,u\right)  $ (where $u$ and $v$ are its
endpoints). These two arcs form a cycle, which we denote by $c_{e}$ (we choose
arbitrarily which vertex to begin this cycle at). Clearly, $e$ is non-void in
a configuration $f$ if and only if the cycle $c_{e}$ is non-void in $f$ (where
the notion of \textquotedblleft non-void\textquotedblright\ for a cycle is
understood as in Definition \ref{def.chip.cycle-non-void}). Thus, Exercise
\ref{exe.chip.Z2} \textbf{(a)} follows from Lemma
\ref{lem.chip.adj-cycles.cycles-preserve} (at least if we extend the latter
lemma to locally finite multidigraphs).

\textbf{(b)} For each configuration $g$, we shall denote by $S_{g}$ the set
$\left\{  v\in\mathbb{Z}^{2}\ \mid\ g\left(  v\right)  \neq0\right\}  $.
Clearly, if $\sum g$ is finite, then the set $S_{g}$ is finite. Thus, in
particular, the set $S_{g}$ is finite whenever the configuration $g$ is
obtained from $f$ by repeatedly firing vertices.

Now, we make the following observation:

\begin{statement}
\textit{Observation 1:} If a configuration $g^{\prime}$ is obtained from a
configuration $g$ by firing an active vertex, then each $v\in S_{g^{\prime}}$
either belongs to $S_{g}$ or has at least one neighbor in $S_{g}$.
\end{statement}

Observation 1 is easy to check.

Using Observation 1, Exercise \ref{exe.chip.Z2} \textbf{(a)}, and
straightforward induction (over the length of the legal sequence), we can
argue the following observation:

\begin{statement}
\textit{Observation 2:} If a configuration $g^{\prime}$ is obtained from a
configuration $g$ by firing a legal sequence of vertices, then for each $v\in
S_{g^{\prime}}$, there exists a vertex $w\in S_{g}$ and a walk $p$ from $w$ to
$v$ such that each edge of $p$ is non-void in $g^{\prime}$.
\end{statement}

Now, let $h=\sum f$. Define a subset $T$ of $\mathbb{Z}^{2}$ by%
\[
T=\left\{  v\in\mathbb{Z}^{2}\ \mid\ \text{there exists some }w\in S_{f}\text{
such that }d\left( w, v \right)  \leq4h\right\}  .
\]
We call this set $T$ the $4h$\textit{-neighborhood of }$S_{f}$. This set $T$
is finite (since $S_{f}$ is finite).

Let $f^{\prime}$ be a configuration obtained from the configuration $f$ by
firing a legal sequence of vertices. Let $v\in S_{f^{\prime}}$. Then,
Observation 2 (applied to $g=f$ and $g^{\prime}=f^{\prime}$) shows that there
exists a vertex $w\in S_{f}$ and a walk $p$ from $w$ to $v$ such that each
edge of $p$ is non-void in $f^{\prime}$. Consider these $w$ and $p$. We WLOG
assume that the walk $p$ is a path (since otherwise, we can simply remove
cycles from $p$ until $p$ becomes a path). Since $\sum f^{\prime}=\sum f=h$,
there cannot be more than $4h$ edges that are non-void in $f^{\prime}$ (since
each chip makes only $4$ edges non-void, and there can be overlap). Thus, the
path $p$ cannot have more than $4h$ edges (since each edge of $p$ is non-void
in $f^{\prime}$). In other words, the length of the path $p$ is $\leq4h$.
Thus, there exists a path of length $\leq4h$ from $w$ to $v$ (namely, the path
$p$). Hence, $d\left(  w,v\right)  \leq4h$.
Hence, $v\in T$ (by the definition of $T$, because $w\in S_{f}$).

Now, forget that we fixed $v$. We thus have shown that $v\in T$ for each $v\in
S_{f^{\prime}}$. In other words, $S_{f^{\prime}}\subseteq T$. Hence,
$f^{\prime}\left(  v\right)  =0$ for each $v\in\mathbb{Z}^{2}\setminus T$
(because of the definition of $S_{f^{\prime}}$).
Moreover, $f^{\prime}\left(  v\right)  \in\left\{  0,1,\ldots,h\right\}  $ for
each $v\in T$ (since $f^{\prime}\left(  v\right)  \leq\sum f^{\prime}=h$).

Now, forget that we fixed $f^{\prime}$. We thus have proven that each
configuration $f^{\prime}$ obtained from the configuration $f$ by firing a
legal sequence of vertices satisfies
\begin{align*}
f^{\prime}\left(  v\right)   &  =0\qquad \text{for each }%
v\in\mathbb{Z}^{2}\setminus T,\qquad \text{and}\\
f^{\prime}\left(  v\right)   &  \in\left\{  0,1,\ldots,h\right\}
\qquad \text{for each }v\in T.
\end{align*}
Thus, all the configurations $f^{\prime}$ obtained from the configuration $f$ by
firing a legal sequence of vertices can be regarded as maps from $T$ to
$\left\{  0,1,\ldots,h\right\}  $. Of course, there are only finitely many
such maps; thus, there are only finitely many configurations that can be
obtained from $f$ by firing a legal sequence of vertices. This solves Exercise
\ref{exe.chip.Z2} \textbf{(b)}.

\textbf{(c)} Firing a given vertex $\left(  p,q\right)  $ results in four
chips disappearing from this vertex and reappearing on its four adjacent
vertices $\left(  p+1,q\right)  ,\left(  p-1,q\right)  ,\left(  p,q+1\right)
,\left(  p,q-1\right)  $. Thus, the value of $\sum_{\left(  i,j\right)
\in\mathbb{Z}^{2}}f\left(  \left(  i,j\right)  \right)  \cdot\left(
i+j\right)  ^{2}$ increases by%
\[
\left(  \left(  p+1\right)  +q\right)  ^{2}+\left(  \left(  p-1\right)
+q\right)  ^{2}+\left(  p+\left(  q+1\right)  \right)  ^{2}+\left(  p+\left(
q-1\right)  \right)  ^{2}-4\left(  p+q\right)  ^{2}=4.
\]
In particular, it increases. This solves Exercise \ref{exe.chip.Z2}
\textbf{(c)}.

\textbf{(d)} Let $\ell=\left(  \ell_{1},\ell_{2},\ldots,\ell_{k}\right)  $ be
a legal sequence for $f$. Then, for each $i\in\left\{  0,1,\ldots,k\right\}
$, the $\mathbb{Z}$-configuration $f-\Delta\ell_{1}-\Delta\ell_{2}%
-\cdots-\Delta\ell_{i}$ is a configuration; denote this configuration by
$f_{i}$. For each $i\in\left\{  0,1,\ldots,k\right\}  $, the configuration
$f_{i}$ is obtained from $f$ by firing a legal sequence of vertices.

But each $p\in\left\{  1,2,\ldots,k\right\}  $ satisfies
\[
\sum_{\left(  i,j\right)  \in\mathbb{Z}^{2}}f_{p-1}\left(  \left(  i,j\right)
\right)  \cdot\left(  i+j\right)  ^{2}<\sum_{\left(  i,j\right)  \in
\mathbb{Z}^{2}}f_{p}\left(  \left(  i,j\right)  \right)  \cdot\left(
i+j\right)  ^{2}%
\]
(by Exercise \ref{exe.chip.Z2} \textbf{(c)}, because the configuration $f_{p}$
is obtained from $f_{p-1}$ by firing the vertex $\ell_{p}$). Thus, the
sequence%
\[
\left(  \sum_{\left(  i,j\right)  \in\mathbb{Z}^{2}}f_{p}\left(  \left(
i,j\right)  \right)  \cdot\left(  i+j\right)  ^{2}\right)  _{p\in\left\{
0,1,\ldots,k\right\}  }%
\]
is strictly increasing. Hence, its entries are distinct. Thus, the
configurations $f_{0},f_{1},\ldots,f_{k}$ are distinct.

Recall that for each $i\in\left\{  0,1,\ldots,k\right\}  $, the configuration
$f_{i}$ is obtained from $f$ by firing a legal sequence of vertices. But
Exercise \ref{exe.chip.Z2} \textbf{(b)} shows that the total number of such
configurations is finite. Hence, if $k$ is large enough, then two of the
configurations $f_{0},f_{1},\ldots,f_{k}$ are equal. This contradicts the fact
that the configurations $f_{0},f_{1},\ldots,f_{k}$ are distinct. Hence, $k$
cannot be large enough.

Now, forget that we fixed $k$. We thus have shown that if $\ell=\left(
\ell_{1},\ell_{2},\ldots,\ell_{k}\right)  $ is a legal sequence for $f$, then
$k$ cannot be arbitrarily large. In other words, $f$ does not have arbitrarily
long legal sequences. In other words, $f$ is finitary. This solves Exercise
\ref{exe.chip.Z2} \textbf{(d)}.
\end{proof}

\subsection{Exercise \ref{exe.aco.score-vector}: acyclic
orientations are determined by their score vectors}

Now, we leave the chip-firing setting.

Roughly speaking, an \textit{orientation} of
a multigraph $G$ is a way to assign to each edge of $G$
a direction (thus making it an arc).
If the resulting \textbf{digraph} has no cycles, then
this orientation will be called \textit{acyclic}.
A rigorous way to state this definition is the
following:

\begin{definition} \label{def.aco.aco}
Let $G = \tup{V, E, \psi}$ be a multigraph.

\textbf{(a)} An \textit{orientation} of $G$ is a map
$\phi : E \to V \times V$ such that each $e \in E$
has the following property:
If we write $\phi \tup{e}$ in the form
$\phi \tup{e} = \tup{u, v}$, then
$\psi \tup{e} = \set{u, v}$.

\textbf{(b)} An orientation $\phi$ of $G$ is said to
be \textit{acyclic} if and only if the multidigraph
$\tup{V, E, \phi}$ has no cycles.
\end{definition}

\begin{example}
Let $G = \tup{V, E, \psi}$ be the following multigraph:
\[
\xymatrix{
& 2 \are[dl]^a \are@/_2pc/[dl]_b \are[dr]^c \\
1 \are[rr]_d & & 3
}
\]
Then, the following four maps $\phi$ are orientations of $G$:
\begin{itemize}
\item the map sending $a$ to $\tup{1, 2}$, sending $b$ to
      $\tup{1, 2}$, sending $c$ to $\tup{3, 2}$, and
      sending $d$ to $\tup{1, 3}$;
\item the map sending $a$ to $\tup{2, 1}$, sending $b$ to
      $\tup{1, 2}$, sending $c$ to $\tup{3, 2}$, and
      sending $d$ to $\tup{3, 1}$;
\item the map sending $a$ to $\tup{1, 2}$, sending $b$ to
      $\tup{1, 2}$, sending $c$ to $\tup{2, 3}$, and
      sending $d$ to $\tup{1, 3}$;
\item the map sending $a$ to $\tup{1, 2}$, sending $b$ to
      $\tup{1, 2}$, sending $c$ to $\tup{2, 3}$, and
      sending $d$ to $\tup{3, 1}$.
\end{itemize}
Here are the multidigraphs $\tup{V, E, \phi}$ corresponding to
these four maps (in the order mentioned):
\[
\begin{tabular}{|c|c|c|c|}
\xymatrix{
& 2 \ar@{<-}[dl]^a \ar@{<-}@/_2pc/[dl]_b \ar@{<-}[dr]^c \\
1 \ar[rr]_d & & 3
} &
\xymatrix{
& 2 \ar[dl]^a \ar@{<-}@/_2pc/[dl]_b \ar@{<-}[dr]^c \\
1 \ar@{<-}[rr]_d & & 3
} &
\xymatrix{
& 2 \ar@{<-}[dl]^a \ar@{<-}@/_2pc/[dl]_b \ar[dr]^c \\
1 \ar[rr]_d & & 3
} &
\xymatrix{
& 2 \ar@{<-}[dl]^a \ar@{<-}@/_2pc/[dl]_b \ar[dr]^c \\
1 \ar@{<-}[rr]_d & & 3
}
\end{tabular}
\]
Only the first and the third of these orientations
$\phi$ are acyclic (since only the first and the third
of these multidigraphs have no cycles).
\end{example}

\begin{exercise} \label{exe.aco.score-vector}
Let $G = \tup{V, E, \psi}$ be a multigraph.

Prove the following:

\textbf{(a)} If $\phi$ is any acyclic orientation of $G$,
and if $V \neq \varnothing$,
then there exists a $v \in V$ such that no arc of the
multidigraph $\tup{V, E, \phi}$ has target $v$.

\textbf{(b)} If $\phi_1$ and $\phi_2$ are two acyclic orientations
of $G$ such that each $v \in V$ satisfies
\[
\deg^+_{\tup{V, E, \phi_1}} v = \deg^+_{\tup{V, E, \phi_2}} v ,
\]
then $\phi_1 = \phi_2$.
\end{exercise}

Our solution to Exercise \ref{exe.aco.score-vector} uses the
following fact:

\begin{proposition} \label{prop.mt3.deg-cycle-muldir}
Let $D = \tup{V, A, \phi}$ be a multidigraph with $\abs{V} > 0$.
Assume that each vertex $v \in V$ satisfies $\deg^- v > 0$. 
Then, $D$ has at least one cycle.
\end{proposition}

\begin{proof}[Proof of Proposition~\ref{prop.mt3.deg-cycle-muldir}.]
Proposition~\ref{prop.mt3.deg-cycle-muldir} is simply the
obvious generalization of
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/mt1s.pdf}{Exercise 3 on
Midterm 1} to multidigraphs;
it is proven in precisely the same way.
\end{proof}

\begin{proof}
[Hints to Exercise \ref{exe.aco.score-vector}.]\textbf{(a)} Let $\phi$ be any
acyclic orientation of $G$. Thus, the multidigraph $\left(  V,E,\phi\right)  $
has no cycles.

Assume that $V\neq\varnothing$. Then, $\left\vert V\right\vert >0$.

If each vertex $v\in V$ satisfies $\deg_{\left(  V,E,\phi\right)  }^{-}v>0$,
then the multidigraph $\left(  V,E,\phi\right)  $ has at least one
cycle\footnote{This follows from
Proposition~\ref{prop.mt3.deg-cycle-muldir} (applied to
$\tup{V, E, \phi}$ and $E$ instead of $D$ and $A$).}.
Therefore, not each vertex $v\in V$ satisfies $\deg_{\left(
V,E,\phi\right)  }^{-}v>0$ (because the multidigraph $\left(  V,E,\phi\right)
$ has no cycles). In other words, there exists a vertex $v\in V$ satisfying
$\deg_{\left(  V,E,\phi\right)  }^{-}v=0$. In other words, there exists a
$v\in V$ such that no arc of the multidigraph $\left(  V,E,\phi\right)  $ has
target $v$. This solves Exercise \ref{exe.aco.score-vector} \textbf{(a)}.

\textbf{(b)} We shall solve Exercise \ref{exe.aco.score-vector} \textbf{(b)}
by induction over $\left\vert V\right\vert $.

The \textit{induction base} (the case when $\left\vert V\right\vert =0$) is
obvious (because in this case there are no edges, and thus there is only one
possible orientation).

Now, we come to the \textit{induction step}: Let $N\in\mathbb{N}$ be positive.
Assume (as the induction hypothesis) that Exercise \ref{exe.aco.score-vector}
\textbf{(b)} holds whenever $\left\vert V\right\vert =N-1$. We must now prove
that Exercise \ref{exe.aco.score-vector} \textbf{(b)} also holds whenever
$\left\vert V\right\vert =N$.

So let $G$, $V$, $E$ and $\psi$ be as in Exercise \ref{exe.aco.score-vector}
\textbf{(b)}, and assume that $\left\vert V\right\vert =N$. Let $\phi_{1}$ and
$\phi_{2}$ be two acyclic orientations of $G$ such that each $v\in V$
satisfies
\begin{equation}
\deg_{\left(  V,E,\phi_{1}\right)  }^{+}v=\deg_{\left(  V,E,\phi_{2}\right)
}^{+}v. \label{sol.aco.score-vector.b.1}%
\end{equation}
We must then prove that $\phi_{1}=\phi_{2}$.

We have $\left\vert V\right\vert =N>0$, thus $V\neq\varnothing$. Hence,
Exercise \ref{exe.aco.score-vector} \textbf{(a)} (applied to $\phi=\phi_{1}$)
shows that there exists a $v\in V$ such that no arc of the multidigraph
$\left(  V,E,\phi_{1}\right)  $ has target $v$. Fix such a $v$, and denote it
by $w$. Thus, no arc of the multidigraph $\left(  V,E,\phi_{1}\right)  $ has
target $w$. Hence, $\deg_{\left(  V,E,\phi_{1}\right)  }^{-}w=0$.

But $\phi_{1}$ is an orientation of $G$. Hence, some of the edges of $G$ that
contain $w$ become arcs with source $w$ in $\phi_{1}$, whereas the remaining
edges of $G$ that contain $w$ become arcs with target $w$ in $\phi_{1}$.
Therefore,
\begin{equation}
\deg_{\left(  V,E,\phi_{1}\right)  }^{-}w+\deg_{\left(  V,E,\phi_{1}\right)
}^{+}w=\deg_{G}w. \label{sol.aco.score-vector.b.deg+deg1}%
\end{equation}
Similarly,%
\begin{equation}
\deg_{\left(  V,E,\phi_{2}\right)  }^{-}w+\deg_{\left(  V,E,\phi_{2}\right)
}^{+}w=\deg_{G}w. \label{sol.aco.score-vector.b.deg+deg2}%
\end{equation}


Now, (\ref{sol.aco.score-vector.b.deg+deg1}) yields%
\[
\deg_{G}w=\underbrace{\deg_{\left(  V,E,\phi_{1}\right)  }^{-}w}_{=0}%
+\deg_{\left(  V,E,\phi_{1}\right)  }^{+}w=\deg_{\left(  V,E,\phi_{1}\right)
}^{+}w=\deg_{\left(  V,E,\phi_{2}\right)  }^{+}w
\]
(by (\ref{sol.aco.score-vector.b.1}), applied to $v=w$). Hence,%
\[
\deg_{\left(  V,E,\phi_{2}\right)  }^{+}w=\deg_{G}w=\deg_{\left(  V,E,\phi
_{2}\right)  }^{-}w+\deg_{\left(  V,E,\phi_{2}\right)  }^{+}%
w\qquad \left(  \text{by (\ref{sol.aco.score-vector.b.deg+deg2}%
)}\right)  .
\]
Subtracting $\deg_{\left(  V,E,\phi_{2}\right)  }^{+}w$ from both sides of
this equality, we find $0=\deg_{\left(  V,E,\phi_{2}\right)  }^{-}w$. Hence,
no arc of the multidigraph $\left(  V,E,\phi_{2}\right)  $ has target $w$.

Now, we see that
\begin{equation}
\text{each edge }e\text{ of }G\text{ satisfying }w\in\psi\left(  e\right)
\text{ satisfies }\phi_{1}\left(  e\right)  =\phi_{2}\left(  e\right)
\label{sol.aco.score-vector.b.wine}%
\end{equation}
\footnote{\textit{Proof of (\ref{sol.aco.score-vector.b.wine}):} Let $e$ be an
edge of $G$ satisfying $w\in\psi\left(  e\right)  $. Write $\psi\left(
e\right)  $ in the form $\psi\left(  e\right)  =\left\{  u,w\right\}  $ for
some $u\in V$. Then, $\phi_{1}\left(  e\right)  $ is either $\left(
u,w\right)  $ or $\left(  w,u\right)  $. But since no arc of the multidigraph
$\left(  V,E,\phi_{1}\right)  $ has target $w$, we cannot have $\phi
_{1}\left(  e\right)  =\left(  u,w\right)  $. Hence, we have $\phi_{1}\left(
e\right)  =\left(  w,u\right)  $. Similarly, $\phi_{2}\left(  e\right)
=\left(  w,u\right)  $ (since no arc of the multidigraph $\left(  V,E,\phi
_{2}\right)  $ has target $w$). Hence, $\phi_{1}\left(  e\right)  =\left(
w,u\right)  =\phi_{2}\left(  e\right)  $. This proves
(\ref{sol.aco.score-vector.b.wine}).}.

On the other hand, let $G^{\prime}=\left(  V^{\prime},E^{\prime},\psi^{\prime
}\right)  $ be the multigraph obtained from $G$ by removing the vertex $w$ and
all edges containing $w$. (Thus, $V^{\prime}=V\setminus\left\{  w\right\}  $,
$E^{\prime}=\left\{  e\in E\ \mid\ w\notin\psi\left(  e\right)  \right\}  $
and $\psi^{\prime}=\psi\mid_{E^{\prime}}$.) Notice that $\left\vert V^{\prime
}\right\vert =\left\vert V\setminus\left\{  w\right\}  \right\vert
=\underbrace{\left\vert V\right\vert }_{=N}-1=N-1$.

Let $\phi_{1}^{\prime}$ and $\phi_{2}^{\prime}$ be the two orientations of the
multigraph $G^{\prime}$ obtained by restricting $\phi_{1}$ and $\phi_{2}$.
(Thus, $\phi_{1}^{\prime}=\phi_{1}\mid_{E^{\prime}}$ and $\phi_{2}^{\prime
}=\phi_{2}\mid_{E^{\prime}}$.) Clearly, the orientation $\phi_{1}^{\prime}$ is
acyclic (since each cycle of the multidigraph $\left(  V^{\prime},E^{\prime
},\phi_{1}^{\prime}\right)  $ would be a cycle of the multidigraph $\left(
V,E,\phi_{1}\right)  $, but the latter multidigraph has no cycles since
$\phi_{1}$ is acyclic). Similarly, the orientation $\phi_{2}^{\prime}$ is acyclic.

Each $v\in V^{\prime}$ satisfies%
\[
\deg_{\left(  V^{\prime},E^{\prime},\phi_{1}^{\prime}\right)  }^{+}%
v=\deg_{\left(  V^{\prime},E^{\prime},\phi_{2}^{\prime}\right)  }^{+}v
\]
\footnote{\textit{Proof.} Let $v\in V^{\prime}$. Thus, $v\in V^{\prime
}=V\setminus\left\{  w\right\}  $, so that $v\in V$ and $v\neq w$.
\par
Now, recall that no arc of the multidigraph $\left(  V,E,\phi_{1}\right)  $
has target $w$. Hence, each arc of the multidigraph $\left(  V,E,\phi
_{1}\right)  $ having source $v$ is also an arc of the multidigraph $\left(
V^{\prime},E^{\prime},\phi_{1}^{\prime}\right)  $. Therefore, the arcs of the
multidigraph $\left(  V,E,\phi_{1}\right)  $ having source $v$ are precisely
the arcs of the multidigraph $\left(  V^{\prime},E^{\prime},\phi_{1}^{\prime
}\right)  $ having source $v$. Therefore, $\deg_{\left(  V^{\prime},E^{\prime
},\phi_{1}^{\prime}\right)  }^{+}v=\deg_{\left(  V,E,\phi_{1}\right)  }^{+}v$.
Similarly, $\deg_{\left(  V^{\prime},E^{\prime},\phi_{2}^{\prime}\right)
}^{+}v=\deg_{\left(  V,E,\phi_{2}\right)  }^{+}v$. Now,%
\begin{align*}
\deg_{\left(  V^{\prime},E^{\prime},\phi_{1}^{\prime}\right)  }^{+}v  &
=\deg_{\left(  V,E,\phi_{1}\right)  }^{+}v=\deg_{\left(  V,E,\phi_{2}\right)
}^{+}v\qquad \left(  \text{by (\ref{sol.aco.score-vector.b.1}%
)}\right) \\
&  =\deg_{\left(  V^{\prime},E^{\prime},\phi_{2}^{\prime}\right)  }^{+}v,
\end{align*}
qed.}. Hence, the induction hypothesis (applied to $G^{\prime}$, $V^{\prime}$,
$E^{\prime}$, $\psi^{\prime}$, $\phi_{1}^{\prime}$ and $\phi_{2}^{\prime}$
instead of $G$, $V$, $E$, $\psi$, $\phi_{1}$ and $\phi_{2}$) shows that
$\phi_{1}^{\prime}=\phi_{2}^{\prime}$ (since $\left\vert V^{\prime}\right\vert
=N-1$).

Thus,%
\begin{equation}
\text{each edge }e\text{ of }G\text{ satisfying }w\notin\psi\left(  e\right)
\text{ satisfies }\phi_{1}\left(  e\right)  =\phi_{2}\left(  e\right)
\label{sol.aco.score-vector.b.wnine}%
\end{equation}
\footnote{\textit{Proof of (\ref{sol.aco.score-vector.b.wnine}):} Let $e$ be
an edge of $G$ satisfying $w\notin\psi\left(  e\right)  $. Then, $e$ is an
edge of the multigraph $G^{\prime}$ (by the definition of $G^{\prime}$).
Hence, $\phi_{1}^{\prime}\left(  e\right)  $ and $\phi_{2}^{\prime}\left(
e\right)  $ are well-defined. Moreover, $\phi_{1}^{\prime}$ is a restriction
of $\phi_{1}$; hence, $\phi_{1}^{\prime}\left(  e\right)  =\phi_{1}\left(
e\right)  $. Similarly, $\phi_{2}^{\prime}\left(  e\right)  =\phi_{2}\left(
e\right)  $. Now, $\phi_{1}\left(  e\right)  =\underbrace{\phi_{1}^{\prime}%
}_{=\phi_{2}^{\prime}}\left(  e\right)  =\phi_{2}^{\prime}\left(  e\right)
=\phi_{2}\left(  e\right)  $. This proves (\ref{sol.aco.score-vector.b.wnine}%
).}. Combining this with (\ref{sol.aco.score-vector.b.wine}), we conclude that
each edge $e$ of $G$ satisfies $\phi_{1}\left(  e\right)  =\phi_{2}\left(
e\right)  $. In other words, we have $\phi_{1}=\phi_{2}$.

Thus, we have proven that Exercise \ref{exe.aco.score-vector} \textbf{(b)}
also holds whenever $\left\vert V\right\vert =N$. This completes the induction
step. Hence, Exercise \ref{exe.aco.score-vector} \textbf{(b)} is solved.
\end{proof}

[\textit{Remark:}
Exercise \ref{exe.aco.score-vector} \textbf{(b)} remains valid
even if we don't require the orientation $\phi_2$ to be acyclic.
The above solution to this exercise still works in this
generality (mutatis mutandis).]

\subsection{Exercise \ref{exe.flows-cuts.cut-lattice}: the
lattice structure on minimum cuts}

Let us recall some terminology from
\cite{lec16}:

\begin{itemize}
\item A \textit{network} consists of:
      \begin{itemize}
      \item a simple digraph $\tup{V, A}$;
      \item two distinct vertices $s \in V$ and $t \in V$,
            called the \textit{source} and the \textit{sink},
            respectively (although we do not require $s$ to
            have indegree $0$ or $t$ to have outdegree $0$);
      \item a function $c : A \to \QQ_+$, called the
            \textit{capacity function}.
            (Here, $\QQ_+$ means the set
            $\set{ x \in \QQ \mid x \geq 0 }$.)
      \end{itemize}

\item Given a network consisting of a digraph
      $\tup{V, A}$, a source $s \in V$ and a sink $t \in V$,
      and a capacity function $c : A \to \QQ_+$, we define
      the following notations:
      \begin{itemize}
      \item For any subset $S$ of $V$, we let $\overline{S}$
            denote the subset $V \setminus S$ of $V$.
      \item If $P$ and $Q$ are two subsets of $V$, then
            $\ive{P, Q}$ shall mean the set of all arcs
            $a \in A$ whose source belongs to $P$ and whose
            target belongs to $Q$.
            (In other words,
            $\ive{P, Q} = A \cap \tup{P \times Q}$.)
      \item If $P$ and $Q$ are two subsets of $V$, then the
            number $c \tup{P, Q} \in \QQ_+$ is defined by
            \[
            c \tup{P, Q} = \sum_{a \in \ive{P, Q}} c \tup{a} .
            \]
      \end{itemize}
\end{itemize}

We also refer to lecture 16 \cite{lec16} for the definition of a flow
(which is not necessary for the following problem, but may
be helpful).

\begin{exercise} \label{exe.flows-cuts.cut-lattice}
Consider a network consisting of a simple digraph
$\tup{V, A}$, a source $s \in V$ and a sink $t \in V$,
and a capacity function $c : A \to \QQ_+$
such that $s \neq t$.

An \textit{$s$-$t$-cutting subset} shall mean a subset
$S$ of $V$ satisfying $s \in S$ and $t \notin S$.

Let $m$ denote the minimum possible value of
$c \tup{S, \overline{S}}$ where $S$ ranges over the
$s$-$t$-cutting subsets.
(Recall that this is the maximum value of a
flow, according to the
maximum-flow-minimum-cut theorem.)

An $s$-$t$-cutting subset $S$ is said to be
\textit{cut-minimal} if it satisfies
$c \tup{S, \overline{S}} = m$.

Let $X$ and $Y$ be two cut-minimal $s$-$t$-cutting subsets.
Prove that $X \cap Y$ and $X \cup Y$ also are
cut-minimal $s$-$t$-cutting subsets.
\end{exercise}

Exercise~\ref{exe.flows-cuts.cut-lattice} is not new;
it appears, e.g., in \cite[Corollary 3]{PicQue80}\footnote{To
  be fully precise, the version in
  \cite[Corollary 3]{PicQue80} differs by having $c$ be
  a map $A \to \RR_{> 0}$ (where $\RR_{> 0}$ is the set of
  all positive reals) instead of having $c$ be a map
  $A \to \QQ_+$. But the difference is unsubstantial,
  and roughly the same proofs work for both results.}.

In our solution of Exercise \ref{exe.flows-cuts.cut-lattice}, we shall use
some further material from
\cite{lec16}. Namely, we shall use the concept of flows, and the following fact:

\begin{lemma}
\label{lem.flows-cuts.flow-estimate}Consider a network consisting of a
simple digraph
$\left(  V,A\right)  $, a source $s\in V$ and a sink $t\in V$, and a capacity
function $c:A\rightarrow\mathbb{Q}_{+}$ such that $s\neq t$. Let $f$ be a flow
on this network.

Let $S$ be a subset of $V$ satisfying $s\in S$ and $t\notin S$.

\textbf{(a)} We have $\left\vert f\right\vert \leq c\left(  S,\overline
{S}\right)  $.

\textbf{(b)} We have $\left\vert f\right\vert =c\left(  S,\overline{S}\right)
$ if and only if
\begin{equation}
\left(  \text{each }a\in\left[  \overline{S},S\right]  \text{ satisfies
}f\left(  a\right)  =0\right)  \label{eq.lem.flows-cuts.flow-estimate.b.1}
\end{equation}
and
\begin{equation}
\left(  \text{each }a\in\left[  S,\overline{S}\right]  \text{ satisfies
}f\left(  a\right)  =c\left(  a\right)  \right)
.\label{eq.lem.flows-cuts.flow-estimate.b.2}%
\end{equation}

\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.flows-cuts.flow-estimate} (sketched).]\textbf{(a)}
This is precisely \cite[Proposition 1.7 \textbf{(c)}]{lec16}.

\textbf{(b)} This is precisely \cite[Proposition 1.7 \textbf{(d)}]{lec16}.
\end{proof}

\begin{proof}
[Hints to Exercise \ref{exe.flows-cuts.cut-lattice}.]From the
max-flow-min-cut-theorem (specifically, \cite[Theorem 1.10]{lec16}), we know
that%
\begin{align*}
 \max\left\{  \left\vert f\right\vert \ \mid\ f\text{ is a flow}\right\}
&  =\min\left\{  c\left(  S,\overline{S}\right)  \ \mid
\ \underbrace{S\subseteq V\text{; }s\in S\text{; }t\notin S}%
_{\Longleftrightarrow\ \left(  S\text{ is an }s\text{-}t\text{-cutting subset
of }V\right)  }\right\} \\
&  =\min\left\{  c\left(  S,\overline{S}\right)  \ \mid\ S\text{ is an
}s\text{-}t\text{-cutting subset of }V\right\} \\
&  =m\qquad \left(  \text{by the definition of }m\right)  .
\end{align*}
Hence, there exists a flow $f$ with $\left\vert f\right\vert =m$. Consider
such an $f$.

The subset $X$ is $s$-$t$-cutting; thus, $X$ is a subset of $V$ satisfying
$s\in X$ and $t\notin X$.

The subset $Y$ is $s$-$t$-cutting; thus, $Y$ is a subset of $V$ satisfying
$s\in Y$ and $t\notin Y$.

We have $c\left(  X,\overline{X}\right)  =m$ (since $X$ is cut-minimal) and
$c\left(  Y,\overline{Y}\right)  =m$ (since $Y$ is cut-minimal). Thus,
$\left\vert f\right\vert =m=c\left(  X,\overline{X}\right)  $ and $\left\vert
f\right\vert =m=c\left(  Y,\overline{Y}\right)  $.

We have $s\in X\cap Y$ (since $s\in X$ and $s\in Y$) and $s\in X\cup Y$
(likewise). We have $t\notin X\cup Y$ (since $t\notin X$ and $t\notin Y$) and
$t\notin X\cap Y$ (likewise). The subset $X\cap Y$ of $V$ is $s$-$t$-cutting
(since $s\in X\cap Y$ and $t\notin X\cap Y$). Similarly, the subset $X\cup Y$
of $V$ is $s$-$t$-cutting.

Lemma \ref{lem.flows-cuts.flow-estimate} \textbf{(b)} (applied to $S=X$) shows
that $\left\vert f\right\vert =c\left(  X,\overline{X}\right)  $ if and only
if
\begin{equation}
\left(  \text{each }a\in\left[  \overline{X},X\right]  \text{ satisfies
}f\left(  a\right)  =0\right)  \label{sol.flows-cuts.cut-lattice.X1}%
\end{equation}
and%
\begin{equation}
\left(  \text{each }a\in\left[  X,\overline{X}\right]  \text{ satisfies
}f\left(  a\right)  =c\left(  a\right)  \right)
.\label{sol.flows-cuts.cut-lattice.X2}%
\end{equation}
Therefore, (\ref{sol.flows-cuts.cut-lattice.X1}) and
(\ref{sol.flows-cuts.cut-lattice.X2}) hold (since $\left\vert f\right\vert
=c\left(  X,\overline{X}\right)  $).

Lemma \ref{lem.flows-cuts.flow-estimate} \textbf{(b)} (applied to $S=Y$) shows
that $\left\vert f\right\vert =c\left(  Y,\overline{Y}\right)  $ if and only
if
\begin{equation}
\left(  \text{each }a\in\left[  \overline{Y},Y\right]  \text{ satisfies
}f\left(  a\right)  =0\right)  \label{sol.flows-cuts.cut-lattice.Y1}%
\end{equation}
and%
\begin{equation}
\left(  \text{each }a\in\left[  Y,\overline{Y}\right]  \text{ satisfies
}f\left(  a\right)  =c\left(  a\right)  \right)
.\label{sol.flows-cuts.cut-lattice.Y2}%
\end{equation}
Therefore, (\ref{sol.flows-cuts.cut-lattice.Y1}) and
(\ref{sol.flows-cuts.cut-lattice.Y2}) hold (since $\left\vert f\right\vert
=c\left(  Y,\overline{Y}\right)  $).

Now,
\begin{equation}
\left(  \text{each }a\in\left[  \overline{X\cap Y},X\cap Y\right]  \text{
satisfies }f\left(  a\right)  =0\right)
\label{sol.flows-cuts.cut-lattice.cap1}%
\end{equation}
\footnote{\textit{Proof of (\ref{sol.flows-cuts.cut-lattice.cap1}):} Let
$a\in\left[  \overline{X\cap Y},X\cap Y\right]  $. We must prove that
$f\left(  a\right)  =0$.
\par
We have $a\in\left[  \overline{X\cap Y},X\cap Y\right]  $. Thus, $a=\left(
u,v\right)  $ for some $u\notin X\cap Y$ and $v\in X\cap Y$. Consider these
$u$ and $v$.
\par
We have $v\in X\cap Y\subseteq Y$. Hence, if $u\notin Y$, then $\left(
u,v\right)  \in\left[  \overline{Y},Y\right]  $. Thus, if $u\notin Y$, then
$a=\left(  u,v\right)  \in\left[  \overline{Y},Y\right]  $. Therefore, if
$u\notin Y$, then (\ref{sol.flows-cuts.cut-lattice.Y1}) shows that $f\left(
a\right)  =0$. Thus, for the rest of this proof, we WLOG assume that $u\notin
Y$ does not hold. Hence, $u\in Y$. Now, $u\in Y$ but $u\notin X\cap Y$. Hence,
$u\in Y\setminus\left(  X\cap Y\right)  =Y\setminus X$, so that $u\notin X$.
But $v\in X\cap Y\subseteq X$. Hence, $\left(  u,v\right)  \in\left[
\overline{X},X\right]  $, so that $a=\left(  u,v\right)  \in\left[
\overline{X},X\right]  $. Thus, (\ref{sol.flows-cuts.cut-lattice.X1}) shows
that $f\left(  a\right)  =0$. This proves
(\ref{sol.flows-cuts.cut-lattice.cap1}).} and%
\begin{equation}
\left(  \text{each }a\in\left[  X\cap Y,\overline{X\cap Y}\right]  \text{
satisfies }f\left(  a\right)  =c\left(  a\right)  \right)
\label{sol.flows-cuts.cut-lattice.cap2}%
\end{equation}
\footnote{\textit{Proof of (\ref{sol.flows-cuts.cut-lattice.cap2}):} Let
$a\in\left[  X\cap Y,\overline{X\cap Y}\right]  $. We must prove that
$f\left(  a\right)  =c\left(  a\right)  $.
\par
We have $a\in\left[  X\cap Y,\overline{X\cap Y}\right]  $. Thus, $a=\left(
u,v\right)  $ for some $u\in X\cap Y$ and $v\notin X\cap Y$. Consider these
$u$ and $v$.
\par
We have $u\in X\cap Y\subseteq Y$. Hence, if $v\notin Y$, then $\left(
u,v\right)  \in\left[  Y,\overline{Y}\right]  $. Thus, if $v\notin Y$, then
$a=\left(  u,v\right)  \in\left[  Y,\overline{Y}\right]  $. Therefore, if
$v\notin Y$, then $f\left(  a\right)  =c\left(  a\right)  $ follows
immediately from (\ref{sol.flows-cuts.cut-lattice.Y2}). Thus, for the rest of
this proof, we WLOG assume that $v\notin Y$ does not hold. Hence, $v\in Y$.
Now, $v\in Y$ but $v\notin X\cap Y$. Hence, $v\in Y\setminus\left(  X\cap
Y\right)  =Y\setminus X$, so that $v\notin X$. But $u\in X\cap Y\subseteq X$.
Hence, $\left(  u,v\right)  \in\left[  X,\overline{X}\right]  $. Thus,
$a=\left(  u,v\right)  \in\left[  X,\overline{X}\right]  $. Hence,
(\ref{sol.flows-cuts.cut-lattice.X2}) shows that $f\left(  a\right)  =c\left(
a\right)  $. This proves (\ref{sol.flows-cuts.cut-lattice.cap2}).}.

But Lemma \ref{lem.flows-cuts.flow-estimate} \textbf{(b)} (applied to $S=X\cap
Y$) shows that $\left\vert f\right\vert =c\left(  X\cap Y,\overline{X\cap
Y}\right)  $ if and only if (\ref{sol.flows-cuts.cut-lattice.cap1}) and
(\ref{sol.flows-cuts.cut-lattice.cap2}) hold. Hence, $\left\vert f\right\vert
=c\left(  X\cap Y,\overline{X\cap Y}\right)  $ (since
(\ref{sol.flows-cuts.cut-lattice.cap1}) and
(\ref{sol.flows-cuts.cut-lattice.cap2}) hold). Thus, $c\left(  X\cap
Y,\overline{X\cap Y}\right)  =\left\vert f\right\vert =m$. In other words, the
$s$-$t$-cutting subset $X\cap Y$ of $V$ is cut-minimal.

Furthermore,
\begin{equation}
\left(  \text{each }a\in\left[  \overline{X\cup Y},X\cup Y\right]  \text{
satisfies }f\left(  a\right)  =0\right)
\label{sol.flows-cuts.cut-lattice.cup1}%
\end{equation}
\footnote{\textit{Proof of (\ref{sol.flows-cuts.cut-lattice.cup1}):} Let
$a\in\left[  \overline{X\cup Y},X\cup Y\right]  $. We must prove that
$f\left(  a\right)  =0$.
\par
We have $a\in\left[  \overline{X\cup Y},X\cup Y\right]  $. In other words,
$a=\left(  u,v\right)  $ for some $u\notin X\cup Y$ and $v\in X\cup Y$.
Consider these $u$ and $v$.
\par
From $u\notin X\cup Y$, we obtain $u\notin X$ and $u\notin Y$. Hence, if $v\in
X$, then $\left(  u,v\right)  \in\left[  \overline{X},X\right]  $. Thus, if
$v\in X$, then $a=\left(  u,v\right)  \in\left[  \overline{X},X\right]  $.
Hence, if $v\in X$, then $f\left(  a\right)  =0$ follows immediately from
(\ref{sol.flows-cuts.cut-lattice.X1}). Thus, for the rest of this proof, we
WLOG assume that $v\in X$ does not hold. Hence, $v\notin X$. Now, $v\in X\cup
Y$ but $v\notin X$. Hence, $v\in\left(  X\cup Y\right)  \setminus X=Y\setminus
X\subseteq Y$. But $u\notin Y$. Thus, $\left(  u,v\right)  \in\left[
\overline{Y},Y\right]  $. Therefore, $a=\left(  u,v\right)  \in\left[
\overline{Y},Y\right]  $. Hence, (\ref{sol.flows-cuts.cut-lattice.Y1}) shows
that $f\left(  a\right)  =0$. This proves
(\ref{sol.flows-cuts.cut-lattice.cup1}).} and%
\begin{equation}
\left(  \text{each }a\in\left[  X\cup Y,\overline{X\cup Y}\right]  \text{
satisfies }f\left(  a\right)  =c\left(  a\right)  \right)
\label{sol.flows-cuts.cut-lattice.cup2}%
\end{equation}
\footnote{\textit{Proof of (\ref{sol.flows-cuts.cut-lattice.cup2}):} Let
$a\in\left[  X\cup Y,\overline{X\cup Y}\right]  $. We must prove that
$f\left(  a\right)  =c\left(  a\right)  $.
\par
We have $a\in\left[  X\cup Y,\overline{X\cup Y}\right]  $. In other words,
$a=\left(  u,v\right)  $ for some $u\in X\cup Y$ and $v\notin X\cup Y$.
Consider these $u$ and $v$.
\par
From $v\notin X\cup Y$, we obtain $v\notin X$ and $v\notin Y$. Hence, if $u\in
X$, then $\left(  u,v\right)  \in\left[  X,\overline{X}\right]  $. Thus, if
$u\in X$, then $a=\left(  u,v\right)  \in\left[  X,\overline{X}\right]  $.
Therefore, if $u\in X$, then $f\left(  a\right)  =c\left(  a\right)  $ follows
immediately from (\ref{sol.flows-cuts.cut-lattice.X2}). Thus, for the rest of
this proof, we WLOG assume that $u\in X$ does not hold. Hence, $u\notin X$.
Now, $u\in X\cup Y$ but $u\notin X$. Hence, $u\in\left(  X\cup Y\right)
\setminus X=Y\setminus X\subseteq Y$. But $v\notin Y$. Thus, $\left(
u,v\right)  \in\left[  Y,\overline{Y}\right]  $. Now, $a=\left(  u,v\right)
\in\left[  Y,\overline{Y}\right]  $. Hence,
(\ref{sol.flows-cuts.cut-lattice.Y2}) shows that $f\left(  a\right)  =c\left(
a\right)  $. This proves (\ref{sol.flows-cuts.cut-lattice.cup2}).}.

But Lemma \ref{lem.flows-cuts.flow-estimate} \textbf{(b)} (applied to $S=X\cup
Y$) shows that $\left\vert f\right\vert =c\left(  X\cup Y,\overline{X\cup
Y}\right)  $ if and only if (\ref{sol.flows-cuts.cut-lattice.cup1}) and
(\ref{sol.flows-cuts.cut-lattice.cup2}) hold. Hence, $\left\vert f\right\vert
=c\left(  X\cup Y,\overline{X\cup Y}\right)  $ (since
(\ref{sol.flows-cuts.cut-lattice.cup1}) and
(\ref{sol.flows-cuts.cut-lattice.cup2}) hold). Thus, $c\left(  X\cup
Y,\overline{X\cup Y}\right)  =\left\vert f\right\vert =m$. In other words, the
$s$-$t$-cutting subset $X\cup Y$ of $V$ is cut-minimal. Exercise
\ref{exe.flows-cuts.cut-lattice} is thus shown.
\end{proof}

\begin{thebibliography}{99999999}

\bibitem[BjoLov92]{BjoLov92}
Anders Bj\"orner, L\'aszl\'o Lov\'asz,
\textit{Chip-firing games on directed graphs},
J. Algebraic Combinatorics 1 (1991), pp. 305--328,
revised version, July 1992.
\newline\url{http://www.cs.elte.hu/~lovasz/morepapers/abacus.pdf}

\bibitem[BjLoSh91]{BjLoSh91}
Anders Bj\"orner, L\'aszl\'o Lov\'asz, P. W. Shor,
\textit{Chip-firing games on graphs},
Europ. J. Comb. 12 (1991), pp. 283--291.
\newline\url{http://www.cs.elte.hu/~lovasz/morepapers/chips.pdf}

\bibitem[CorPet16]{CorPet16}
Scott Corry, David Perkinson,
\textit{Divisors and Sandpiles},
draft of 28 January 2018.
\newline\url{http://people.reed.edu/~davidp/divisors_and_sandpiles/}

\bibitem[Ellenb15]{Ellenb15}
Jordan Ellenberg,
\textit{The Amazing, Autotuning Sandpile},
Nautilus, 2 April 2015.
\newline\url{http://nautil.us/issue/23/dominoes/the-amazing-autotuning-sandpile}

\bibitem[ForFul74]{ForFul74}
L. R. Ford, D. R. Fulkerson,
\textit{Flows in Networks},
Princeton University Press,
sixth printing 1974.

\bibitem[Galvin17]{Galvin}David Galvin, \textit{Basic discrete mathematics}, 13
December 2017.\newline
\url{http://www.cip.ifi.lmu.de/~grinberg/t/17f/60610lectures2017-Galvin.pdf}

\bibitem[Grinbe17a]{hw2s}
Darij Grinberg,
\textit{UMN, Spring 2017, Math 5707: homework set \#2 with solutions},
\newline\url{http://www.cip.ifi.lmu.de/~grinberg/t/17s/hw2s.pdf} .

\bibitem[Grinbe17b]{lec16}
Darij Grinberg,
\textit{UMN, Spring 2017, Math 5707: Lecture 16 (flows and cuts in networks)},
\newline\url{http://www.cip.ifi.lmu.de/~grinberg/t/17s/5707lec16.pdf} .

\bibitem[HLMPPW13]{HLMPPW13}
Alexander E. Holroyd, Lionel Levine, Karola M\'esz\'aros,
Yuval Peres, James Propp, David B. Wilson,
\textit{Chip-Firing and Rotor-Routing on Directed Graphs},
arXiv:0801.3306v4.
\newline\url{https://arxiv.org/abs/0801.3306v4}

\bibitem[Musike09]{Musike09}
Gregg Musiker,
\textit{18.312: Algebraic Combinatorics, Spring 2009},
MIT OpenCourseWare.
\newline\url{https://ocw.mit.edu/courses/mathematics/18-312-algebraic-combinatorics-spring-2009/readings-and-lecture-notes/}

\bibitem[PicQue80]{PicQue80}
Jean-Claude Picard, Maurice Queyranne,
\textit{On the structure of all minimum cuts in a network and applications},
Mathematical Programming,
December 1982, Volume 22, Issue 1, pp. 121--121.
\newline\url{https://link.springer.com/article/10.1007/BF01581031}

\bibitem[Stanle11]{Stanle11}Richard P. Stanley, \textit{Enumerative
Combinatorics, volume 1}, Cambridge University Press, 2011. \newline%
\url{http://math.mit.edu/~rstan/ec/ec1/}

\end{thebibliography}

\end{document}

==> anc/17s/mt1s.tex <==
\documentclass[numbers=enddot,12pt,final,onecolumn,notitlepage]{scrartcl}%
\usepackage[headsepline,footsepline,manualmark]{scrlayer-scrpage}
\usepackage[all,cmtip]{xy}
\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{amsthm}
\usepackage{framed}
\usepackage{comment}
\usepackage{color}
\usepackage{hyperref}
\usepackage{ifthen}
\usepackage[sc]{mathpazo}
\usepackage[T1]{fontenc}
\usepackage{needspace}
\usepackage{tabls}
%TCIDATA{OutputFilter=latex2.dll}
%TCIDATA{Version=5.50.0.2960}
%TCIDATA{LastRevised=Friday, September 16, 2016 20:39:00}
%TCIDATA{SuppressPackageManagement}
%TCIDATA{<META NAME="GraphicsSave" CONTENT="32">}
%TCIDATA{<META NAME="SaveForMode" CONTENT="1">}
%TCIDATA{BibliographyScheme=Manual}
%TCIDATA{Language=American English}
%BeginMSIPreambleData
\providecommand{\U}[1]{\protect\rule{.1in}{.1in}}
%EndMSIPreambleData
\newcounter{exer}
\theoremstyle{definition}
\newtheorem{theo}{Theorem}[section]
\newenvironment{theorem}[1][]
{\begin{theo}[#1]\begin{leftbar}}
{\end{leftbar}\end{theo}}
\newtheorem{lem}[theo]{Lemma}
\newenvironment{lemma}[1][]
{\begin{lem}[#1]\begin{leftbar}}
{\end{leftbar}\end{lem}}
\newtheorem{prop}[theo]{Proposition}
\newenvironment{proposition}[1][]
{\begin{prop}[#1]\begin{leftbar}}
{\end{leftbar}\end{prop}}
\newtheorem{defi}[theo]{Definition}
\newenvironment{definition}[1][]
{\begin{defi}[#1]\begin{leftbar}}
{\end{leftbar}\end{defi}}
\newtheorem{remk}[theo]{Remark}
\newenvironment{remark}[1][]
{\begin{remk}[#1]\begin{leftbar}}
{\end{leftbar}\end{remk}}
\newtheorem{coro}[theo]{Corollary}
\newenvironment{corollary}[1][]
{\begin{coro}[#1]\begin{leftbar}}
{\end{leftbar}\end{coro}}
\newtheorem{conv}[theo]{Convention}
\newenvironment{condition}[1][]
{\begin{conv}[#1]\begin{leftbar}}
{\end{leftbar}\end{conv}}
\newtheorem{quest}[theo]{Question}
\newenvironment{algorithm}[1][]
{\begin{quest}[#1]\begin{leftbar}}
{\end{leftbar}\end{quest}}
\newtheorem{warn}[theo]{Warning}
\newenvironment{conclusion}[1][]
{\begin{warn}[#1]\begin{leftbar}}
{\end{leftbar}\end{warn}}
\newtheorem{conj}[theo]{Conjecture}
\newenvironment{conjecture}[1][]
{\begin{conj}[#1]\begin{leftbar}}
{\end{leftbar}\end{conj}}
\newtheorem{exam}[theo]{Example}
\newenvironment{example}[1][]
{\begin{exam}[#1]\begin{leftbar}}
{\end{leftbar}\end{exam}}
\newtheorem{exmp}[exer]{Exercise}
\newenvironment{exercise}[1][]
{\begin{exmp}[#1]\begin{leftbar}}
{\end{leftbar}\end{exmp}}
\newenvironment{statement}{\begin{quote}}{\end{quote}}
\iffalse
\newenvironment{proof}[1][Proof]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\fi
\let\sumnonlimits\sum
\let\prodnonlimits\prod
\let\cupnonlimits\bigcup
\let\capnonlimits\bigcap
\renewcommand{\sum}{\sumnonlimits\limits}
\renewcommand{\prod}{\prodnonlimits\limits}
\renewcommand{\bigcup}{\cupnonlimits\limits}
\renewcommand{\bigcap}{\capnonlimits\limits}
\setlength\tablinesep{3pt}
\setlength\arraylinesep{3pt}
\setlength\extrarulesep{3pt}
\voffset=0cm
\hoffset=-0.7cm
\setlength\textheight{22.5cm}
\setlength\textwidth{15.5cm}
\newenvironment{verlong}{}{}
\newenvironment{vershort}{}{}
\newenvironment{noncompile}{}{}
\excludecomment{verlong}
\includecomment{vershort}
\excludecomment{noncompile}
\newcommand{\id}{\operatorname{id}}
\newcommand{\rev}{\operatorname{rev}}
\newcommand{\conncomp}{\operatorname{conncomp}}
\newcommand{\NN}{\mathbb{N}}
\newcommand{\ZZ}{\mathbb{Z}}
\newcommand{\QQ}{\mathbb{Q}}
\newcommand{\RR}{\mathbb{R}}
\newcommand{\powset}[2][]{\ifthenelse{\equal{#2}{}}{\mathcal{P}\left(#1\right)}{\mathcal{P}_{#1}\left(#2\right)}}
% $\powset[k]{S}$ stands for the set of all $k$-element subsets of
% $S$. The argument $k$ is optional, and if not provided, the result
% is the whole powerset of $S$.
\newcommand{\set}[1]{\left\{ #1 \right\}}
% $\set{...}$ yields $\left\{ ... \right\}$.
\newcommand{\abs}[1]{\left| #1 \right|}
% $\abs{...}$ yields $\left| ... \right|$.
\newcommand{\tup}[1]{\left( #1 \right)}
% $\tup{...}$ yields $\left( ... \right)$.
\newcommand{\ive}[1]{\left[ #1 \right]}
% $\ive{...}$ yields $\left[ ... \right]$.
\newcommand{\floor}[1]{\left\lfloor #1 \right\rfloor}
% $\floor{...}$ yields $\left\lfloor ... \right\rfloor$.
\newcommand{\verts}[1]{\operatorname{V}\left( #1 \right)}
% $\verts{...}$ yields $\operatorname{V}\left( ... \right)$.
\newcommand{\edges}[1]{\operatorname{E}\left( #1 \right)}
% $\edges{...}$ yields $\operatorname{E}\left( ... \right)$.
\newcommand{\arcs}[1]{\operatorname{A}\left( #1 \right)}
% $\arcs{...}$ yields $\operatorname{A}\left( ... \right)$.
\newcommand{\underbrack}[2]{\underbrace{#1}_{\substack{#2}}}
% $\underbrack{...1}{...2}$ yields
% $\underbrace{...1}_{\substack{...2}}$. This is useful for doing
% local rewriting transformations on mathematical expressions with
% justifications.
\ihead{Math 5707 Spring 2017 (Darij Grinberg): midterm 1}
\ohead{page \thepage}
\cfoot{}
\begin{document}

\begin{center}
\textbf{Math 5707 Spring 2017 (Darij Grinberg): midterm 1}

\textbf{Solution sketches (DRAFT).}
\end{center}

\tableofcontents

\subsection{Reminders}

See the
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/nogra.pdf}{lecture notes}
and also the
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/}{handwritten notes}
for relevant material.
See also
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/hw2s.pdf}{the solutions to homework set 2}
for various conventions and notations that are in use here.

\subsection{Exercise \ref{exe.mt1.from-dom}: a from-dominating set
from a Hamiltonian path}

\begin{exercise} \label{exe.mt1.from-dom}
Let $D = \tup{V, A}$ be a digraph. A \textit{from-dominating set} of
$D$ shall mean a subset $S$ of $V$ such that for each vertex $v \in
V \setminus S$, there exists at least one arc $uv \in A$ with
$u \in S$.

Assume that $D$ has a Hamiltonian path. Prove that $D$ has a
from-dominating set of size $\leq \dfrac{\abs{V}+1}{2}$.
\end{exercise}

\begin{proof}[Solution sketch to Exercise~\ref{exe.mt1.from-dom}.]
We have assumed that $D$ has a Hamiltonian path. Fix such a path, and
denote it by $\tup{v_1, v_2, \ldots, v_n}$.

Each vertex of $D$ appears exactly once in the path
$\tup{v_1, v_2, \ldots, v_n}$ (since $\tup{v_1, v_2, \ldots, v_n}$ is
a Hamiltonian path). In other words, each element of $V$ appears
exactly once in the path $\tup{v_1, v_2, \ldots, v_n}$. Hence,
$\abs{V} = n$ and $V = \set{v_1, v_2, \ldots, v_n}$.

Define a subset $S$ of $V$ by
\[
S = \set{v_i \ \mid \  i \in \set{1,2,\ldots,n} \text{ is odd}}
  = \set{v_1, v_3, v_5, \ldots}.
\]
Then,\footnote{Here, we are using the following notation: If $x$ is a
real number, then $\floor{x}$ denotes the largest integer that is
smaller or equal to $x$. For example, $\floor{2.8} = 2$ and
$\floor{3} = 3$ and $\floor{-1.6} = -2$.}
$\abs{S} = \floor{\dfrac{n+1}{2}} \leq \dfrac{n+1}{2}
= \dfrac{\abs{V}+1}{2}$ (since $n = \abs{V}$). Hence, the set $S$ has
size $\leq \dfrac{\abs{V}+1}{2}$. It thus merely remains to prove that
$S$ is from-dominating.

According to the definition of ``from-dominating'', this means proving
that for each vertex $v \in V \setminus S$, there exists at least one
arc $uv \in A$ with $u \in S$. So let us prove this now.

Let $v \in V \setminus S$. Thus,
\begin{align*}
v &\in V \setminus S
= \set{v_1, v_2, \ldots, v_n} \setminus
     \set{v_1, v_3, v_5, \ldots} \\
&\qquad
\left( \text{since } V = \set{v_1, v_2, \ldots, v_n} \text{ and }
        S = \set{v_1, v_3, v_5, \ldots} \right) \\
&= \set{v_2, v_4, v_6, \ldots}
= \set{v_i \ \mid \  i \in \set{1,2,\ldots,n} \text{ is even}} .
\end{align*}
In other words, $v = v_i$ for some even $i \in \set{1,2,\ldots,n}$.
Consider this $i$. The integer $i$ is even and positive; hence, the
integer $i-1$ is odd and positive. Hence,
$i-1 \in \set{1,2,\ldots,n-1}$ (since $i-1 < i \leq n$), so that
$i-1 \in \set{1, 2, \ldots, n}$.
Thus, $v_{i-1} \in \set{v_1, v_3, v_5, \ldots}$ (since $i-1$ is odd).
Hence, $v_{i-1} \in \set{v_1, v_3, v_5, \ldots} = S$.

Furthermore, recall that $\tup{v_1, v_2, \ldots, v_n}$ is a path in
$D$. Thus, $v_j v_{j+1}$ is an arc of $D$ for each
$j \in \set{1,2,\ldots,n-1}$. Applying this to $j=i-1$, we conclude
that $v_{i-1} v_i$ is an arc of $D$. In other words,
$v_{i-1} v_i \in A$. Since $v_i = v$, this rewrites as
$v_{i-1} v \in A$. Hence, there exists at least one arc $uv \in A$
with $u \in S$ (namely, the arc $v_{i-1} v$ with $u = v_{i-1}$).
This is exactly what we wanted to prove. Hence, we have shown that $S$
is from-dominating.
\end{proof}

\subsection{Exercise \ref{exe.mt1.L-hamil}: Hamiltonian paths of a
line graph}

\begin{exercise} \label{exe.mt1.L-hamil}
Let $G = \tup{V, E}$ be a simple graph. The \textit{line graph}
$L \tup{G}$ is defined as the simple graph $\tup{E, F}$, where
\[
F = \set{ \set{e_1, e_2} \in \powset[2]{E}
            \ \mid \ e_1 \cap e_2 \neq \varnothing } .
\]
(In other words, $L \tup{G}$ is the graph whose \textbf{vertices}
are the \textbf{edges} of $G$, and in which two vertices $e_1$ and
$e_2$ are adjacent if and only if the edges $e_1$ and $e_2$ of $G$
share a common vertex.)

Assume that $\abs{V} > 1$.

\textbf{(a)} If $G$ has a Hamiltonian path, then prove that
$L \tup{G}$ has a Hamiltonian path.

\textbf{(b)} If $G$ has a Eulerian walk, then prove that $L \tup{G}$
has a Hamiltonian path.
\end{exercise}

\begin{proof}[Hints to Exercise~\ref{exe.mt1.L-hamil}.]
\textbf{(a)} Let $\tup{v_0, v_1, \ldots, v_n}$ be a Hamiltonian path
in $G$.
Let $e_1, e_2, \ldots, e_n$ be the edges of this path (so that
$e_i = v_{i-1} v_i$ for each $i$). Then,
$\mathbf{p} = \tup{e_1, e_2, \ldots, e_n}$ is a path in $L \tup{G}$.
This path is
not necessarily a Hamiltonian path; but we can turn it into a
Hamiltonian path by the following procedure:
\begin{itemize}
\item Insert all edges of $G$ that contain $v_0$ and are not already
in the path $\mathbf{p}$ into $\mathbf{p}$, placing them
at the beginning of $\mathbf{p}$ (just before $e_1$).
\item Insert all edges of $G$ that contain $v_1$ and are not already
in the path $\mathbf{p}$ into $\mathbf{p}$, placing them
between $e_1$ and $e_2$.
\item Insert all edges of $G$ that contain $v_2$ and are not already
in the path $\mathbf{p}$ into $\mathbf{p}$, placing them
between $e_2$ and $e_3$.
\item And so on, until all edges of $G$ have been inserted.
\end{itemize}
It is easy to check that the result is a Hamiltonian path in
$L \tup{G}$.

\textbf{(b)} Let $e_1, e_2, \ldots, e_m$ be the edges of an Eulerian
walk in $G$. Then, $\tup{e_1, e_2, \ldots, e_m}$ is a Hamiltonian
path in $L \tup{G}$.

[\textit{Remark:} It is also true that if $G$ has an Eulerian circuit,
then $L \tup{G}$ has an Eulerian circuit. To prove this, show that
$L \tup{G}$ is connected and that each vertex of $L \tup{G}$ has even
degree.]
\end{proof}

\subsection{Exercise \ref{exe.mt1.deg-cycle-dir}: a condition for a
digraph to have a cycle}

\begin{exercise} \label{exe.mt1.deg-cycle-dir}
Let $D = \tup{V, A}$ be a digraph with $\abs{V} > 0$. Assume
that each vertex $v \in V$ satisfies $\deg^- v > 0$. Prove that
$D$ has at least one cycle.

(Keep in mind that a length-1 circuit $\tup{v, v}$ counts as a cycle
when $A$ contains the loop $\tup{v, v}$.)
\end{exercise}

\begin{proof}[Hints to Exercise~\ref{exe.mt1.deg-cycle-dir}.]
Fix a longest path $\tup{v_0, v_1, \ldots, v_k}$ in $D$.
There is at least one arc with target
$v_0$ (since $\deg^- \tup{v_0} > 0$). Let $v_{-1}$ be the source of
this arc. Then, $\tup{v_{-1}, v_0, v_1, \ldots, v_k}$ is a walk, but
not a path (since $\tup{v_0, v_1, \ldots, v_k}$ is a longest path).
Hence, $v_{-1} = v_i$ for some $i \in \set{0, 1, \ldots, k}$.
Fix the \textbf{smallest} such $i$.
Then, $\tup{v_{-1}, v_0, \ldots, v_i}$ is a cycle.

[\textit{Remark:} This is very similar to Lemma 0.2 in
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/hw2s.pdf}{the solutions to homework set 2}.]
\end{proof}

\subsection{Exercise \ref{exe.mt1.deg-cycle-2}: a condition for a
multigraph to have a cycle}

Recall that the degree $\deg v$ of a vertex $v$ of a multigraph $G$
is defined as the number of all edges of $G$ containing $v$.

\begin{exercise} \label{exe.mt1.deg-cycle-2}
Let $G$ be a multigraph with at least one edge.
Assume that each vertex of $G$ has even degree.
Prove that $G$ has a cycle.
\end{exercise}

\begin{proof}[Hints to Exercise~\ref{exe.mt1.deg-cycle-2}.]
Fix a longest path
$\tup{v_0, e_1, v_1, e_2, v_2, \ldots, e_k, v_k}$ in $G$.
There is at least one edge containing $v_0$ (namely, $e_1$).
Thus, the number $\deg \tup{v_0}$ is positive.
This number $\deg \tup{v_0}$ is furthermore even (since each
vertex of $G$ has even degree).
Hence, this number $\deg \tup{v_0}$ is $\geq 2$
(because it is even and positive).
In other words, there are at least two edges containing $v_0$.
Thus, there is at least one edge containing $v_0$ that is distinct
from $e_1$.
Denote this edge by $e_0$, and let $v_{-1}$ be its other endpoint.
Then, $\tup{v_{-1}, e_0, v_0, e_1, v_1, e_2, v_2, \ldots, e_k, v_k}$
is a walk, but not a path (since
$\tup{v_0, e_1, v_1, e_2, v_2, \ldots, e_k, v_k}$ is a longest path).
Hence, $v_{-1} = v_i$ for some $i \in \set{0, 1, \ldots, k}$.
Fix the \textbf{smallest} such $i$.
Then,
$\tup{v_{-1}, e_0, v_0, e_1, v_1, \ldots, e_i, v_i}$ is a cycle.

[\textit{Remark:} This is (so to speak) the undirected version of
Lemma 0.2 in
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/hw2s.pdf}{the solutions to homework set 2}.]
\end{proof}

\subsection{Exercise \ref{exe.mt1.enmity}: a coloring where neighbors
shun equal colors}

\begin{exercise} \label{exe.mt1.enmity}
Let $k \in \NN$. Let $p_1, p_2, \ldots, p_k$ be $k$ nonnegative
real numbers such that $p_1 + p_2 + \cdots + p_k \geq 1$.

Let $G = \tup{V, E}$ be a simple graph. A \textit{$k$-coloring} of $G$
shall mean a map $f : V \to \set{1, 2, \ldots, k}$.

Prove that there exists a
$k$-coloring $f$ of $G$ with the following property: For each vertex
$v \in V$, at most $p_{f\tup{v}} \deg v$ neighbors of $v$ have the
same color
as $v$. Here, the \textit{color} of a vertex $w \in V$ (under the
$k$-coloring $f$) means the value $f\tup{w}$.
\end{exercise}

\begin{proof}[Hints to Exercise~\ref{exe.mt1.enmity}.]
This is a generalization of Exercise 1 on
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/hw0s.pdf}{homework set 0}.
Indeed, you obtain the latter exercise if you set $k = 2$, $p_1 = 1/2$
and $p_2 = 1/2$.

To solve Exercise~\ref{exe.mt1.enmity}, we can generalize the solution
of Exercise 1 on
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/hw0s.pdf}{homework set 0}.
Four changes need to be made:

\begin{enumerate}
\item We need to deal with the cases $k \leq 1$ separately.
\item In the algorithm, we need to explain how precisely to ``flip''
      the color $f\tup{v}$ of the vertex $v$. (Indeed, for $k > 2$,
      there is more than one possibility.)
\item We need to change the definition of ``enmity''.
\item We need to prove that the enmity cannot keep decreasing forever.
\end{enumerate}

I leave change 1 to the reader (the cases $k \leq 1$ are essentially
trivial).

As for change 2: We have some $v \in V$ such that more than
$p_{f\tup{v}} \deg v$ among the neighbors of $v$ have the same color
of $v$. Then, there exists \textbf{some} $i \in \set{1, 2, \ldots, k}$
such that \textbf{at most} $p_i \deg v$ among the neighbors of $v$
have the color $i$ (because otherwise, by summing over all $i$, we
conclude that $v$ has more than
$\sum_{i=1}^k p_i \deg v
= \underbrace{\tup{p_1+p_2+\ldots+p_k}}_{\geq 1} \deg v
\geq \deg v$ neighbors in total; but this is absurd)\footnote{You can
even find an $i$ such that \textbf{fewer than} $p_i \deg v$ among the
neighbors of $v$ have the color $i$. But that's not necessary for
us.}. Fix such an $i$,
and replace the color $f \tup{v}$ of $v$ by this $i$.

What about change 3? We formerly defined the enmity of a coloring $f$
to be the number of $f$-monochromatic edges. This definition no longer
works. However, what works is the following subtler definition: For
each $i \in \set{1, 2, \ldots, k}$, an edge $e$ of $G$ is said to be
\textit{$\tup{f, i}$-chromatic} if the two endpoints of $e$ both have
color $i$ in the $k$-coloring $f$. The \textit{enmity} of a
$k$-coloring $f$ is now defined as the sum
\[
\sum_{i=1}^k \dfrac{1}{p_i} \tup{ \text{the number of all }
                                  \tup{f, i}\text{-chromatic edges} }.
\]
This definition requires a minor technical fix: It only works if all
$p_i$ are positive (i.e., nonzero). Fortunately, we can WLOG assume
that all $p_i$ are positive (indeed, if some $p_i$ is zero, then
we can discard this $p_i$, and correspondingly agree to never use the
color $i$ in our coloring). Proving that the enmity decreases
throughout the algorithm is rather easy (a straightforward
modification of the original argument).

Change 4 is simple but subtle; it is really easy to miss its
importance. In the solution of Exercise 1 on
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/hw0s.pdf}{homework set 0},
we just argued that the enmity of a $2$-coloring cannot keep
decreasing forever because it is a nonnegative integer. However, in
our more general setting, the enmity no longer is a nonnegative
integer, and thus one could imagine it decreasing indefinitely
(e.g., from $1$ to
$1/2$, then on to $1/3$, then on to $1/4$, etc.). So we need a new
argument. Fortunately, there is an easy one: There are only finitely
many $k$-colorings of $G$ (namely, $k^{\abs{V}}$ many). Hence, there
are only finitely many values that the enmity of a $k$-coloring of $G$
can take. Hence, the enmity cannot keep decreasing forever (because
that would force it to take infinitely many different values along
the way). So we are done.
\end{proof}

\begin{noncompile}
A \textit{forest} means a simple graph that has no cycles.

\begin{exercise} \label{exe.mt1.forests-matroid}
Let $G = \tup{V, E}$ be a forest. Let $H = \tup{V, F}$ be a forest
with the same vertex set as $G$ but satisfying $\abs{F} > \abs{E}$.
Prove that there exists some $f \in F \setminus E$ such that
$\tup{V, E \cup \set{f}}$ is still a forest. (In other words, prove
that we can add some edge from $H$ to the graph $G$ such that the
resulting graph is still a forest, but this edge was not contained in
$G$ to begin with.)
\end{exercise}
\end{noncompile}

\subsection{Exercise \ref{exe.mt1.euler-add}: adding edges to get an
Eulerian circuit}

\begin{exercise} \label{exe.mt1.euler-add}
Let $G$ be a connected multigraph. Let $m$ be the number of vertices
of $G$ that have odd degree. Prove that we can add $m/2$ new edges to
$G$ in such a way that the resulting multigraph will have an Eulerian
circuit. (It is allowed to add an edge even if there is already an
edge between the same two vertices.)
\end{exercise}

\begin{proof}[Hints to Exercise~\ref{exe.mt1.euler-add}.]
Proposition 2.5.8 in the
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/nogra.pdf}{lecture notes}
says that the number of vertices of $G$ having odd degree is
even\footnote{To be fully precise, Proposition 2.5.8 in the
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/nogra.pdf}{lecture notes}
only states this fact for simple graphs, not for multigraphs. But the
proof for multigraphs is almost the same. (The only difference is that
``$v \in e$'' must be replaced by ``$v \in \phi\tup{e}$''.)}.
In other words, $m$ is even. Let $v_1, v_2, \ldots, v_m$ be the $m$
vertices of $G$ that have odd degree.

Now, let us add $m/2$ new edges
$e_1, e_2, \ldots, e_{m/2}$ to $G$, where each $e_i$ has
$\phi\tup{e_i} = \set{v_{2i-1}, v_{2i}}$.
(This is well-defined, since $m$ is even.) The resulting multigraph is
clearly connected (since $G$ was connected), and has the property that
each of its vertices has even degree\footnote{\textit{Proof.}
Let us see how the degrees of the vertices of our multigraph have been
affected by adding the $m/2$ new edges $e_1, e_2, \ldots, e_{m/2}$:
\begin{itemize}
\item The degrees of the vertices $v_1, v_2, \ldots, v_m$ have been
      incremented by $1$ when we added our $m/2$ new edges. This
      caused these degrees to become even (because back in the
      original multigraph $G$, they were odd).
\item The degrees of all other vertices have not changed when we added
      our $m/2$ new edges (because none of these new edges contains
      any of the other vertices). Hence, these degrees have remained
      even (because they were even in the original multigraph $G$).
\end{itemize}
Thus, in the resulting multigraph, the degrees of \textbf{all}
vertices have become even.}.
Hence, by the Euler-Hierholzer theorem, this new graph has an Eulerian
circuit.
\end{proof}

\subsection{Exercise \ref{exe.mt1.d+d+d}: how large can the perimeter
of a triangle on a graph be?}

\subsubsection{Distances in a graph}

If $u$ and $v$ are two vertices of a simple graph $G$, then
$d \tup{u, v}$ denotes the \textit{distance} between $u$ and $v$. This
is defined to be the minimum length of a path from $u$ to $v$ if
such a path exists; otherwise it is defined to be the symbol $\infty$.

We observe the following simple facts:

\begin{lemma} \label{lem.mt1.d-leq-V}
Let $u$ and $v$ be two vertices of a connected simple graph
$G = \tup{V, E}$.
Then, $d \tup{u, v} \leq \abs{V} - 1$.
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.mt1.d-leq-V}.]
The simple graph $G$ is connected. Hence, there exists a walk from $u$
to $v$ in $G$. Let $k$ be the length of this walk. Therefore, there
exists a walk from $u$ to $v$ in $G$ having length $\leq k$ (namely,
the walk we have just constructed).
Hence, Corollary 2.8.10 in the
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/nogra.pdf}{lecture notes}
shows that there exists a path from $u$ to $v$ having length
$\leq k$. Let $\tup{u_0, u_1, \ldots, u_g}$ be this path. Then, the
vertices $u_0, u_1, \ldots, u_g$ are pairwise distinct (since
$\tup{u_0, u_1, \ldots, u_g}$ is a path). Hence,
$\abs{\set{u_0, u_1, \ldots, u_g}} = g+1$. But from
$\set{u_0, u_1, \ldots, u_g} \subseteq V$, we obtain
$\abs{\set{u_0, u_1, \ldots, u_g}} \leq \abs{V}$. Thus,
$g + 1 = \abs{\set{u_0, u_1, \ldots, u_g}} \leq \abs{V}$.
Hence, $g \leq \abs{V} - 1$.

Now, there exists a path from $u$ to $v$ having length $g$ (namely,
the path $\tup{u_0, u_1, \ldots, u_g}$). Hence, the minimum length of
a path from $u$ to $v$ is $\leq g$. But this minimum length is
$d \tup{u, v}$ (by the definition of $d \tup{u, v}$). Hence, we obtain
$d \tup{u, v} \leq g \leq \abs{V} - 1$. This proves
Lemma~\ref{lem.mt1.d-leq-V}.
\end{proof}

Lemma~\ref{lem.mt1.d-leq-V} shows that if $u$ and $v$ are two
vertices of a connected simple graph $G$, then $d \tup{u, v}$ is an
actual integer (as opposed to $\infty$).

\begin{lemma} \label{lem.mt1.walk-to-distance}
Let $u$ and $v$ be two vertices of a simple graph $G$. Let
$k \in \NN$. If there exists a walk from $u$ to $v$ in $G$ having
length $k$, then $d \tup{u, v} \leq k$.
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.mt1.walk-to-distance}.]
We assumed that there exists a walk from $u$ to $v$ in $G$ having
length $k$. Therefore, Corollary 2.8.10 in the
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/nogra.pdf}{lecture notes}
shows that there exists a path from $u$ to $v$ having length
$\leq k$. Therefore, the minimum length of a path from $u$ to $v$
is $\leq k$. But this minimum length is $d \tup{u, v}$ (by the
definition of $d \tup{u, v}$). Hence, we obtain
$d \tup{u, v} \leq k$. This proves
Lemma~\ref{lem.mt1.walk-to-distance}.
\end{proof}

\begin{lemma} \label{lem.mt1.distances-metric}
Let $G = \tup{V, E}$ be a simple graph.

\textbf{(a)} Each $u \in V$ satisfies $d \tup{u, u} = 0$.

\textbf{(b)} Each $u \in V$ and $v \in V$ satisfy
$d \tup{u, v} = d \tup{v, u}$.

\textbf{(c)} Each $u \in V$, $v \in V$ and $w \in V$ satisfy
$d \tup{u, v} + d \tup{v, w} \geq d \tup{u, w}$.
(This inequality has to be interpreted appropriately when one of the
distances is infinite: For example, we understand $\infty$ to be
greater than any integer, and we understand $\infty + m$ to be
$\infty$ whenever $m \in \ZZ$.)

\textbf{(d)} If $u \in V$ and $v \in V$ satisfy $d \tup{u, v} = 0$,
then $u = v$.
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.mt1.distances-metric}
(sketched).]
Parts \textbf{(a)}, \textbf{(b)} and \textbf{(d)} of
Lemma~\ref{lem.mt1.distances-metric} are easy to check, and thus left
to the reader.

\textbf{(c)} We WLOG assume that none of the two distances
$d \tup{u, v}$ and $d \tup{v, w}$ is $\infty$ (since otherwise,
Lemma~\ref{lem.mt1.distances-metric} \textbf{(c)} holds for obvious
reasons).

If there was no path from $u$ to $v$, then $d \tup{u, v}$ would be
$\infty$ (by the definition of $d \tup{u, v}$), which would contradict
the fact that none of the two distances
$d \tup{u, v}$ and $d \tup{v, w}$ is $\infty$. Hence, there must exist
at least one path from $u$ to $v$. Thus,
$d \tup{u, v}$ is the minimum length of a path from $u$ to $v$ (by the
definition of $d \tup{u, v}$). Hence, there exists a path from $u$ to
$v$ having length $d \tup{u, v}$. Fix such a path, and denote it by
$\mathbf{p} = \tup{p_0, p_1, \ldots, p_g}$. Hence,
$\tup{\text{the length of the path } \mathbf{p}} = g$. Therefore,
$g = \tup{\text{the length of the path } \mathbf{p}} = d \tup{u, v}$
(since $\mathbf{p}$ has length $d \tup{u, v}$).

We have shown that there exists a path from $u$ to
$v$ having length $d \tup{u, v}$. Similarly, we can show that there
exists a path from $v$ to $w$ having length $d \tup{v, w}$. Fix such
a path, and denote it by
$\mathbf{q} = \tup{q_0, q_1, \ldots, q_h}$. Hence,
$\tup{\text{the length of the path } \mathbf{q}} = h$. Therefore,
$h = \tup{\text{the length of the path } \mathbf{q}} = d \tup{v, w}$
(since $\mathbf{h}$ has length $d \tup{v, w}$).

Now, $\tup{p_0, p_1, \ldots, p_g}$ is a path from $u$ to $v$. Hence,
$p_0 = u$ and $p_g = v$.
Also, $\tup{q_0, q_1, \ldots, q_h}$ is a path from $v$ to $w$. Hence,
$q_0 = v$ and $q_h = w$.

The lists $\tup{p_0, p_1, \ldots, p_g}$ and
$\tup{q_0, q_1, \ldots, q_h}$ are paths, and therefore walks. The
ending point $p_g$ of the first of these two walks is the starting
point $q_0$ of the second (because $p_g = v = q_0$).
Hence, we can combine these two walks to a walk
$\tup{p_0, p_1, \ldots, p_g, q_1, q_2, \ldots, q_h}
= \tup{p_0, p_1, \ldots, p_{g-1}, q_0, q_1, \ldots, q_h}$. This latter
walk has length $g + h$, and is a walk from $u$ to $w$ (since
$p_0 = u$ and $q_h = w$). Thus, there exists a walk from $u$ to $w$
having length $g + h$ (namely, the walk that we have just
constructed). Hence,
Lemma~\ref{lem.mt1.walk-to-distance} (applied to $w$ and $g + h$
instead of $v$ and $k$) shows that $d \tup{u, w} \leq g + h
= d \tup{u, v} + d \tup{v, w}$ (since $g = d \tup{u, v}$ and
$h = d \tup{v, w}$). In other words,
$d \tup{u, v} + d \tup{v, w} \geq d \tup{u, w}$.
This proves Lemma~\ref{lem.mt1.distances-metric} \textbf{(c)}.
\end{proof}

Lemma~\ref{lem.mt1.distances-metric} \textbf{(c)} is known as the
\textit{triangle inequality} for distances on a graph.
Of course, this is due to its similarity to the well-known triangle
inequality in Euclidean geometry. In fact, this similarity goes
deeper:
Lemma~\ref{lem.mt1.d-leq-V} shows that if $G = \tup{V, E}$ is a
connected simple graph, then the definition of the distance
$d \tup{u, v}$ for each pair $\tup{u, v} \in V \times V$ gives rise
to a well-defined map $d : V \times V \to \NN$.
Lemma~\ref{lem.mt1.distances-metric} shows that this map $d$ is a
\href{https://en.wikipedia.org/wiki/Metric_(mathematics)}{metric}.
We shall not use this in the following, but it is a useful fact to
keep in one's mind.

\subsubsection{Statement of the exercise}

\begin{exercise} \label{exe.mt1.d+d+d}
Let $a$, $b$ and $c$ be three vertices of a connected simple graph
$G = \tup{V, E}$.
Prove that
$d \tup{b, c} + d \tup{c, a} + d \tup{a, b} \leq 2 \abs{V} - 2$.
\end{exercise}

\subsubsection{First solution}

\begin{proof}[Solution sketch to Exercise~\ref{exe.mt1.d+d+d}.]
The following solution was found by Jiali Huang and
Nicholas Rancourt.

Fix some path $\mathbf{z} = \tup{z_0, z_1, \ldots, z_g}$ from
$a$ to $b$ having minimum length. Then, the length of $\mathbf{z}$ is
$d \tup{a, b}$ (since $d \tup{a, b}$ is defined as the minimum
length of a path from $a$ to $b$). Hence,
\begin{equation}
d \tup{a, b}
= \tup{\text{the length of the path } \mathbf{z}}
= g
\label{pf.exe.mt1.d+d+d.walk0}
\end{equation}
(since $\mathbf{z} = \tup{z_0, z_1, \ldots, z_g}$).

Since $\tup{z_0, z_1, \ldots, z_g}$ is a path from $a$ to $b$,
we have $z_0 = a$ and $z_g = b$.

Since $\tup{z_0, z_1, \ldots, z_g}$ is a path, the $g+1$
vertices $z_0, z_1, \ldots, z_g$ are distinct. Hence,
$\abs{\set{z_0, z_1, \ldots, z_g}} = g+1$.

Now, pick an element $i \in \set{0, 1, \ldots, g}$ for which the
number $d \tup{c, z_i}$ is minimum. Hence,
\begin{equation}
d \tup{c, z_i} \leq d \tup{c, z_j}
\qquad \text{for each } j \in \set{0, 1, \ldots, g} .
\label{sol.mt1.d+d+d.zi-minimum}
\end{equation}

Fix some path $\mathbf{t} = \tup{t_0, t_1, \ldots, t_h}$ from
$c$ to $z_i$ having minimum length. Then, the length of $\mathbf{t}$
is $d \tup{c, z_i}$ (since $d \tup{c, z_i}$ is defined as the
minimum length of a path from $c$ to $z_i$). Hence,
\[
d \tup{c, z_i}
= \tup{\text{the length of the path } \mathbf{t}}
= h
\]
(since $\mathbf{t} = \tup{t_0, t_1, \ldots, t_h}$).

Since $\tup{t_0, t_1, \ldots, t_h}$ is a path from $c$ to $z_i$,
we have $t_0 = c$ and $t_h = z_i$.

Since $\tup{t_0, t_1, \ldots, t_h}$ is a path, the $h+1$
vertices $t_0, t_1, \ldots, t_h$ are distinct. In particular,
the $h$ vertices $t_0, t_1, \ldots, t_{h-1}$ are distinct. Hence,
$\abs{\set{t_0, t_1, \ldots, t_{h-1}}} = h$.

Now, there is a walk from $c$ to $a$ in $G$ having length
$h + i$\ \ \ \ \footnote{\textit{Proof.} We know that
$\tup{z_0, z_1, \ldots, z_g}$ is a path, thus a walk. Hence,
$\tup{z_0, z_1, \ldots, z_i}$ is a walk as well. Therefore,
$\tup{z_i, z_{i-1}, \ldots, z_0}$ is a walk (being the reversal
of the walk $\tup{z_0, z_1, \ldots, z_i}$). On the other hand,
$\tup{t_0, t_1, \ldots, t_h}$ is a walk.
Since the ending point of the walk $\tup{t_0, t_1, \ldots, t_h}$
is the starting point of the walk
$\tup{z_i, z_{i-1}, \ldots, z_0}$ (because $t_h = z_i$), we can
combine these two walks, obtaining a new walk
$\tup{t_0, t_1, \ldots, t_{h-1}, z_i, z_{i-1}, \ldots, z_0}$.
This new walk is a walk from $c$ to $a$ (since $t_0 = c$ and
$z_0 = a$) and has length $h + i$. Hence, there is a
walk from $c$ to $a$ in $G$ having length $h + i$ (namely, the
walk that we have just constructed).}. Hence,
Lemma~\ref{lem.mt1.walk-to-distance} (applied to $u = c$, $v = a$
and $k = h + i$) shows that
\begin{equation}
d \tup{c, a} \leq h + i .
\label{pf.exe.mt1.d+d+d.walk1}
\end{equation}

On the other hand, there is a walk from $b$ to $c$ in $G$ having
length $\tup{g-i} + h$\ \ \ \ \footnote{\textit{Proof.} We know that
$\tup{z_0, z_1, \ldots, z_g}$ is a path, thus a walk. Hence,
$\tup{z_i, z_{i+1}, \ldots, z_g}$ is a walk as well. Therefore,
$\tup{z_g, z_{g-1}, \ldots, z_i}$ is a walk (being the reversal
of the walk $\tup{z_i, z_{i+1}, \ldots, z_g}$). On the other hand,
$\tup{t_0, t_1, \ldots, t_h}$ is a walk. Hence,
$\tup{t_h, t_{h-1}, \ldots, t_0}$ is a walk as well
(being the reversal of the walk $\tup{t_0, t_1, \ldots, t_h}$).
Since the ending point of the walk $\tup{z_g, z_{g-1}, \ldots, z_i}$
is the starting point of the walk
$\tup{t_h, t_{h-1}, \ldots, t_0}$ (because $z_i = t_h$), we can
combine these two walks, obtaining a new walk
$\tup{z_g, z_{g-1}, \ldots, z_i, t_{h-1}, t_{h-2}, \ldots, t_0}$.
This new walk is a walk from $b$ to $c$ (since $z_g = b$ and
$t_0 = c$) and has length $\tup{g-i} + h$. Hence, there is a
walk from $b$ to $c$ in $G$ having length $\tup{g-i} + h$ (namely,
the walk that we have just constructed).}. Hence,
Lemma~\ref{lem.mt1.walk-to-distance} (applied to $u = b$, $v = c$
and $k = \tup{g-i} + h$) shows that
\begin{equation}
d \tup{b, c} \leq \tup{g-i} + h .
\label{pf.exe.mt1.d+d+d.walk2}
\end{equation}

It is easy to see that the sets
$\set{t_0, t_1, \ldots, t_{h-1}}$ and
$\set{z_0, z_1, \ldots, z_g}$ are disjoint\footnote{\textit{Proof.}
Let $v \in
\set{t_0, t_1, \ldots, t_{h-1}} \cap \set{z_0, z_1, \ldots, z_g}$.
We shall derive a contradiction.

We have
$v \in
\set{t_0, t_1, \ldots, t_{h-1}} \cap \set{z_0, z_1, \ldots, z_g}
\subseteq \set{t_0, t_1, \ldots, t_{h-1}}$. Hence,
$v = t_p$ for some $p \in \set{0, 1, \ldots, h-1}$. Consider this
$p$.

We have $v \in
\set{t_0, t_1, \ldots, t_{h-1}} \cap \set{z_0, z_1, \ldots, z_g}
\subseteq \set{z_0, z_1, \ldots, z_g}$. Hence,
$v = z_j$ for some $j \in \set{0, 1, \ldots, g}$. Consider this
$j$. 

Recall that $\tup{t_0, t_1, \ldots, t_h}$ is a walk. Hence,
$\tup{t_0, t_1, \ldots, t_p}$ is a walk as well. This walk
$\tup{t_0, t_1, \ldots, t_p}$ is a walk from $c$ to $v$ (since
$t_0 = c$ and $t_p = v$) and has length $p$.
Hence, there is a walk from $c$ to $v$ in $G$ having length
$p$ (namely, the walk $\tup{t_0, t_1, \ldots, t_p}$).
Consequently, Lemma~\ref{lem.mt1.walk-to-distance}
(applied to $u = c$ and $k = p$) shows that
$d \tup{c, v} \leq p \leq h-1$
(since $p \in \set{0, 1, \ldots, h-1}$).

But \eqref{sol.mt1.d+d+d.zi-minimum} yields
$d \tup{c, z_i} \leq d \tup{c, z_j} = d \tup{c, v}$
(since $z_j = v$). Thus, $d \tup{c, v} \geq d \tup{c, z_i}
= h > h-1$. This contradicts $d \tup{c, v} \leq h-1$.

Now, forget that we fixed $v$. Thus, we have obtained a
contradiction for each
$v \in
\set{t_0, t_1, \ldots, t_{h-1}} \cap \set{z_0, z_1, \ldots, z_g}$.
Hence, there exists no
$v \in
\set{t_0, t_1, \ldots, t_{h-1}} \cap \set{z_0, z_1, \ldots, z_g}$.
Thus,
$\set{t_0, t_1, \ldots, t_{h-1}} \cap \set{z_0, z_1, \ldots, z_g}
= \varnothing$. In other words, the sets
$\set{t_0, t_1, \ldots, t_{h-1}}$ and
$\set{z_0, z_1, \ldots, z_g}$ are disjoint.}. Hence, the sum of
the sizes of these sets equals the size of their union. In other
words,
\begin{align*}
\abs{\set{t_0, t_1, \ldots, t_{h-1}}}
+ \abs{\set{z_0, z_1, \ldots, z_g}}
&=
\abs{\underbrace{\set{t_0, t_1, \ldots, t_{h-1}} \cup
                   \set{z_0, z_1, \ldots, z_g}}_{\subseteq V}}
\leq \abs{V} .
\end{align*}
Since $\abs{\set{z_0, z_1, \ldots, z_g}} = g+1$
and $\abs{\set{t_0, t_1, \ldots, t_{h-1}}} = h$, this rewrites as
$h + \tup{g+1} \leq \abs{V}$. Hence,
$\tup{g+h} + 1 = h + \tup{g+1} \leq \abs{V}$, so that
$g+h \leq \abs{V} - 1$.

Adding together the two inequalities \eqref{pf.exe.mt1.d+d+d.walk2}
and \eqref{pf.exe.mt1.d+d+d.walk1} and the equation
\eqref{pf.exe.mt1.d+d+d.walk0}, we obtain
\begin{align*}
d \tup{b, c} + d \tup{c, a} + d \tup{a, b}
&\leq \tup{\tup{g-i} + h} + \tup{h + i} + g
= 2 \tup{\underbrace{g+h}_{\leq \abs{V} - 1}} \\
&\leq 2 \tup{\abs{V} - 1} = 2 \abs{V} - 2 .
\end{align*}
This solves the exercise.
\end{proof}

\subsubsection{Second solution}

\begin{proof}[Hints to a second solution of Exercise~\ref{exe.mt1.d+d+d}.]
The following solution is how I originally solved the exercise.

Let $\ell\tup{\mathbf{w}}$ denote the length of a walk $\mathbf{w}$.

Fix
\begin{itemize}
\item a shortest path $\mathbf{x}$ from $b$ to $c$;
\item a shortest path $\mathbf{y}$ from $c$ to $a$.
\item a shortest path $\mathbf{z}$ from $a$ to $b$.
\end{itemize}
Let $X$ be the set of all vertices of $\mathbf{x}$. Similarly define
$Y$ and $Z$. Thus,
\begin{align}
d \tup{b, c} &= \ell\tup{\mathbf{x}} = \abs{X} - 1 \qquad \text{and}
\label{pf.exe.mt1.d+d+d.hint.d1} \\
d \tup{c, a} &= \ell\tup{\mathbf{y}} = \abs{Y} - 1 \qquad \text{and}
\label{pf.exe.mt1.d+d+d.hint.d2} \\
d \tup{a, b} &= \ell\tup{\mathbf{z}} = \abs{Z} - 1.
\label{pf.exe.mt1.d+d+d.hint.d3}
\end{align}

Now, we claim that $\abs{X \cap Y \cap Z} \leq 1$. Indeed, assume the
contrary. Then, $\abs{X \cap Y \cap Z} \geq 2$. Hence, there exist two
distinct vertices $p$ and $q$ in $X \cap Y \cap Z$. Consider these $p$
and $q$.

Both vertices $p$ and $q$ belong to $X \cap Y \cap Z \subseteq X$,
thus appear on the path $\mathbf{x}$.
We WLOG assume that $p$ appears before $q$ on this path (i.e., the
path $\mathbf{x}$ has the form
$\tup{\ldots, p, \ldots, q, \ldots}$, where some of the $\ldots$ may
be empty). (This WLOG assumption is legitimate, since we can switch
$p$ with $q$.)

But the vertices $p$ and $q$ also appear on the path $\mathbf{y}$
(since they belong to $X \cap Y \cap Z \subseteq Y$). The vertex $p$
must appear after $q$ on this path\footnote{\textit{Proof.} Assume
the contrary. Thus, $p$ appears before $q$ on the path $\mathbf{y}$.

Now, let us split the path $\mathbf{x}$ into three parts: Namely,
\begin{itemize}
\item let $\mathbf{x}_1$ be the part between $b$ and $p$;
\item let $\mathbf{x}_2$ be the part between $p$ and $q$;
\item let $\mathbf{x}_3$ be the part between $q$ and $c$.
\end{itemize}
(This is possible because $p$ appears before $q$ in $\mathbf{x}$.)
Then, $\ell\tup{\mathbf{x}} = \ell\tup{\mathbf{x}_1}
+ \ell\tup{\mathbf{x}_2} + \ell\tup{\mathbf{x}_3}$.

Next, let us split the path $\mathbf{y}$ into three parts: Namely,
\begin{itemize}
\item let $\mathbf{y}_1$ be the part between $c$ and $p$;
\item let $\mathbf{y}_2$ be the part between $p$ and $q$;
\item let $\mathbf{y}_3$ be the part between $q$ and $a$.
\end{itemize}
(This is possible because $p$ appears before $q$ in $\mathbf{y}$.)
Then, $\ell\tup{\mathbf{y}} = \ell\tup{\mathbf{y}_1}
+ \ell\tup{\mathbf{y}_2} + \ell\tup{\mathbf{y}_3}$.

The path $\mathbf{x}_2$ connects $p$ and $q$, and thus has length $>0$
(since $p$ and $q$ are distinct). Hence, $\ell\tup{\mathbf{x}_2} > 0$.
Thus,
\[
\ell\tup{\mathbf{x}}
= \ell\tup{\mathbf{x}_1}
   + \underbrace{\ell\tup{\mathbf{x}_2}}_{> 0}
   + \ell\tup{\mathbf{x}_3}
> \ell\tup{\mathbf{x}_1} + \ell\tup{\mathbf{x}_3} ,
\]
so that
\begin{align}
\ell\tup{\mathbf{x}_1} + \ell\tup{\mathbf{x}_3}
< \ell\tup{\mathbf{x}} = d \tup{b, c} .
\label{pf.exe.mt1.d+d+d.hint.fn1.more1}
\end{align}
Similarly,
\begin{align}
\ell\tup{\mathbf{y}_1} + \ell\tup{\mathbf{y}_3}
< d \tup{c, a} .
\label{pf.exe.mt1.d+d+d.hint.fn1.more2}
\end{align}

Combining the reversal of the walk $\mathbf{x}_3$ with the walk
$\mathbf{y}_3$, we obtain a walk from $c$ to $a$ (via $q$). This walk
has length $\ell\tup{\mathbf{x}_3} + \ell\tup{\mathbf{y}_3}$. Hence,
there exists a walk from $c$ to $a$ having length
$\ell\tup{\mathbf{x}_3} + \ell\tup{\mathbf{y}_3}$. Consequently,
Lemma~\ref{lem.mt1.walk-to-distance} (applied to $u = c$, $v = a$
and $k = \ell\tup{\mathbf{x}_3} + \ell\tup{\mathbf{y}_3}$) shows that
\begin{equation}
d \tup{c, a} \leq \ell\tup{\mathbf{x}_3} + \ell\tup{\mathbf{y}_3} .
\label{pf.exe.mt1.d+d+d.hint.fn1.1}
\end{equation}

Combining the walk $\mathbf{x}_1$ with the reversal of the walk
$\mathbf{y}_1$, we obtain a walk from $b$ to $c$ (via $p$). This walk
has length $\ell\tup{\mathbf{x}_1} + \ell\tup{\mathbf{y}_1}$. Hence,
there exists a walk from $b$ to $c$ having length
$\ell\tup{\mathbf{x}_1} + \ell\tup{\mathbf{y}_1}$. Consequently,
Lemma~\ref{lem.mt1.walk-to-distance} (applied to $u = b$, $v = c$
and $k = \ell\tup{\mathbf{x}_1} + \ell\tup{\mathbf{y}_1}$) shows that
\begin{equation}
d \tup{b, c} \leq \ell\tup{\mathbf{x}_1} + \ell\tup{\mathbf{y}_1} .
\label{pf.exe.mt1.d+d+d.hint.fn1.2}
\end{equation}

Adding together the inequalities \eqref{pf.exe.mt1.d+d+d.hint.fn1.1}
and \eqref{pf.exe.mt1.d+d+d.hint.fn1.2}, we obtain
\begin{align*}
d \tup{c, a} + d \tup{b, c}
&\leq \tup{\ell\tup{\mathbf{x}_3} + \ell\tup{\mathbf{y}_3}}
      + \tup{\ell\tup{\mathbf{x}_1} + \ell\tup{\mathbf{y}_1}} \\
&=
  \underbrace{ \ell\tup{\mathbf{y}_1}
               + \ell\tup{\mathbf{y}_3} }
             _{\substack{< d\tup{c, a} \\
                 \text{(by \eqref{pf.exe.mt1.d+d+d.hint.fn1.more2})}}}
+ \underbrace{ \ell\tup{\mathbf{x}_1}
               + \ell\tup{\mathbf{x}_3} }
             _{\substack{< d\tup{b, c} \\
                 \text{(by \eqref{pf.exe.mt1.d+d+d.hint.fn1.more1})}}}
< d \tup{c, a} + d \tup{b, c}.
\end{align*}
This is absurd. Hence, we have found a contradiction, qed.}.
In other words, the vertex $q$ appears before $p$ on the path
$\mathbf{y}$.

The same reasoning (but applied to $b$, $c$, $a$, $\mathbf{y}$,
$\mathbf{z}$, $\mathbf{x}$, $q$ and $p$ instead of $a$, $b$, $c$,
$\mathbf{x}$, $\mathbf{y}$, $\mathbf{z}$, $p$ and $q$) now shows that
the vertex $p$ appears before $q$ on the path $\mathbf{z}$ (because
the vertex $q$ appears before $p$ on the path $\mathbf{y}$). The same
reasoning (but applied to $b$, $c$, $a$, $\mathbf{y}$,
$\mathbf{z}$ and $\mathbf{x}$ instead of $a$, $b$, $c$,
$\mathbf{x}$, $\mathbf{y}$ and $\mathbf{z}$) therefore shows
that the vertex $p$ appears before $q$ on the path $\mathbf{y}$. But
this contradicts the fact that the vertex $q$ appears before $p$ on
the path $\mathbf{y}$.

This contradiction shows that our assumption was wrong. Hence,
$\abs{X \cap Y \cap Z} \leq 1$ is proven. From this, we can easily
obtain $\abs{X} + \abs{Y} + \abs{Z} \leq 2 \abs{X \cup Y \cup Z} + 1$
\ \ \ \ \footnote{\textit{Proof.} The sum
$\abs{X} + \abs{Y} + \abs{Z}$ counts the elements of
$X \cup Y \cup Z$, but it counts some of them twice and some thrice:
Namely, an element is counted thrice if it belongs to
$X \cap Y \cap Z$; otherwise, it is counted at most twice. Since
$\abs{X \cap Y \cap Z} \leq 1$, we know that at most one element is
counted thrice. All other elements are counted at most twice. Hence,
the total sum $\abs{X} + \abs{Y} + \abs{Z}$ is at most
$3 + 2 \tup{\abs{X \cup Y \cup Z} - 1} = 2 \abs{X \cup Y \cup Z} + 1$.
Qed.}. Now, adding the equalities
\eqref{pf.exe.mt1.d+d+d.hint.d1}, \eqref{pf.exe.mt1.d+d+d.hint.d2}
and \eqref{pf.exe.mt1.d+d+d.hint.d3} together, we obtain
\begin{align*}
d \tup{b, c} + d \tup{c, a} + d \tup{a, b}
&= \tup{\abs{X} - 1} + \tup{\abs{Y} - 1} + \tup{\abs{Z} - 1}
= \underbrace{\abs{X} + \abs{Y} + \abs{Z}}
             _{\leq 2 \abs{X \cup Y \cup Z} + 1}
  - 3 \\
&\leq 2 \abs{\underbrace{X \cup Y \cup Z}_{\subseteq V}} + 1 - 3
\leq 2 \abs{V} + 1 - 3 = 2 \abs{V} - 2.
\end{align*}
\end{proof}

\subsubsection{Third solution}

Let me finally sketch a third solution of the exercise. The idea of
the below solution is due to Sasha Pevzner, although I am restating it
in slightly different terms. First, let me generalize the problem as
follows:

\Needspace{4cm}
\begin{theorem} \label{thm.mt1.d+d+d.gene}
Let $k \in \NN$ be odd. Let $a_1, a_2, \ldots, a_k$ be $k$ vertices of
a connected simple graph $G$. Let us set $a_{k+1} = a_1$.
Then,
\[
\sum_{i=1}^k d \tup{a_i, a_{i+1}}
\leq \tup{k-1} \tup{\abs{\verts{G}}-1} .
\]
\end{theorem}

Before we start proving this, let us notice that
Theorem~\ref{thm.mt1.d+d+d.gene} does not hold for $k$ even, and the
whole question of maximizing $\sum_{i=1}^k d \tup{a_i, a_{i+1}}$ for
$k$ even is rather trivial\footnote{To wit, it is obvious that
  $\sum_{i=1}^k d \tup{a_i, a_{i+1}} \leq k \tup{\abs{\verts{G}}-1}$
  (since Lemma~\ref{lem.mt1.d-leq-V} shows that each
  of the $k$ numbers $d \tup{a_i, a_{i+1}}$ is
  $\leq \abs{\verts{G}}-1$).
  When $k$ is even, this bound cannot be improved,
  because it is attained whenever $G$ is the path graph $P_n$, the
  vertices $a_1, a_3, a_5, \ldots$ all equal to one endpoint of this
  path, and the vertices $a_2, a_4, a_6, \ldots$ all equal to the
  other endpoint.}.
This makes Theorem~\ref{thm.mt1.d+d+d.gene} (which answers the
question of maximizing $\sum_{i=1}^k d \tup{a_i, a_{i+1}}$ for
$k$ odd\footnote{Indeed, it is not hard to see that equality
  can be obtained in the inequality in
  Theorem~\ref{thm.mt1.d+d+d.gene}; hence, it really maximizes
  $\sum_{i=1}^k d \tup{a_i, a_{i+1}}$.})
all the more interesting.

Exercise~\ref{exe.mt1.d+d+d} is the particular case of
Theorem~\ref{thm.mt1.d+d+d.gene} for $k = 3$.

For the proof of Theorem~\ref{thm.mt1.d+d+d.gene}, we shall need a
slightly more advanced notation for the distance between two vertices
in a graph: Namely, if $u$ and $v$ are two vertices of a simple graph
$G$, then the distance $d \tup{u, v}$ will often be denoted by
$d_G \tup{u, v}$ (in order to stress the dependence on $G$). This
allows us to unambiguously speak of distances between $u$ and $v$ even
when there are several different graphs containing $u$ and $v$
as vertices.

Sasha's argument begins by reducing the problem to the situation in
which the graph is a tree. Thus, we will need to prove the following
lemma, which of course is a particular case of
Theorem~\ref{thm.mt1.d+d+d.gene}:

\begin{lemma} \label{lem.mt1.d+d+d.tree}
Let $k \in \NN$ be odd. Let $a_1, a_2, \ldots, a_k$ be $k$ vertices of
a tree $G$. Let us set $a_{k+1} = a_1$. Then,
\[
\sum_{i=1}^k d \tup{a_i, a_{i+1}}
\leq \tup{k-1} \tup{\abs{\verts{G}}-1} .
\]
(Here, we regard a tree as a simple graph.)
\end{lemma}

Let us first see why proving this lemma is sufficient:

\begin{proof}[Proof of Theorem~\ref{thm.mt1.d+d+d.gene} using
Lemma~\ref{lem.mt1.d+d+d.tree} (sketched).]
Assume that Lemma~\ref{lem.mt1.d+d+d.tree} is already proven.

The graph $G$ is connected, and thus has a spanning tree $T$. Fix such
a $T$. Clearly, $\verts{T} = \verts{G}$.
Being a tree, $T$ is of course still connected.

But $T$ is a tree. Therefore, Lemma~\ref{lem.mt1.d+d+d.tree} (applied
to $T$ instead of $G$) shows that
$\sum_{i=1}^k d_T \tup{a_i, a_{i+1}} \leq \tup{k-1}
\tup{\abs{\verts{T}}-1} = \tup{k-1} \tup{\abs{\verts{G}} - 1}$
(since $\verts{T} = \verts{G}$).

Since $T$ is a subgraph of $G$, each walk in $T$ is a walk in
$G$. Hence, $d_G \tup{u, v} \leq d_T \tup{u, v}$ for any two vertices
$u$ and $v$ of $G$. Thus,
\[
\sum_{i=1}^k \underbrack{d_G \tup{a_i, a_{i+1}}}
                        {\leq d_T \tup{a_i, a_{i+1}}}
\leq
\sum_{i=1}^k d_T \tup{a_i, a_{i+1}} \leq \tup{k-1}
\tup{\abs{\verts{G}}-1} .
\]
Hence, Theorem~\ref{thm.mt1.d+d+d.gene} is proven.
\end{proof}

It thus remains to prove Lemma~\ref{lem.mt1.d+d+d.tree}.

\begin{proof}[Proof of Lemma~\ref{lem.mt1.d+d+d.tree} (sketched).]
We proceed by induction on $\abs{\verts{G}}$.

The \textit{induction base} is the case when $\abs{\verts{G}} = 1$.
This case is easy (indeed, $G$ has only one vertex in this case, so
that all $k$ vertices $a_1, a_2, \ldots, a_k$ must be identical,
and therefore their distances $d \tup{a_i, a_{i+1}}$ are all $0$).

Now, to the \textit{induction step}: Fix an integer $N > 1$.
Assume (as the induction hypothesis)
that Lemma~\ref{lem.mt1.d+d+d.tree} is proven in the case when
$\abs{\verts{G}} = N-1$.
We must now prove Lemma~\ref{lem.mt1.d+d+d.tree} in the case when
$\abs{\verts{G}} = N$.

Thus, let us consider the situation of
Lemma~\ref{lem.mt1.d+d+d.tree} under the assumption that
$\abs{\verts{G}} = N$.
We need to prove that
\begin{equation}
\sum_{i=1}^k d_G \tup{a_i, a_{i+1}}
\leq \tup{k-1} \tup{\abs{\verts{G}}-1} .
\label{pf.lem.mt1.d+d+d.tree.goal}
\end{equation}

The graph $G$ is a tree with more than $1$ vertex (since
$\abs{\verts{G}} = N > 1$).
Hence, $G$ has at least one leaf.
Pick such a leaf, and denote it by $v$.
Let $v'$ be the only neighbor of $v$ in $G$.

Let $G'$ be the subgraph of $G$ obtained from $G$ by removing the
vertex $v$ and the unique edge with endpoint $v$ (that is, the edge
$vv'$).
Thus, $G'$ is a tree with $\abs{\verts{G} \setminus \set{v}} = N - 1$
vertices. Hence, $\abs{\verts{G'}} = N - 1$.

For each vertex $u$ of $G$, we define a vertex $\overline{u}$ of $G'$
as follows:
\[
\overline{u}
= \begin{cases}
    u   , & \text{ if } u \neq v; \\
    v'  , & \text{ if } u = v
  \end{cases}
.
\]
Then, all of $\overline{a_1}, \overline{a_2}, \ldots, \overline{a_k}$
are vertices of $G'$. Hence, (by the induction hypothesis) we can
apply Lemma~\ref{lem.mt1.d+d+d.tree} to $G'$ and $\overline{a_i}$
instead of $G$ and $a_i$. We thus obtain
\begin{equation}
\sum_{i=1}^k d_{G'} \tup{\overline{a_i}, \overline{a_{i+1}}}
\leq \tup{k-1} \tup{\abs{\verts{G'}}-1} .
\label{pf.lem.mt1.d+d+d.tree.4}
\end{equation}

Recall that $v$ is a leaf of the tree $G$. Hence, any path in $G$ that
neither starts nor ends at $v$ must be a path in $G'$ as well (because
otherwise, it would have to traverse $v$, but this would entail that
$v$ is contained in at least two edges, which would contradict the
fact that $v$ is a leaf). Thus,
\begin{equation}
d_G \tup{x, y}
= d_{G'} \tup{x, y}
\label{pf.lem.mt1.d+d+d.tree.5}
\end{equation}
for any two vertices $x$ and $y$ of $G'$.

Let us, however, notice that
\begin{equation}
d_G \tup{x, y}
= d_{G'} \tup{\overline{x}, \overline{y}}
  + \ive{\text{exactly one of } x \text{ and } y
         \text{ equals } v }
\label{pf.lem.mt1.d+d+d.tree.6}
\end{equation}
for any two vertices $x$ and $y$ of $G$, where we are using the
Iverson bracket notation\footnote{\textit{Proof
of \eqref{pf.lem.mt1.d+d+d.tree.6}.} Let $x$ and $y$ be two vertices
of $G$.
We must prove \eqref{pf.lem.mt1.d+d+d.tree.6}.
If none of $x$ and $y$ equals $v$, then
\eqref{pf.lem.mt1.d+d+d.tree.6} follows from
\eqref{pf.lem.mt1.d+d+d.tree.5} (because in this case, we have
$\overline{x} = x$ and $\overline{y} = y$).
If both $x$ and $y$ equal $v$, then \eqref{pf.lem.mt1.d+d+d.tree.6}
holds as well (since in this case, we have $x = y$).
Hence, it remains to prove \eqref{pf.lem.mt1.d+d+d.tree.6} in the case
when exactly one of $x$ and $y$ equals $v$.
Thus, consider this case.
WLOG assume that $x = v$ and $y \neq v$ (since otherwise, we can
switch $x$ with $y$). Thus,
$\ive{\text{exactly one of } x \text{ and } y
         \text{ equals } v } = 1$.
From $x = v$, we obtain $\overline{x} = v'$
(by the definition of $\overline{x}$).
From $y \neq v$, we obtain $\overline{y} = y$
(by the definition of $\overline{y}$).
Recall that $v'$ is the only neighbor of $v$.
Hence, $vv'$ is the only edge that contains $v$.
In other words, $vv'$ is the only edge that contains $x$ (since
$x = v$).
Recall that $G$ is a tree. Hence, there is only one path from $x$ to
$y$. The length of this path must therefore be $d_G \tup{x, y}$. This
path has length $> 0$ (since $y \neq v = x$) and therefore begins with
an edge that contains $x$. Hence, it begins with the edge $vv'$
(because the only edge that contains $x$ is $vv'$). After traversing
this edge, the path must proceed from $v'$ to $y$, which requires
$d_G \tup{v', y}$ edges (again because $G$ is a tree, and thus there
is exactly one path from $v'$ to $y$). Hence, the length of this path
is $1 + d_G \tup{v', y}$. Since we already know that the length of
this path is $d_G \tup{x, y}$, we thus obtain
\begin{align*}
d_G \tup{x, y}
&= 1 + \underbrack{d_G \tup{v', y}}
                  {= d_{G'} \tup{v', y} \\
                   \text{(by \eqref{pf.lem.mt1.d+d+d.tree.5}, applied }
                   \text{to } v' \text{ instead of } x
                   \text{ (since } v' \text{ and } y \text{ are }
                   \text{vertices of } G' \text{))}}
 = 1 + d_{G'} \tup{v', y} \\
&= d_{G'} \tup{\underbrack{v'}{= \overline{x}},
               \underbrack{y}{= \overline{y}}} + 1
 = d_{G'} \tup{\overline{x}, \overline{y}} + 1
 = d_{G'} \tup{\overline{x}, \overline{y}}
  + \ive{\text{exactly one of } x \text{ and } y
         \text{ equals } v }
\end{align*}
(since $1 = \ive{\text{exactly one of } x \text{ and } y
         \text{ equals } v }$).
This proves \eqref{pf.lem.mt1.d+d+d.tree.6}.}.

Hence,
\begin{align}
& \sum_{i=1}^k
  \underbrack{d_G \tup{a_i, a_{i+1}}}
             {= d_{G'} \tup{\overline{a_i}, \overline{a_{i+1}}}
              + \ive{\text{exactly one of } a_i \text{ and } a_{i+1}
                     \text{ equals } v } \\
              \text{(by \eqref{pf.lem.mt1.d+d+d.tree.6}, applied to }
              x = a_i \text{ and } y = a_{i+1} \text{)}}
\nonumber \\
&= \sum_{i=1}^k
   \tup{d_{G'} \tup{\overline{a_i}, \overline{a_{i+1}}}
          + \ive{\text{exactly one of } a_i \text{ and } a_{i+1}
              \text{ equals } v }}
\nonumber \\
&= \underbrack{\sum_{i=1}^k
                d_{G'} \tup{\overline{a_i}, \overline{a_{i+1}}}}
              {\leq \tup{k-1} \tup{\abs{\verts{G'}}-1} \\
                \text{(by \eqref{pf.lem.mt1.d+d+d.tree.4})}}
 + \sum_{i=1}^k
      \underbrack{\ive{\text{exactly one of } a_i \text{ and } a_{i+1}
                    \text{ equals } v }}
                 {\leq 1}
\nonumber \\
&\leq \tup{k-1} \tup{\abs{\verts{G'}}-1}
    + \underbrack{\sum_{i=1}^k 1}{= k}
= \tup{k-1} \tup{\underbrack{\abs{\verts{G'}}}{= N-1}
                 -1} + k
\nonumber \\
&= \tup{k-1} \tup{\tup{N-1} - 1} + k
= \tup{k-1} \tup{N-1} + 1 .
\label{pf.lem.mt1.d+d+d.tree.antigoal}
\end{align}

But recall that our goal is to prove
\eqref{pf.lem.mt1.d+d+d.tree.goal}. We assume the contrary (for the
sake of contradiction). Hence, we have
\[
\sum_{i=1}^k d_G \tup{a_i, a_{i+1}}
> \tup{k-1} \tup{\underbrack{\abs{\verts{G}}}{= N} -1}
= \tup{k-1} \tup{N-1} .
\]
Since both sides of this
inequality are integers, we thus obtain
\[
\sum_{i=1}^k d_G \tup{a_i, a_{i+1}}
\geq \tup{k-1} \tup{N-1} + 1.
\]
Combining this with \eqref{pf.lem.mt1.d+d+d.tree.antigoal}, we see
that the inequality \eqref{pf.lem.mt1.d+d+d.tree.antigoal} must be an
equality. Hence, each inequality that was used in the derivation of
\eqref{pf.lem.mt1.d+d+d.tree.antigoal} must also be an
equality\footnote{This is not to be taken fully literally. For
example, we can derive the inequality $2\cdot 0 \leq 0$ by multiplying
the two inequalities $2 \leq 0$ and $0 \leq 0$, and it is not true
that each of the latter two inequalities must be an equality, even
though the former inequality is an equality.
However, the derivation of the inequality
\eqref{pf.lem.mt1.d+d+d.tree.antigoal} involved only
\textbf{addition} (not multiplication) of other inequalities; and
therefore, equality in \eqref{pf.lem.mt1.d+d+d.tree.antigoal} forces
equality in each of the inequalities that were added.}.
In particular, the inequality
\[
\ive{\text{exactly one of } a_i \text{ and } a_{i+1}
                     \text{ equals } v } \leq 1
\]
must be an equality for each $i \in \set{1, 2, \ldots, k}$ (because
all of these inequalities were used in the derivation of
\eqref{pf.lem.mt1.d+d+d.tree.antigoal}). In other words, the following
claim holds:
\begin{statement}
\textit{Claim 1:} For each $i \in \set{1, 2, \ldots, k}$, exactly one
of $a_i$ and $a_{i+1}$ equals $v$.
\end{statement}

Now, let us assume that $a_1 = v$. Then, Claim 1 (applied to $i=1$)
shows that exactly one of $a_1$ and $a_2$ equals $v$. Hence, $a_2 \neq
v$ (since $a_1 = v$). But Claim 2 (applied to $i=2$) shows that
exactly one of $a_2$ and $a_3$ equals $v$. Hence, $a_3 = v$ (since
$a_2 \neq v$). We can continue this line of reasoning, thus showing
that $a_i = v$ for each odd $i \in \set{1, 2, \ldots, k+1}$ and that
$a_i \neq v$ for each even $i \in \set{1, 2, \ldots, k+1}$.
In particular, this shows that $a_{k+1} \neq v$ (since $k+1$ is even
(since $k$ is odd)).
But this contradicts $a_{k+1} = a_1 = v$.

Thus, we have obtained a contradiction under the assumption that
$a_1 = v$. But we could similarly have obtained a contradiction under
the assumption that $a_1 \neq v$ (indeed, the very same argument would
have worked, except that the roles of ``being equal to $v$'' and
``being not equal to $v$'' would be interchanged). Thus, we always
have a contradiction. This completes the proof of
Lemma~\ref{lem.mt1.d+d+d.tree}.
\end{proof}

\subsubsection{The generalization derived from the problem}

As already mentioned, Exercise~\ref{exe.mt1.d+d+d} can be obtained
as a particular case of Theorem~\ref{thm.mt1.d+d+d.gene} for $k = 3$.
Conversely, we can also prove Theorem~\ref{thm.mt1.d+d+d.gene} using
a fairly simple induction argument that relies on
Exercise~\ref{exe.mt1.d+d+d} and Lemma~\ref{lem.mt1.distances-metric}.
Unlike Sasha Pevzner's proof above, this does not give a new solution
to Exercise~\ref{exe.mt1.d+d+d}, but might still be of interest.

\begin{proof}[Proof of Theorem~\ref{thm.mt1.d+d+d.gene} using
Exercise~\ref{exe.mt1.d+d+d} and
Lemma~\ref{lem.mt1.distances-metric}.]
Write the graph $G$ in the form $G = \tup{V, E}$.
Thus, $\verts{G} = V$ and $\edges{G} = E$.
Set $n = \abs{V}$.
Also, set $n' = n-1$.

We shall first show that for each $j \in \NN$ satisfying $2j \leq k$,
we have
\begin{equation}
\sum_{i=1}^{2j} d \tup{a_i, a_{i+1}}
\leq 2j n' - d \tup{a_{2j+1}, a_1} .
\label{pf.thm.mt1.d+d+d.gene.indproof.1}
\end{equation}

\begin{proof}[Proof of \eqref{pf.thm.mt1.d+d+d.gene.indproof.1}:]
We shall prove \eqref{pf.thm.mt1.d+d+d.gene.indproof.1} by induction
over $j$.

\textit{Induction base:} The inequality
\eqref{pf.thm.mt1.d+d+d.gene.indproof.1} holds for
$j = 0$\ \ \ \ \footnote{\textit{Proof.} We have
$d \tup{\underbrace{a_{2\cdot 0+1}}_{= a_1}, a_1}
= d \tup{a_1, a_1} = 0$
(by Lemma~\ref{lem.mt1.distances-metric} \textbf{(a)}), so that
$\underbrace{2 \cdot 0 n'}_{= 0}
- \underbrace{d \tup{a_1, a_{2\cdot 0+1}}}_{= 0}
= 0 - 0 = 0$. Now,
$\sum_{i=1}^{2\cdot 0} d \tup{a_i, a_{i+1}}
= \tup{\text{empty sum}} = 0
\leq 0 = 2 \cdot 0 n' - d \tup{a_{2\cdot 0+1}, a_1}$.
In other words, the inequality
\eqref{pf.thm.mt1.d+d+d.gene.indproof.1} holds for $j = 0$.}.
Hence, the induction base is complete.

\textit{Induction step:} Fix a positive $J \in \NN$ satisfying
$2J \leq k$.
Assume that \eqref{pf.thm.mt1.d+d+d.gene.indproof.1} holds for
$j = J-1$.
We must then show that \eqref{pf.thm.mt1.d+d+d.gene.indproof.1} holds
for $j = J$.

Since $J$ is a positive integer, we have $J-1 \in \NN$. Moreover,
$2 \tup{J-1} \leq 2J \leq k$. Hence,
\eqref{pf.thm.mt1.d+d+d.gene.indproof.1} is applicable to $j = J-1$.
Since we have assumed that \eqref{pf.thm.mt1.d+d+d.gene.indproof.1}
holds for $j = J-1$, we thus obtain
\begin{align}
\sum_{i=1}^{2 \tup{J-1}} d \tup{a_i, a_{i+1}}
&\leq 2\tup{J-1} n' - d \tup{a_{2\tup{J-1}+1}, a_1} \nonumber \\
&= 2\tup{J-1} n' - d \tup{a_{2J-1}, a_1}
\label{pf.thm.mt1.d+d+d.gene.indproof.1.pf.1}
\end{align}
(since $2\tup{J-1}+1 = 2J-1$).

Lemma~\ref{lem.mt1.distances-metric} \textbf{(c)} (applied to
$u = a_{2J-1}$, $v = a_1$ and $w = a_{2J}$) yields
$d \tup{a_{2J-1}, a_1} + d \tup{a_1, a_{2J}}
\geq d \tup{a_{2J-1}, a_{2J}}$.
Hence,
\[
d \tup{a_{2J-1}, a_{2J}}
\leq d \tup{a_{2J-1}, a_1} + d \tup{a_1, a_{2J}} .
\]

But Exercise~\ref{exe.mt1.d+d+d} (applied to $a = a_{2J}$,
$b = a_{2J+1}$ and $c = a_1$) yields
\[
d \tup{a_{2J+1}, a_1} + d \tup{a_1, a_{2J}} + d \tup{a_{2J}, a_{2J+1}}
\leq 2 \underbrace{\abs{V}}_{= n} - 2 = 2 n - 2
= 2 \underbrace{\tup{n-1}}_{= n'} = 2 n' .
\]
Subtracting $d \tup{a_{2J+1}, a_1}$ from both sides of this
inequality, we obtain
\[
d \tup{a_1, a_{2J}} + d \tup{a_{2J}, a_{2J+1}}
\leq 2 n' - d \tup{a_{2J+1}, a_1} .
\]

Now,
\begin{align*}
\sum_{i=1}^{2J} d \tup{a_i, a_{i+1}}
&= \sum_{i=1}^{2J-2} d \tup{a_i, a_{i+1}}
        + d \tup{a_{2J-1}, a_{2J}} + d \tup{a_{2J}, a_{2J+1}} \\
&= \underbrack{\sum_{i=1}^{2 \tup{J-1}} d \tup{a_i, a_{i+1}}}
              {\leq 2\tup{J-1} n' - d \tup{a_{2J-1}, a_1} \\
               \text{(by \eqref{pf.thm.mt1.d+d+d.gene.indproof.1.pf.1})}}
        + \underbrack{d \tup{a_{2J-1}, a_{2J}}}
                     {\leq d \tup{a_{2J-1}, a_1} + d \tup{a_1, a_{2J}}}
        + d \tup{a_{2J}, a_{2J+1}} \\
&\qquad \left(\text{since } 2J-2 = 2 \tup{J-1} \right) \\
&\leq 2\tup{J-1} n' - d \tup{a_1, a_{2J-1}}
        + d \tup{a_1, a_{2J-1}} + d \tup{a_1, a_{2J}}
        + d \tup{a_{2J}, a_{2J+1}} \\
&= 2\tup{J-1} n'
        + \underbrack{d \tup{a_1, a_{2J}} + d \tup{a_{2J}, a_{2J+1}}}
                     {\leq 2 n' - d \tup{a_{2J+1}, a_1} } \\
&\leq \underbrace{2\tup{J-1} n' + 2n'}_{= 2J n'}
      - d \tup{a_{2J+1}, a_1}
 = 2J n' - d \tup{a_{2J+1}, a_1} .
\end{align*}
In other words, \eqref{pf.thm.mt1.d+d+d.gene.indproof.1} holds
for $j = J$.
This completes the induction step.
Thus, \eqref{pf.thm.mt1.d+d+d.gene.indproof.1} is proven by induction.
\end{proof}

We know that $k$ is an odd nonnegative integer.
Hence, there exists some $j \in \NN$ satisfying $k = 2j+1$.
Consider this $j$.
From $2j+1 = k$, we obtain $a_{\tup{2j+1}+1} = a_{k+1} = a_1$.
Also, $2j = k-1$ (since $k = 2j+1$) and
$n' = \underbrace{n}_{= \abs{V}} - 1
= \abs{\underbrace{V}_{= \verts{G}}} - 1
= \abs{\verts{G}} - 1$.

From $k = 2j+1$, we obtain
\begin{align*}
\sum_{i=1}^k d \tup{a_i, a_{i+1}}
&= \sum_{i=1}^{2j+1} d \tup{a_i, a_{i+1}}
 = \underbrack{\sum_{i=1}^{2j} d \tup{a_i, a_{i+1}}}
              {\leq 2j n' - d \tup{a_{2j+1}, a_1} \\
               \text{(by \eqref{pf.thm.mt1.d+d+d.gene.indproof.1})}}
         + d \tup{a_{2j+1}, \underbrace{a_{\tup{2j+1}+1}}_{= a_1}} \\
&\leq 2j n' - d \tup{a_{2j+1}, a_1} + d \tup{a_{2j+1}, a_1}
 = \underbrace{2j}_{= k-1} \underbrace{n'}_{= \abs{\verts{G}} - 1} \\
&= \tup{k-1} \tup{\abs{\verts{G}} - 1} .
\end{align*}
This proves Theorem~\ref{thm.mt1.d+d+d.gene}.
\end{proof}

\subsection{Exercise \ref{exe.mt1.cyctree}: two steps away from a
forest}

We prepare for Exercise~\ref{exe.mt1.cyctree} by showing several
lemmas.

\begin{lemma} \label{lem.mt1.cyctree.H-has-cycle}
Let $H$ be a multigraph such that
$\abs{\edges{H}} \geq \abs{\verts{H}}$.
Assume that $H$ has at least one vertex.
Then, $H$ contains a cycle.
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.mt1.cyctree.H-has-cycle}
(sketched).]
Assume the contrary. Hence, $H$
contains no cycle, i.e., is a forest. Therefore, Corollary 20 from
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/5707lec9.pdf}{lecture 9}
shows that\footnote{Recall that $b_0 \tup{H}$ denotes the number of
connected components of $H$. Since $H$ has at least one connected
component (because $H$ has at least one vertex), we have
$b_0 \tup{H} > 0$.}
$\abs{\edges{H}} = \abs{\verts{H}} - b_0 \tup{H} < \abs{\verts{H}}$
(since $b_0 \tup{H} > 0$), which contradicts
$\abs{\edges{H}} \geq \abs{\verts{H}}$.
Hence, our assumption was false, qed.
\end{proof}

In the following, we shall use the Iverson bracket notation.
In other words, for any logical statement $\mathcal{A}$, we set
$\ive{\mathcal{A}} =
\begin{cases}
1, & \text{if }\mathcal{A}\text{ is true};\\
0, & \text{if }\mathcal{A}\text{ is false}
\end{cases}$.

\begin{verlong}
\begin{lemma} \label{lem.mt1.cyctree.iverson}
Let $G = \tup{V, E, \phi}$ be a multigraph. Then,
$\deg v = \sum_{e \in E} \ive{v \in \phi\tup{e}}$.
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.mt1.cyctree.iverson}.]
Recall that $\deg v$ is the number of all edges of $G$ containing $v$.
In other words,
$\deg v = \tup{\text{the number of all } e \in E \text{ such that }
                v \in \phi\tup{e}}$.
But
\begin{align*}
\sum_{e \in E} \ive{v \in \phi\tup{e}}
&= \sum_{\substack{e \in E; \\ v \in \phi\tup{e}}}
            \underbrack{\ive{v \in \phi\tup{e}}}
                       {= 1 \\ \text{(since } v \in \phi\tup{e}
                            \text{)}}
 + \sum_{\substack{e \in E; \\ \text{not } v \in \phi\tup{e}}}
            \underbrack{\ive{v \in \phi\tup{e}}}
                       {= 0 \\ \text{(since we do not have }
                            v \in \phi\tup{e} \text{)}} \\
&\qquad \left(\text{since each } e \in E \text{ either satisfies }
                v \in \phi\tup{e} \text{ or not } \right) \\
&= \sum_{\substack{e \in E; \\ v \in \phi\tup{e}}} 1
 + \underbrack{\sum_{\substack{e \in E; \\ \text{not }
                            v \in \phi\tup{e}}} 0}
              {= 0}
=  \sum_{\substack{e \in E; \\ v \in \phi\tup{e}}} 1 \\
&= \tup{\text{the number of all } e \in E \text{ such that }
                v \in \phi\tup{e}} \cdot 1 \\
&= \tup{\text{the number of all } e \in E \text{ such that }
                v \in \phi\tup{e}}
= \deg v.
\end{align*}
This proves Lemma~\ref{lem.mt1.cyctree.iverson}.
\end{proof}
\end{verlong}

Let us introduce one more notation:

\begin{itemize}
\item If $A$ and $B$ are two sets, then $A \bigtriangleup B$ shall
denote the
\href{https://en.wikipedia.org/wiki/Symmetric_difference}{\textit{symmetric difference}}
of $A$ and $B$; this is defined as the
set $\tup{A \cup B} \setminus \tup{A \cap B}
= \tup{A \setminus B} \cup \tup{B \setminus A}$. In other words,
$A \bigtriangleup B$ is the set of all elements that belong to
\textbf{exactly one} of $A$ and $B$. (This is the operation on sets
that corresponds to
\href{https://en.wikipedia.org/wiki/Exclusive_or}{the logical operation XOR}.)
\end{itemize}

\begin{lemma} \label{lem.mt1.cyctree.AsymB}
Let $G = \tup{V, E, \phi}$ be a multigraph. Let $A$ and $B$ be two
subsets of $E$. Let $v \in V$. Then,
\[
\deg_{\tup{V, A \bigtriangleup B, \phi\mid_{A \bigtriangleup B}}} v
= \deg_{\tup{V, A, \phi\mid_A}} v
  + \deg_{\tup{V, B, \phi\mid_B}} v
  - 2 \deg_{\tup{V, A \cap B, \phi\mid_{A \cap B}}} v.
\]
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.mt1.cyctree.AsymB}.]
Each edge $e \in E$ satisfies
\begin{equation}
\ive{e \in A \bigtriangleup B}
= \ive{e \in A} + \ive{e \in B} - 2 \ive{e \in A \cap B}
\label{pf.lem.mt1.cyctree.AsymB.1}
\end{equation}
\footnote{\textit{Proof of \eqref{pf.lem.mt1.cyctree.AsymB.1}.}
Let $e \in E$. We must prove the equality
\eqref{pf.lem.mt1.cyctree.AsymB.1}.
We are in one of the following four cases:
\begin{itemize}
\item \textit{Case 1:} We have $e \in A$ and $e \in B$.
\item \textit{Case 2:} We have $e \in A$ but not $e \in B$.
\item \textit{Case 3:} We have $e \in B$ but not $e \in A$.
\item \textit{Case 4:} We have neither $e \in A$ nor $e \in B$.
\end{itemize}
Let us prove \eqref{pf.lem.mt1.cyctree.AsymB.1} in Case 1. In this
case, we have $e \in A$ and $e \in B$. Thus, $e \in A \cap B$, so
that $e \notin \tup{A \cup B} \setminus \tup{A \cap B}
= A \bigtriangleup B$. Thus, $\ive{e \in A \bigtriangleup B} = 0$.
Also, $\ive{e \in A \cap B} = 1$ (since $e \in A \cap B$) and
$\ive{e \in A} = 1$ (since $e \in A$) and $\ive{e \in B} = 1$ (since
$e \in B$). Thus,
\[
\underbrace{\ive{e \in A}}_{= 1}
 + \underbrace{\ive{e \in B}}_{= 1}
 - 2 \underbrace{\ive{e \in A \cap B}}_{= 1}
= 1 + 1 - 2 \cdot 1 = 0 = \ive{e \in A \bigtriangleup B} .
\]
Hence, \eqref{pf.lem.mt1.cyctree.AsymB.1} is proven in Case 1.
Similarly, \eqref{pf.lem.mt1.cyctree.AsymB.1} can be proven in Case 2,
in Case 3, and in Case 4. Therefore,
\eqref{pf.lem.mt1.cyctree.AsymB.1} always holds. This completes the
proof of \eqref{pf.lem.mt1.cyctree.AsymB.1}.}.

But for each subset $F$ of $E$, we have
\begin{equation}
\deg_{\tup{V, F, \phi\mid_F}} v
= \sum_{\substack{e \in E;\ v \in \phi\tup{e}}} \ive{e \in F}
\label{pf.lem.mt1.cyctree.AsymB.2}
\end{equation}
\footnote{\textit{Proof of \eqref{pf.lem.mt1.cyctree.AsymB.2}.}
Let $F$ be a subset of $E$.
The definition of $\deg_{\tup{V, F, \phi\mid_F}} v$ shows that
$\deg_{\tup{V, F, \phi\mid_F}} v$ is the number of edges of the
multigraph $\tup{V, F, \phi\mid_F}$ that contain $v$. Since the edges
of the multigraph $\tup{V, F, \phi\mid_F}$ are the elements of $F$,
this rewrites as follows:
$\deg_{\tup{V, F, \phi\mid_F}} v$ is the number of elements of $F$
that contain $v$. In other words,
$\deg_{\tup{V, F, \phi\mid_F}} v$ is the number of all $e \in F$ that
satisfy $v \in \tup{\phi\mid_F}\tup{e}$.
In other words,
$\deg_{\tup{V, F, \phi\mid_F}} v$ is the number of all $e \in F$ that
satisfy $v \in \phi\tup{e}$ (because obviously, we have
$\tup{\phi\mid_F}\tup{e} = \phi\tup{e}$ for each $e \in F$).
In other words,
\begin{equation}
\deg_{\tup{V, F, \phi\mid_F}} v
= \tup{\text{the number of all } e \in F \text{ that satisfy }
          v \in \phi\tup{e}} .
\label{pf.lem.mt1.cyctree.AsymB.2.pf.1}
\end{equation}
But
\begin{align*}
\sum_{\substack{e \in E;\ v \in \phi\tup{e}}} \ive{e \in F}
&= \sum_{\substack{e \in E;\ v \in \phi\tup{e}; \  e \in F}}
            \underbrack{\ive{e \in F}}
                       {= 1 \\ \text{(since } e \in F \text{)}}
 + \sum_{\substack{e \in E;\ v \in \phi\tup{e};
                \ \text{not } e \in F}}
            \underbrack{\ive{e \in F}}
                       {= 0 \\ \text{(since we do not have }
                                e \in F \text{)}} \\\
&\qquad \left(\text{since each } e \in E \text{ either satisfies }
                    e \in F \text{ or does not}\right) \\
&= \sum_{\substack{e \in E;\ v \in \phi\tup{e}; \  e \in F}} 1
 + \underbrack{\sum_{\substack{e \in E;\ v \in \phi\tup{e};
                        \ \text{not } e \in F}} 0}
              {= 0}
\\
&= \sum_{\substack{e \in E;\ v \in \phi\tup{e}; \  e \in F}} 1 \\
&= \tup{\text{the number of all } e \in E \text{ that satisfy }
          v \in \phi\tup{e} \text{ and } e \in F} \cdot 1 \\
&= \tup{\text{the number of all } e \in E \text{ that satisfy }
          v \in \phi\tup{e} \text{ and } e \in F} \\
&= \tup{\text{the number of all } e \in F \text{ that satisfy }
          v \in \phi\tup{e}}
\end{align*}
(because the $e \in E$ that satisfy $e \in F$ are precisely the
$e \in F$). Comparing this with
\eqref{pf.lem.mt1.cyctree.AsymB.2.pf.1}, we obtain
\[
\deg_{\tup{V, F, \phi\mid_F}} v
= \sum_{\substack{e \in E;\ v \in \phi\tup{e}}} \ive{e \in F} .
\]
This proves \eqref{pf.lem.mt1.cyctree.AsymB.2}.}.
Applying this to $F = A \bigtriangleup B$, we obtain
\begin{align*}
\deg_{\tup{V, A \bigtriangleup B, \phi\mid_{A \bigtriangleup B}}} v
&= \sum_{\substack{e \in E;\ v \in \phi\tup{e}}}
         \underbrack{\ive{e \in A \bigtriangleup B}}
                    {= \ive{e \in A} + \ive{e \in B}
                         - 2 \ive{e \in A \cap B} \\
                     \text{(by \eqref{pf.lem.mt1.cyctree.AsymB.1})}}
         \\
&= \sum_{\substack{e \in E;\ v \in \phi\tup{e}}}
         \tup{\ive{e \in A} + \ive{e \in B} - 2 \ive{e \in A \cap B}}
         \\
&= \sum_{\substack{e \in E;\ v \in \phi\tup{e}}} \ive{e \in A}
   + \sum_{\substack{e \in E;\ v \in \phi\tup{e}}} \ive{e \in B}
   - 2 \sum_{\substack{e \in E;\ v \in \phi\tup{e}}}
                \ive{e \in A \cap B} .
\end{align*}
Comparing this with
\begin{align*}
&
\underbrack{\deg_{\tup{V, A, \phi\mid_A}} v}
           {= \sum_{\substack{e \in E;\ v \in \phi\tup{e}}}
                    \ive{e \in A} \\
            \text{(by \eqref{pf.lem.mt1.cyctree.AsymB.2}, applied to }
            F = A \text{)}}
+
\underbrack{\deg_{\tup{V, B, \phi\mid_B}} v}
           {= \sum_{\substack{e \in E;\ v \in \phi\tup{e}}}
                    \ive{e \in B} \\
            \text{(by \eqref{pf.lem.mt1.cyctree.AsymB.2}, applied to }
            F = B \text{)}}
-
2 \underbrack{\deg_{\tup{V, A \cap B, \phi\mid_{A \cap B}}} v}
             {= \sum_{\substack{e \in E;\ v \in \phi\tup{e}}}
                      \ive{e \in A \cap B} \\
              \text{(by \eqref{pf.lem.mt1.cyctree.AsymB.2}, applied to }
              F = A \cap B \text{)}} \\
&= \sum_{\substack{e \in E;\ v \in \phi\tup{e}}} \ive{e \in A}
   + \sum_{\substack{e \in E;\ v \in \phi\tup{e}}} \ive{e \in B}
   - 2 \sum_{\substack{e \in E;\ v \in \phi\tup{e}}}
                \ive{e \in A \cap B} ,
\end{align*}
we obtain
\[
\deg_{\tup{V, A \bigtriangleup B, \phi\mid_{A \bigtriangleup B}}} v
= \deg_{\tup{V, A, \phi\mid_A}} v
  + \deg_{\tup{V, B, \phi\mid_B}} v
  - 2 \deg_{\tup{V, A \cap B, \phi\mid_{A \cap B}}} v.
\]
This proves Lemma~\ref{lem.mt1.cyctree.AsymB}.
\end{proof}

\begin{lemma} \label{lem.mt1.cyctree.two-cycles}
Let $G = \tup{V, E, \phi}$ be a multigraph. Let $\mathbf{a}$ and
$\mathbf{b}$ be two cycles of $G$. Let $A$ be the set of the edges
of $\mathbf{a}$. Let $B$ be the set of the edges of $\mathbf{b}$.

\textbf{(a)} For each vertex $v \in V$, the number
$\deg_{\tup{V, A \bigtriangleup B, \phi\mid_{A \bigtriangleup B}}} v$
is even.

\textbf{(b)} If $A \neq B$, then the multigraph
$\tup{V, A \bigtriangleup B, \phi\mid_{A \bigtriangleup B}}$ has a
cycle.

\textbf{(c)} Let $\mathbf{c}$ be a cycle of the multigraph
$\tup{V, A \bigtriangleup B, \phi\mid_{A \bigtriangleup B}}$. Then,
at least one of the cycles $\mathbf{a}$, $\mathbf{b}$ and
$\mathbf{c}$ has length $\leq \dfrac{2 \abs{E}}{3}$.
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.mt1.cyctree.two-cycles}.]
\textbf{(a)} Let $v \in V$. Then,
$\deg_{\tup{V, A, \phi\mid_A}} v \equiv 0 \mod 2$
\ \ \ \ \footnote{\textit{Proof.} We are in one of the following two
cases:

\begin{itemize}
\item \textit{Case 1:} The vertex $v$ does not lie on the cycle
        $\mathbf{a}$.
\item \textit{Case 2:} The vertex $v$ lies on the cycle $\mathbf{a}$.
\end{itemize}

Let us consider Case 1 first. In this case, the vertex $v$ does not
lie on the cycle $\mathbf{a}$. Hence, no edge of $\mathbf{a}$ contains
$v$. In other words, no edge in $A$ contains $v$ (since the edges in
$A$ are precisely the edges of $\mathbf{a}$). In other words,
$\deg_{\tup{V, A, \phi\mid_A}} v = 0$. Hence,
$\deg_{\tup{V, A, \phi\mid_A}} v = 0 \equiv 0 \mod 2$. Thus,
$\deg_{\tup{V, A, \phi\mid_A}} v \equiv 0 \mod 2$ is proven in Case 1.

Let us next consider Case 2. In this case, the vertex $v$ lies on the
cycle $\mathbf{a}$. Hence, exactly two edges of $\mathbf{a}$ contain
$v$ (because a vertex on a cycle is entered exactly once by the cycle,
and exited exactly once by the cycle). These two edges are distinct
(since the edges of a cycle are always distinct). Thus, exactly two
distinct edges of $\mathbf{a}$ contain $v$. In other words, exactly
two edges in $A$ contain $v$ (since the edges in $A$ are precisely
the edges of $\mathbf{a}$). In other words,
$\deg_{\tup{V, A, \phi\mid_A}} v = 2$. Hence,
$\deg_{\tup{V, A, \phi\mid_A}} v = 2 \equiv 0 \mod 2$. Thus,
$\deg_{\tup{V, A, \phi\mid_A}} v \equiv 0 \mod 2$ is proven in Case 2.

We have now proven
$\deg_{\tup{V, A, \phi\mid_A}} v \equiv 0 \mod 2$ in each of the two
Cases 1 and 2. Hence,
$\deg_{\tup{V, A, \phi\mid_A}} v \equiv 0 \mod 2$ always holds.}.
Similarly,
$\deg_{\tup{V, B, \phi\mid_B}} v \equiv 0 \mod 2$.
Now, Lemma~\ref{lem.mt1.cyctree.AsymB} yields
\begin{align*}
\deg_{\tup{V, A \bigtriangleup B, \phi\mid_{A \bigtriangleup B}}} v
&= \underbrace{\deg_{\tup{V, A, \phi\mid_A}} v}_{\equiv 0 \mod 2}
   + \underbrace{\deg_{\tup{V, B, \phi\mid_B}} v}_{\equiv 0 \mod 2}
   - \underbrace{2}_{\equiv 0 \mod 2}
        \deg_{\tup{V, A \cap B, \phi\mid_{A \cap B}}} v \\
&\equiv 0 + 0 - 0 = 0 \mod 2 .
\end{align*}
In other words, the number
$\deg_{\tup{V, A \bigtriangleup B, \phi\mid_{A \bigtriangleup B}}} v$
is even.
This proves Lemma~\ref{lem.mt1.cyctree.two-cycles} \textbf{(a)}.

\textbf{(b)} It is well-known that if $X$ and $Y$ are two sets
satisfying $X \neq Y$, then $X \bigtriangleup Y \neq \varnothing$.
Applying this to $X = A$ and $Y = B$, we obtain
$A \bigtriangleup B \neq \varnothing$. Hence, the multigraph
$\tup{V, A \bigtriangleup B, \phi\mid_{A \bigtriangleup B}}$ has at
least one edge. Furthermore, each vertex of this multigraph has even
degree (because of
Lemma~\ref{lem.mt1.cyctree.two-cycles} \textbf{(a)}). Thus,
Exercise~\ref{exe.mt1.deg-cycle-2} (applied to
$\tup{V, A \bigtriangleup B, \phi\mid_{A \bigtriangleup B}}$ instead
of $G$) shows that this multigraph
$\tup{V, A \bigtriangleup B, \phi\mid_{A \bigtriangleup B}}$ has a
cycle.
This proves Lemma~\ref{lem.mt1.cyctree.two-cycles} \textbf{(b)}.

\textbf{(c)} Assume the contrary.
Thus, none of the cycles $\mathbf{a}$, $\mathbf{b}$ and
$\mathbf{c}$ has length $\leq \dfrac{2 \abs{E}}{3}$. In other words, each
of the cycles $\mathbf{a}$, $\mathbf{b}$ and
$\mathbf{c}$ has length $> \dfrac{2 \abs{E}}{3}$.

Let $C$ be the set of edges of $\mathbf{c}$. Then,
$C \subseteq A \bigtriangleup B$ (since $\mathbf{c}$ is a cycle
of the multigraph
$\tup{V, A \bigtriangleup B, \phi\mid_{A \bigtriangleup B}}$). Hence,
\begin{align*}
\abs{C}
&\leq \abs{\underbrack{A \bigtriangleup B}
                      {= \tup{A \cup B} \setminus \tup{A \cap B}}}
= \abs{\tup{A \cup B} \setminus \tup{A \cap B}} \\
&= \abs{A \cup B} - \underbrack{\abs{A \cap B}}
                              {= \abs{A} + \abs{B} - \abs{A \cup B}}
\qquad
\left(\text{since } A \cap B \subseteq A \subseteq A \cup B \right) \\
&= \abs{A \cup B} - \tup{\abs{A} + \abs{B} - \abs{A \cup B}}
= 2 \abs{\underbrace{A \cup B}_{\subseteq E}} - \abs{A} - \abs{B}
\leq 2 \abs{E} - \abs{A} - \abs{B} .
\end{align*}
Adding $\abs{A} + \abs{B}$ to both sides of this inequality, we obtain
$\abs{A} + \abs{B} + \abs{C} \leq 2 \abs{E}$.

But
\begin{align*}
\abs{A}
&=
\tup{\text{the number of all elements of } A }
=
\tup{\text{the number of all edges of } \mathbf{a}} \\
& \qquad
\left(\text{since the elements of } A \text{ are the edges of }
        \mathbf{a}\text{, and since these edges are all distinct}
\right) \\
&= \tup{\text{the length of } \mathbf{a}}
> \dfrac{2 \abs{E}}{3}
\end{align*}
(since the cycle $\mathbf{a}$ has length $> \dfrac{2 \abs{E}}{3}$).
Similarly, $\abs{B} > \dfrac{2 \abs{E}}{3}$ and
$\abs{C} > \dfrac{2 \abs{E}}{3}$. Adding these three inequalities
together, we obtain
\[
\abs{A} + \abs{B} + \abs{C}
> \dfrac{2 \abs{E}}{3} + \dfrac{2 \abs{E}}{3}
        + \dfrac{2 \abs{E}}{3}
= 2 \abs{E} .
\]
This contradicts $\abs{A} + \abs{B} + \abs{C} \leq 2 \abs{E}$.
This contradiction shows that our assumption was wrong. Hence,
Lemma~\ref{lem.mt1.cyctree.two-cycles} \textbf{(c)} is proven.
\end{proof}

\begin{lemma} \label{lem.mt1.cyctree.for-multigraphs}
Let $G = \tup{V, E, \phi}$ be a multigraph such that
$\abs{E} > \abs{V}$. Let $n = \abs{V}$. Then,
$G$ has a cycle of length $\leq \dfrac{2n+2}{3}$.
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.mt1.cyctree.for-multigraphs}
(sketched).]
Recall that $\abs{E} > \abs{V}$. Thus,
$\abs{E} \geq \abs{V} + 1$. Hence, we can WLOG assume that
$\abs{E} = \abs{V} + 1$ (since otherwise, we can keep deleting edges
from $G$ until $\abs{E} = \abs{V} + 1$ holds; if we can find a cycle
of length $\leq \dfrac{2n+2}{3}$ after that, then we clearly also get
such a cycle in the original graph).

Thus, $\abs{E} = \underbrack{\abs{V}}{= n} + 1 = n+1$.

The multigraph $G$ has at least one edge (since $\abs{E} > \abs{V}
\geq 0$), and therefore has at least one vertex. Also,
$\abs{\edges{G}} = \abs{E} \geq \abs{V} = \abs{\verts{G}}$.
Hence, Lemma~\ref{lem.mt1.cyctree.H-has-cycle}
(applied to $H = G$) yields that $G$ contains a
cycle. Fix such a cycle, and denote it by $\mathbf{a}$.
Fix an edge $a$ of $\mathbf{a}$.

Removing the edge $a$ from $G$ yields a new multigraph $G'$, which
has one fewer edge than $G$. Thus, this new graph $G'$ satisfies
$\abs{\edges{G'}} = \abs{E} - 1 \geq \abs{V}$ (since $\abs{E} >
\abs{V}$). This rewrites as
$\abs{\edges{G'}} \geq \abs{\verts{G'}}$
(since $V = \verts{G'}$).
Consequently, Lemma~\ref{lem.mt1.cyctree.H-has-cycle}
(applied to $H = G'$) yields that $G'$
contains a cycle. Fix such a cycle, and denote it by $\mathbf{b}$.
Of course, $\mathbf{b}$ is a cycle of $G$ as well (since $G'$ is a
subgraph of $G$).

Let $A$ be the set of the edges of $\mathbf{a}$, and let $B$ be the
set of edges of $\mathbf{b}$. Then, $A \neq B$ (since
$a \in A$ but $a \notin B$). Hence,
Lemma~\ref{lem.mt1.cyctree.two-cycles} \textbf{(b)} shows that the
multigraph
$\tup{V, A \bigtriangleup B, \phi\mid_{A \bigtriangleup B}}$
has a cycle. Fix such a
cycle, and denote it by $\mathbf{c}$. Clearly, $\mathbf{c}$ is a cycle
of $G$ (since
$\tup{V, A \bigtriangleup B, \phi\mid_{A \bigtriangleup B}}$ is a
subgraph of $G$).
Lemma~\ref{lem.mt1.cyctree.two-cycles} \textbf{(c)} shows that
at least one of the cycles $\mathbf{a}$, $\mathbf{b}$ and
$\mathbf{c}$ has length $\leq \dfrac{2 \abs{E}}{3}$.
Since $2 \underbrack{\abs{E}}{= n+1} = 2 \tup{n+1} = 2n+2$, this
rewrites as follows: At least
one of the cycles $\mathbf{a}$, $\mathbf{b}$ and
$\mathbf{c}$ has length $\leq \dfrac{2n + 2}{3}$. Hence, $G$ has a
cycle of length $\leq \dfrac{2n + 2}{3}$ (since all of
$\mathbf{a}$, $\mathbf{b}$ and $\mathbf{c}$ are cycles of $G$).
This proves Lemma~\ref{lem.mt1.cyctree.for-multigraphs}.
\end{proof}

\begin{exercise} \label{exe.mt1.cyctree}
Let $G = \tup{V, E}$ be a simple graph such that $\abs{E} > \abs{V}$.
Prove that $G$ has a cycle of length $\leq \dfrac{2n+2}{3}$,
where $n = \abs{V}$.
\end{exercise}

\begin{proof}[Solution sketch to Exercise~\ref{exe.mt1.cyctree}.]
Recall that each simple graph can be viewed as a multigraph in an
obvious way. Thus, we can view $G$ as a multigraph this way.
Hence, Exercise~\ref{exe.mt1.cyctree} follows immediately from
Lemma~\ref{lem.mt1.cyctree.for-multigraphs}.
\end{proof}

\begin{noncompile}
OLD version of the solution:

\begin{proof}[Hints to Exercise~\ref{exe.mt1.cyctree}.]
Recall the following fact:
\begin{statement}
\textit{Fact 1:} If $H$ is a multigraph with
$\abs{\edges{H}} \geq \abs{\verts{H}}$ and having at least one vertex,
then $H$ contains a cycle.
\end{statement}
(One way to prove Fact 1 is to assume the contrary. Hence, $H$
contains no cycle, i.e., is a forest. But then, Corollary 20 from
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/5707lec9.pdf}{lecture 9}
shows that
$\abs{\edges{H}} = \abs{\verts{H}} - b_0 \tup{H} < \abs{\verts{H}}$
(since $b_0 \tup{H} > 0$), which contradicts
$\abs{\edges{H}} \geq \abs{\verts{H}}$.)

Recall that $\abs{E} > \abs{V}$. Thus,
$\abs{E} \geq \abs{V} + 1$. Hence, we can WLOG assume that
$\abs{E} = \abs{V} + 1$ (since otherwise, we can keep deleting edges
from $G$ until $\abs{E} = \abs{V} + 1$ holds; if we can find a cycle
of length $\leq \dfrac{2n+2}{3}$ after that, then we clearly also get
such a cycle in the original graph).

Now, $G$ clearly has at least one vertex (since $\abs{E} > \abs{V}
\geq 0$) and satisfies
$\abs{\edges{G}} = \abs{E} \geq \abs{V} = \abs{\verts{G}}$.
Hence, Fact 1 (applied to $H = G$) yields that $G$ contains a
cycle. Fix such a cycle, and denote it by $\mathbf{a}$.
Fix an edge $a$ of $\mathbf{a}$.

Removing the edge $a$ from $G$ yields a new simple graph $G'$, which
has one fewer edge than $G$. Thus, this new graph $G'$ satisfies
$\abs{\edges{G'}} = \abs{E} - 1 \geq \abs{V}$ (since $\abs{E} >
\abs{V}$). This rewrites as
$\abs{\edges{G'}} \geq \abs{\verts{G'}}$.
Consequently, Fact 1 (applied to $H = G'$) yields that $G'$
contains a cycle. Fix such a cycle, and denote it by $\mathbf{b}$.
Of course, $\mathbf{b}$ is a cycle of $G$ as well (since $G'$ is a
subgraph of $G$).

If $X$ and $Y$ are two sets, then $X \bigtriangleup Y$ denotes the
\href{https://en.wikipedia.org/wiki/Symmetric_difference}{\textit{symmetric difference}}
of $X$ and $Y$; this is defined as the
set $\tup{X \cup Y} \setminus \tup{X \cap Y}
= \tup{X \setminus Y} \cup \tup{Y \setminus X}$. In other words,
$X \bigtriangleup Y$ is the set of all elements that belong to
\textbf{exactly one} of $X$ and $Y$. (This is the operation on sets
that corresponds to
\href{https://en.wikipedia.org/wiki/Exclusive_or}{the logical operation XOR}.)

Let $A$ be the set of the edges of $\mathbf{a}$, and let $B$ be the
set of edges of $\mathbf{b}$. Then, $a \in A \bigtriangleup B$ (since
$a \in A$ but $a \notin B$). Hence, the graph
$\tup{V, A \bigtriangleup B}$ has at least one edge (namely, $a$).

Moreover, each vertex of this graph
$\tup{V, A \bigtriangleup B}$ has even degree. (In fact, the degree
of a vertex $v$ of this graph can be computed as follows: Start with
$0$. Then, add $2$ if $v$ lies on the cycle $\mathbf{a}$. Then, add
$2$ if $v$ lies on the cycle $\mathbf{b}$. Then, subtract $2$ times
the number of edges that contain $v$ that belong to both cycles
$\mathbf{a}$ and $\mathbf{b}$. Clearly, the result is an even
integer.)

Hence, Exercise~\ref{exe.mt1.deg-cycle-2} (applied to
$\tup{V, A \bigtriangleup B}$ instead of $G$) shows that the graph
$\tup{V, A \bigtriangleup B}$ has a cycle. Fix such a cycle, and
denote it by $\mathbf{c}$. Clearly, $\mathbf{c}$ is a cycle of $G$
(since $\tup{V, A \bigtriangleup B}$ is a subgraph of $G$). Let $C$
be the set of edges of $\mathbf{c}$.

We have $C \subseteq A \bigtriangleup B$. Hence, no edge can belong
to all three sets $A$, $B$ and $C$ at the same time (because if it
belonged to $A$ and $B$, then it would not belong to
$A \bigtriangleup B$, and therefore would not belong to $C$ either,
since $C \subseteq A \bigtriangleup B$).

Hence,
$\abs{A} + \abs{B} + \abs{C} \leq 2 \abs{A \cup B \cup C}$
\ \ \ \ \footnote{\textit{Proof.} The sum
$\abs{A} + \abs{B} + \abs{C}$ counts the edges lying in
$A \cup B \cup C$, but it counts some of them twice and some thrice:
Namely, an edge is counted thrice if it belongs to all three sets
$A$, $B$ and $C$ at the same time;
otherwise, it is counted at most twice. Since no edge can belong to
all three sets $A$, $B$ and $C$ at the same time, we realize that no
edge is counted thrice. Hence, each edge is counted at most twice.
Thus, the total sum $\abs{A} + \abs{B} + \abs{C}$ is at most
$2 \abs{A \cup B \cup C}$. Qed.}. Therefore,
\[
\abs{A} + \abs{B} + \abs{C}
\leq 2 \abs{\underbrace{A \cup B \cup C}_{\subseteq E}}
\leq 2 \underbrace{\abs{E}}_{= \abs{V} + 1}
= 2 \tup{\underbrace{\abs{V}}_{= n} + 1}
= 2 \tup{n+1} = 2n+2.
\]

Now, let us assume (for the sake of contradiction) that
$G$ has no cycle of length $\leq \dfrac{2n+2}{3}$. Hence, each cycle
of $G$ has length $> \dfrac{2n+2}{3}$. In particular, $\mathbf{a}$
has length $> \dfrac{2n+2}{3}$.

But $A$ is the set of the edges of the cycle $\mathbf{a}$. Hence, the
length of $\mathbf{a}$ is $\abs{A}$. Thus, $\abs{A} > \dfrac{2n+2}{3}$
(since $\mathbf{a}$ has length $> \dfrac{2n+2}{3}$). Similarly,
$\abs{B} > \dfrac{2n+2}{3}$ and $\abs{C} > \dfrac{2n+2}{3}$. Adding
these three inequalities together, we obtain
\[
\abs{A} + \abs{B} + \abs{C}
> \dfrac{2n+2}{3} + \dfrac{2n+2}{3} + \dfrac{2n+2}{3}
= 2n+2 .
\]
This contradicts $\abs{A} + \abs{B} + \abs{C} \leq 2n+2$.
This contradiction proves that our assumption was false, qed.
\end{noncompile}

[\textit{Remarks:}

\begin{itemize}
\item A statement fairly close to
      Exercise~\ref{exe.mt1.cyctree} appears in
      \cite[Lemma 6]{BoCaDu13}.

\item The bound $\dfrac{2n+2}{3}$ cannot be improved.
      For a graph $G$ which achieves this bound, see
      Exercise 2 \textbf{(c)} on
      \href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/hw3.pdf}{homework set 3}.
      A slight modification of this construction allows us to
      find a graph $G$ with $n$ vertices achieving the bound
      $\floor{\dfrac{2n+2}{3}}$ for each $n > 3$.

\item We have generalized Exercise~\ref{exe.mt1.cyctree} to
      Lemma~\ref{lem.mt1.cyctree.for-multigraphs} by replacing
      the simple graph $G$ by a multigraph. However, this
      generalization does not add any significant new power to
      the statement, because each multigraph with no two
      parallel edges (= two distinct edges $e_1$ and $e_2$
      satisfying $\phi\tup{e_1} = \phi\tup{e_2}$) can be
      regarded as a simple graph (as long as we are willing to
      forget the names of the edges, which in our case is
      harmless), whereas Lemma~\ref{lem.mt1.cyctree.for-multigraphs}
      holds obviously for a multigraph with two parallel edges
      (in fact, two parallel edges form a cycle of length $2$).
      Nevertheless, I find the generalization worth stating,
      since it appears to me that the setting of multigraphs
      is more natural for this exercise.

\item Given two integers $k \geq 0$ and $n > 1$, we can
      define $\rho\tup{n, k}$ to be the smallest integer such
      that each multigraph $G$ satisfying
      $\abs{\edges{G}} \geq \abs{\verts{G}} + k$ and
      $\abs{\verts{G}} = n$ must have a cycle of length
      $\leq \rho\tup{n, k}$. Can we compute this
      $\rho\tup{n, k}$, or at least find a good upper bound on
      it? From Lemma~\ref{lem.mt1.cyctree.H-has-cycle} (and the
      example of the cycle graph $C_n$), we can easily obtain
      $\rho\tup{n, 0} = n$. From
      Lemma~\ref{lem.mt1.cyctree.for-multigraphs} (and an
      example of a graph $G$ achieving the bound), we obtain
      $\rho\tup{n, 1} = \floor{\dfrac{2n+2}{3}}$ for each
      $n > 3$. What can we say about $\rho\tup{n, 2}$ ?
      The notion of
      \href{http://www.win.tue.nl/~aeb/drg/graphs/cages/cages.html}{cages}
      seems relevant (even though not directly applicable).
\end{itemize}
]

\begin{thebibliography}{999999}
\bibitem[BoCaDu13]{BoCaDu13}
Prosenjit Bose, Paz Carmi, Stephane Durocher,
\textit{Bounding the locality of distributed routing
algorithms},
Distrib. Comput. (2013) 26, pp. 39--58.
\newline A preprint can be found at
\url{https://pdfs.semanticscholar.org/424b/649b86c848cde7072c4a3500ecb40119e442.pdf}
\end{thebibliography}


\end{document}

==> anc/17s/mt2s.tex <==
\documentclass[numbers=enddot,12pt,final,onecolumn,notitlepage]{scrartcl}%
\usepackage[headsepline,footsepline,manualmark]{scrlayer-scrpage}
\usepackage[all,cmtip]{xy}
\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{amsthm}
\usepackage{framed}
\usepackage{comment}
\usepackage{color}
\usepackage{hyperref}
\usepackage{ifthen}
\usepackage[sc]{mathpazo}
\usepackage[T1]{fontenc}
\usepackage{needspace}
\usepackage{tabls}
%TCIDATA{OutputFilter=latex2.dll}
%TCIDATA{Version=5.50.0.2960}
%TCIDATA{LastRevised=Friday, September 16, 2016 20:39:00}
%TCIDATA{SuppressPackageManagement}
%TCIDATA{<META NAME="GraphicsSave" CONTENT="32">}
%TCIDATA{<META NAME="SaveForMode" CONTENT="1">}
%TCIDATA{BibliographyScheme=Manual}
%TCIDATA{Language=American English}
%BeginMSIPreambleData
\providecommand{\U}[1]{\protect\rule{.1in}{.1in}}
%EndMSIPreambleData
\newcounter{exer}
\theoremstyle{definition}
\newtheorem{theo}{Theorem}[section]
\newenvironment{theorem}[1][]
{\begin{theo}[#1]\begin{leftbar}}
{\end{leftbar}\end{theo}}
\newtheorem{lem}[theo]{Lemma}
\newenvironment{lemma}[1][]
{\begin{lem}[#1]\begin{leftbar}}
{\end{leftbar}\end{lem}}
\newtheorem{prop}[theo]{Proposition}
\newenvironment{proposition}[1][]
{\begin{prop}[#1]\begin{leftbar}}
{\end{leftbar}\end{prop}}
\newtheorem{defi}[theo]{Definition}
\newenvironment{definition}[1][]
{\begin{defi}[#1]\begin{leftbar}}
{\end{leftbar}\end{defi}}
\newtheorem{remk}[theo]{Remark}
\newenvironment{remark}[1][]
{\begin{remk}[#1]\begin{leftbar}}
{\end{leftbar}\end{remk}}
\newtheorem{coro}[theo]{Corollary}
\newenvironment{corollary}[1][]
{\begin{coro}[#1]\begin{leftbar}}
{\end{leftbar}\end{coro}}
\newtheorem{conv}[theo]{Convention}
\newenvironment{condition}[1][]
{\begin{conv}[#1]\begin{leftbar}}
{\end{leftbar}\end{conv}}
\newtheorem{quest}[theo]{Question}
\newenvironment{algorithm}[1][]
{\begin{quest}[#1]\begin{leftbar}}
{\end{leftbar}\end{quest}}
\newtheorem{warn}[theo]{Warning}
\newenvironment{conclusion}[1][]
{\begin{warn}[#1]\begin{leftbar}}
{\end{leftbar}\end{warn}}
\newtheorem{conj}[theo]{Conjecture}
\newenvironment{conjecture}[1][]
{\begin{conj}[#1]\begin{leftbar}}
{\end{leftbar}\end{conj}}
\newtheorem{exam}[theo]{Example}
\newenvironment{example}[1][]
{\begin{exam}[#1]\begin{leftbar}}
{\end{leftbar}\end{exam}}
\newtheorem{exmp}[exer]{Exercise}
\newenvironment{exercise}[1][]
{\begin{exmp}[#1]\begin{leftbar}}
{\end{leftbar}\end{exmp}}
\newenvironment{statement}{\begin{quote}}{\end{quote}}
\iffalse
\newenvironment{proof}[1][Proof]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\fi
\let\sumnonlimits\sum
\let\prodnonlimits\prod
\let\cupnonlimits\bigcup
\let\capnonlimits\bigcap
\renewcommand{\sum}{\sumnonlimits\limits}
\renewcommand{\prod}{\prodnonlimits\limits}
\renewcommand{\bigcup}{\cupnonlimits\limits}
\renewcommand{\bigcap}{\capnonlimits\limits}
\setlength\tablinesep{3pt}
\setlength\arraylinesep{3pt}
\setlength\extrarulesep{3pt}
\voffset=0cm
\hoffset=-0.7cm
\setlength\textheight{22.5cm}
\setlength\textwidth{15.5cm}
\newenvironment{verlong}{}{}
\newenvironment{vershort}{}{}
\newenvironment{noncompile}{}{}
\excludecomment{verlong}
\includecomment{vershort}
\excludecomment{noncompile}
\newcommand{\id}{\operatorname{id}}
\newcommand{\conn}{\operatorname{conn}}
\newcommand{\NN}{\mathbb{N}}
\newcommand{\ZZ}{\mathbb{Z}}
\newcommand{\QQ}{\mathbb{Q}}
\newcommand{\RR}{\mathbb{R}}
\newcommand{\powset}[2][]{\ifthenelse{\equal{#2}{}}{\mathcal{P}\left(#1\right)}{\mathcal{P}_{#1}\left(#2\right)}}
% $\powset[k]{S}$ stands for the set of all $k$-element subsets of
% $S$. The argument $k$ is optional, and if not provided, the result
% is the whole powerset of $S$.
\newcommand{\set}[1]{\left\{ #1 \right\}}
% $\set{...}$ yields $\left\{ ... \right\}$.
\newcommand{\abs}[1]{\left| #1 \right|}
% $\abs{...}$ yields $\left| ... \right|$.
\newcommand{\tup}[1]{\left( #1 \right)}
% $\tup{...}$ yields $\left( ... \right)$.
\newcommand{\ive}[1]{\left[ #1 \right]}
% $\ive{...}$ yields $\left[ ... \right]$.
\newcommand{\verts}[1]{\operatorname{V}\left( #1 \right)}
% $\verts{...}$ yields $\operatorname{V}\left( ... \right)$.
\newcommand{\edges}[1]{\operatorname{E}\left( #1 \right)}
% $\edges{...}$ yields $\operatorname{E}\left( ... \right)$.
\newcommand{\arcs}[1]{\operatorname{A}\left( #1 \right)}
% $\arcs{...}$ yields $\operatorname{A}\left( ... \right)$.
\newcommand{\underbrack}[2]{\underbrace{#1}_{\substack{#2}}}
% $\underbrack{...1}{...2}$ yields
% $\underbrace{...1}_{\substack{...2}}$. This is useful for doing
% local rewriting transformations on mathematical expressions with
% justifications.
\ihead{Math 5707 Spring 2017 (Darij Grinberg): midterm 2}
\ohead{page \thepage}
\cfoot{}
\begin{document}

\begin{center}
\textbf{Math 5707 Spring 2017 (Darij Grinberg): midterm 2}

\textbf{Solution sketches.}
\end{center}

See the \href{http://www.cip.ifi.lmu.de/~grinberg/t/17s}{website} for relevant material.

If $u$ and $v$ are two vertices of a simple graph (or multigraph) $G$,
then $d_G \tup{u, v}$ (often abbreviated as $d \tup{u, v}$ when $G$
is clear from the context) means the distance from $u$ to $v$ in $G$
(that is, the minimum length of a path from $u$ to $v$ if such a path
exists; otherwise, the symbol $\infty$).

{\small Results proven in the notes, or in the handwritten notes, or in class, or in previous homework sets can be used without proof; but they should be referenced clearly (e.g., not ``by a theorem done in class'' but ``by the theorem that states that a strongly connected digraph has a Eulerian circuit if and only if each vertex has indegree equal to its outdegree'').
If you reference results from the lecture notes, please \textbf{mention the date and time} of the version of the notes you are using (as the numbering changes during updates).

As always, proofs need to be provided, and they have to be clear and rigorous. Obvious details can be omitted, but they actually have to be obvious.}

% Proofs need to be provided unless explicitly not required. An answer without proof is usually worth at most a little part of the score. Proofs should be written with the amount of rigor typical for advanced mathematics; it is OK to use metaphor and visualization, but the actual logical argument behind it should always be clear. Details can be omitted when they are easy to fill in, not when they are hard to properly explain. (In case of doubt, err on the side of more details and more rigor. See various books referenced in the notes, e.g., \href{https://www.classes.cs.uchicago.edu/archive/2016/spring/27500-1/hw3.pdf}{the Bondy/Murty book from 2008}, or \href{https://courses.csail.mit.edu/6.042/spring16/mcs.pdf}{the Lehman/Leighton/Meyer notes}, for examples of written-up proofs in graph theory.)

\tableofcontents

\subsection{Reminder: Hall's Marriage Theorem}

Recall Hall's Marriage Theorem (or, rather, its ``hard'' direction):

\begin{theorem} \label{thm.hall.hard-direction}
Let $\tup{G; X, Y}$ be a bipartite graph.
(Recall that this means that $G$ is a graph and $X$ and $Y$ are two
subsets of $\verts{G}$ such that
\begin{itemize}
\item each vertex of $G$ lies in exactly
one of the two sets $X$ and $Y$;
\item each edge of $G$ has
exactly one endpoint in $X$ and exactly one endpoint in $Y$.
\end{itemize}
)

Assume that every subset $S$ of $X$ satisfies
$\abs{N_G\tup{S}} \geq \abs{S}$.
(Here, as usual, $N_G\tup{S}$ denotes the set
$\set{ v \in \verts{G} \ \mid \ \text{at least one neighbor of } v
                        \text{ belongs to } S }$.)

Then, $G$ has an $X$-complete matching.
\end{theorem}

\subsection{Exercise~\ref{exe.mt2.verts-to-edges-nonincident}:
assigning to each vertex an edge avoiding it}

\begin{exercise} \label{exe.mt2.verts-to-edges-nonincident}
Let $G = \tup{V, E}$ be a simple graph such that
$\abs{E} \geq \abs{V}$.
Show that there exists an injective map $f : V \to E$ such that each
$v \in V$ satisfies $v \notin f\tup{v}$.

(In other words, show that we can assign to each vertex $v$ of $G$
an edge that does not contain $v$, in such a way that edges assigned
to distinct vertices are distinct.)
\end{exercise}

\begin{proof}[Solution to
Exercise~\ref{exe.mt2.verts-to-edges-nonincident} (sketched).]
Define a simple graph $H$ as follows:
\begin{itemize}
\item The vertices of the simple graph $H$ are the elements of
      $V \cup E$.
      (We assume WLOG that the sets $V$ and $E$ are disjoint; if they
      aren't, then rename the elements of $V$ as $1, 2, \ldots, n$,
      which ensures that they are.)
\item The edges of $H$ are the $2$-element sets
      $\set{v, e}$ with $v \in V$ and $e \in E$ satisfying
      $v \notin e$.
\end{itemize}
Then, $\tup{H; V, E}$ is a bipartite graph.

It is sufficient to show that the graph $H$ has a $V$-complete
matching\footnote{Indeed, this will solve the exercise, because if
we have found such a matching $M$, then we can define an injective map
$f : V \to E$ by sending each $v \in V$ to the $M$-partner of $v$.}.
In order to do so, we apply Theorem~\ref{thm.hall.hard-direction} to
$H$, $V$ and $E$ instead of $G$, $X$ and $Y$.
We thus need to check that every subset $S$ of $V$ satisfies
$\abs{N_H\tup{S}} \geq \abs{S}$.

So let us fix a subset $S$ of $V$.
We must prove that $\abs{N_H\tup{S}} \geq \abs{S}$.

\begin{itemize}

\item If $\abs{S} = 0$, then this is obvious.

\item If $\abs{S} = 1$, then this is easy to see: \par
      Indeed, assume that $\abs{S} = 1$.
      Thus, $S = \set{v}$ for a single vertex $v$ of $G$.
      Consider this $v$.
      Thus, the set $N_H \tup{S}$ consists of all edges of $G$ that
      do not pass through $v$.
      If each edge of $G$ would pass through $v$, then $G$ would have
      at most $\abs{V} - 1$ edges, so that we would have
      $\abs{E} \leq \abs{V} - 1 < \abs{V}$, which would contradict
      $\abs{E} \geq \abs{V}$.
      Thus, there is at least one edge of $G$ that does not pass
      through $v$.
      In other words, the set $N_H \tup{S}$ is nonempty (since
      the set $N_H \tup{S}$ consists of all edges of $G$ that
      do not pass through $v$).
      Hence, $\abs{N_H \tup{S}} \geq 1 = \abs{S}$.
      Thus, $\abs{N_H\tup{S}} \geq \abs{S}$ holds in this case as
      well.

\item If $\abs{S} = 2$, then this is also easy to check: \par
      Indeed, assume that $\abs{S} = 2$.
      Thus, $S = \set{v, w}$ for two distinct vertices $v$ and $w$ of
      $G$.
      Consider these $v$ and $w$.
      Thus, the set $N_H \tup{S}$ consists of all edges of $G$ that
      do not pass through both $v$ and $w$.
      Hence, this set $N_H \tup{S}$ contains either all edges of $G$
      or all but one edges of $G$ (since at most one edge can
      pass through both $v$ and $w$).
      Therefore, $\abs{N_H \tup{S}} \geq \abs{E} - 1 \geq \abs{V} - 1$
      (since $\abs{E} \geq \abs{V}$). \par
      Recall that we must prove that $\abs{N_H\tup{S}} \geq \abs{S}$.
      Indeed, assume the contrary.
      Thus, $\abs{N_H\tup{S}} < \abs{S}$.
      Hence, $2 = \abs{S} > \abs{N_H\tup{S}} \geq \abs{V} - 1$, so
      that $\abs{V} < 2 + 1 = 3$, thus $\abs{V} \leq 2$.
      Hence, the graph $G$ has at most $2$ vertices, and therefore at
      most $1$ edge.
      In other words, $\abs{E} \leq 1$.
      But $S \subseteq V$ and thus
      $\abs{S} \leq \abs{V} \leq \abs{E} \leq 1$.
      This contradicts the fact that $\abs{S} = 2$.
      This contradiction proves that our assumption was wrong.
      Hence, $\abs{N_H\tup{S}} \geq \abs{S}$ holds in this case as
      well.

\item If $\abs{S} > 2$, then this holds for simple reasons: \par
      Indeed, assume that $\abs{S} > 2$.
      Thus, there is no edge of $G$ passing through each vertex in
      $S$.
      Hence, each edge of $G$ belongs to $N_H \tup{S}$ (since the set
      $N_H \tup{S}$ consists of all edges of $G$ that do not pass
      through each vertex in $S$).
      In other words, $N_H \tup{S} = E$.
      Hence, $\abs{N_H \tup{S}} = \abs{E} \geq \abs{V} \geq \abs{S}$
      (since $V \supseteq S$).
      Hence, $\abs{N_H\tup{S}} \geq \abs{S}$ holds in this case as
      well.

\end{itemize}

Hence, $\abs{N_H\tup{S}} \geq \abs{S}$ is always proven, and so
the exercise is solved.
\end{proof}

\subsection{Exercise~\ref{exe.mt2.verts-to-edges-incident}:
assigning to each vertex an edge containing it}

\begin{exercise} \label{exe.mt2.verts-to-edges-incident}
Let $G = \tup{V, E}$ be a \textbf{connected} simple graph such that
$\abs{E} \geq \abs{V}$.
Show that there exists an injective map $f : V \to E$ such that each
$v \in V$ satisfies $v \in f\tup{v}$.

(In other words, show that we can assign to each vertex $v$ of $G$
an edge that contains $v$, in such a way that edges assigned
to distinct vertices are distinct.)
\end{exercise}

\begin{proof}[Solution to
Exercise~\ref{exe.mt2.verts-to-edges-incident} (sketched).]
Unlike Exercise~\ref{exe.mt2.verts-to-edges-nonincident}, this
exercise is not about applying Hall's marriage theorem (although maybe
it can be solved in this way as well).
Instead, I solve it using spanning trees:

Corollary 20 from
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/5707lec9.pdf}{lecture 9 (handwritten notes)}
shows that if $G$ is a forest, then $\abs{E} = \abs{V} - b_0 \tup{G}$
(where $b_0 \tup{G}$ is the number of connected components of $G$).
Hence, if $G$ was a forest, then we would have
\[
\abs{E} = \abs{V} - \underbrack{b_0 \tup{G}}
                               {= 1 \\ \text{(since } G
                                    \text{ is connected)}}
= \abs{V} - 1 < \abs{V} ,
\]
which would contradict $\abs{E} \geq \abs{V}$.
Hence, $G$ cannot be a forest.
Consequently, $G$ must have a cycle.
Fix such a cycle, and fix any edge $e$ on this cycle.

Let $G'$ be the simple graph obtained from $G$ by removing the edge
$e$.
Then, $G'$ is still connected (since the edge we removed belonged to
a cycle, and thus could be avoided by going around the cycle).
Hence, $G'$ has a spanning tree (since any connected graph has a
spanning tree).
Fix such a spanning tree, and denote it by $T$.

Pick any endpoint $u$ of the edge $e$.
Now, define a map $f : V \to E$ as follows:
\begin{itemize}
\item Set $f \tup{u} = e$.
\item For any $v \in V$ distinct from $u$, we define $f \tup{v}$ as
      follows:
      There is a unique path from $v$ to $u$ in the tree $T$.
      This path has length $> 0$ (since $v \neq u$), and thus has a
      well-defined first edge.
      Let $f \tup{v}$ be this first edge.
\end{itemize}

It is clear that this map $f$ is well-defined and has the property
that each $v \in V$ satisfies $v \in f\tup{v}$.
It thus remains to check that this map $f$ is injective.
This is easy\footnote{\textit{Proof.} Assume the contrary.
  Thus, there exist two distinct vertices $v_1$ and $v_2$ in $V$
  such that $f \tup{v_1} = f \tup{v_2}$.
  Consider these $v_1$ and $v_2$.
  Notice that $v_1 \in f \tup{v_1}$ (since each $v \in V$
  satisfies $v \in f\tup{v}$) and $v_2 \in f \tup{v_2}$
  (similarly).
  \par
  At least one of $v_1$ and $v_2$ is distinct from $u$ (since
  $v_1$ and $v_2$ are distinct).
  Thus, we can WLOG assume that $v_1 \neq u$.
  Assume this.
  From $v_1 \neq u$, we conclude that $f \tup{v_1}$ is the
  first edge of the path from $v_1$ to $u$ in the tree $T$
  (by the definition of $f$).
  In particular, $f \tup{v_1}$ is an edge of the tree $T$, and
  thus is distinct from $e$ (since $e$ is not an edge of the
  tree $T$).
  Thus, $f \tup{v_1} \neq e$, so that
  $f \tup{v_2} = f \tup{v_1} \neq e = f \tup{u}$.
  Hence, $v_2 \neq u$.
  Therefore, $f \tup{v_2}$ is the
  first edge of the path from $v_2$ to $u$ in the tree $T$
  (by the definition of $f$).
  Hence, the unique path from $v_2$ to $u$ in the tree $T$
  uses the edge $f \tup{v_2}$.
  As a consequence, this path uses the vertex $v_1$
  (because $v_1 \in f \tup{v_1} = f \tup{v_2}$).
  Since $v_1 \neq v_2$, we thus have
  $d_T \tup{v_2, u} > d_T \tup{v_1, u}$.
  \par
  But recall that $f \tup{v_1}$ is the
  first edge of the path from $v_1$ to $u$ in the tree $T$.
  Hence, the unique path from $v_1$ to $u$ in the tree $T$
  uses the edge $f \tup{v_1}$.
  As a consequence, this path uses the vertex $v_2$
  (because $v_2 \in f \tup{v_2} = f \tup{v_1}$).
  Since $v_2 \neq v_1$, we thus have
  $d_T \tup{v_1, u} > d_T \tup{v_2, u}$.
  This contradicts
  $d_T \tup{v_2, u} > d_T \tup{v_1, u}$.}.
\end{proof}

\subsection{Exercise~\ref{exe.mt2.menger-postnikov}:
a ``transitivity'' property for arc-disjoint paths}

\subsubsection{Statement}

\begin{exercise} \label{exe.mt2.menger-postnikov}
Let $D = \tup{V, A}$ be a digraph.
Let $k \in \NN$.
Let $u$, $v$ and $w$ be three vertices of $D$.
Assume that there exist $k$ arc-disjoint paths from $u$ to $v$.
Assume furthermore that there exist $k$ arc-disjoint paths from $v$
to $w$.

Prove that there exist $k$ arc-disjoint paths from $u$ to $w$.

[\textbf{Note:} If $u = w$, then the trivial path $\tup{u}$ counts as
being arc-disjoint from itself (so in this case, there exist
arbitrarily many arc-disjoint paths from $u$ to $w$).]
\end{exercise}

\subsubsection{First solution}

To prepare for the solution of this exercise, let us recall
Menger's theorem in its directed arc-disjoint version
(see Exercise 1 on
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/hw4.pdf}{Homework set 4}):

\begin{theorem}[Menger's theorem, DA (directed arc-disjoint
version)] \label{thm.menger.DA}
Let $D = \tup{V, A, \phi}$ be a multidigraph.
Let $s$ and $t$ be two distinct vertices of $D$.

An \textit{$s$-$t$-path} in $D$ means a path from $s$ to $t$ in $D$.

Several paths in $D$ are said to be
\textit{arc-disjoint} if no two have an arc in common.

A subset $C$ of $A$ is said to be an \textit{$s$-$t$-cut} if it has
the form
\[
C = \set{ a \in A \mid \text{the source of } a \text{ belongs to } U
                        \text{, but the target of } a \text{ does not}
        }
\]
for some subset $U$ of $V$ satisfying $s \in U$ and $t \notin U$.

The maximum number of arc-disjoint $s$-$t$-paths equals
the minimum size of an $s$-$t$-cut.
\end{theorem}

A corollary of Theorem~\ref{thm.menger.DA} is the following fact:

\begin{corollary} \label{cor.menger.DA.1}
Let $D = \tup{V, A, \phi}$ be a multidigraph.
Let $s$ and $t$ be two vertices of $D$.
Let $k \in \NN$.
Then, there exist $k$ arc-disjoint paths from $s$ to $t$ if and only
if there exists no $s$-$t$-cut of size $< k$.
\end{corollary}

\begin{proof}[Proof of Corollary~\ref{cor.menger.DA.1} (sketched).]
If $s = t$, then it is clear that Corollary~\ref{cor.menger.DA.1}
holds\footnote{\textit{Proof.}
  Assume that $s = t$.
  Then, there exist $k$ arc-disjoint paths from $s$ to $t$
  (indeed, the path $\tup{s}$ of length $0$ is arc-disjoint from
  itself, and so we can pick it $k$ times),
  and there exists no $s$-$t$-cut of size $k$ (indeed, there exists
  no $s$-$t$-cut of any size, because there exists no
  subset $U$ of $V$ satisfying $s \in U$ and $t \notin U$).
  Hence, Corollary~\ref{cor.menger.DA.1} holds in this case.}.
Thus, we WLOG assume that $s \neq t$.
Hence, Theorem~\ref{thm.menger.DA} shows that the maximum number of
arc-disjoint $s$-$t$-paths equals the minimum size of an $s$-$t$-cut.
Denote these two equal numbers by $m$.
Thus:

\begin{itemize}

\item The number $m$ is the maximum number of arc-disjoint
      $s$-$t$-paths.
      Hence, there exist $m$ arc-disjoint $s$-$t$-paths.
      Therefore, there exist $k$ arc-disjoint $s$-$t$-paths whenever
      $k \leq m$ (indeed, just throw away $m-k$ of the $m$
      arc-disjoint $s$-$t$-paths whose existence we have observed in
      the previous sentence), but not when $k > m$
      (since $m$ is the \textbf{maximum} number of arc-disjoint
      $s$-$t$-paths).
      Thus, we have the following logical equivalence:
      \begin{equation}
      \tup{\text{there exist } k \text{ arc-disjoint }
           s\text{-}t\text{-paths}}
      \ \Longleftrightarrow \  \tup{k \leq m} .
      \label{pf.cor.menger.DA.1.1}
      \end{equation}

\item The number $m$ is the minimum size of an $s$-$t$-cut.
      Hence, there exists no $s$-$t$-cut of any size $< m$, but there
      exists an $s$-$t$-cut of size $m$.
      Thus, there exists no $s$-$t$-cut of size $< k$ if and only
      if $k \leq m$.
      In other words, we have the following logical equivalence:
      \begin{equation}
      \tup{\text{there exists no } s\text{-}t\text{-cut of size }
           < k}
      \ \Longleftrightarrow \  \tup{k \leq m} .
      \label{pf.cor.menger.DA.1.2}
      \end{equation}

\end{itemize}

Comparing the logical equivalences \eqref{pf.cor.menger.DA.1.1} and
\eqref{pf.cor.menger.DA.1.2}, we obtain the equivalence
\[
\tup{\text{there exist } k \text{ arc-disjoint }
           s\text{-}t\text{-paths}}
\ \Longleftrightarrow \  \  %
\tup{\text{there exists no } s\text{-}t\text{-cut of size }
           < k} .
\]
This proves Corollary~\ref{cor.menger.DA.1}.
\end{proof}

\begin{proof}[First solution to
Exercise~\ref{exe.mt2.menger-postnikov} (sketched).]
Corollary~\ref{cor.menger.DA.1} (applied to $s = u$ and $t = v$) shows
that there exist $k$ arc-disjoint paths from $u$ to $v$ if and only
if there exists no $u$-$v$-cut of size $< k$.
Hence, there exists no $u$-$v$-cut of size $< k$
(since there exist $k$ arc-disjoint paths from $u$ to $v$).
Similarly, there exists no $v$-$w$-cut of size $< k$.

Now, we claim that there exists no $u$-$w$-cut of size $< k$.

Indeed, assume the contrary.
Thus, there exists an $u$-$w$-cut of size $< k$.
Fix such a $u$-$w$-cut, and write it in the form
\begin{equation}
C = \set{ a \in A \mid \text{the source of } a \text{ belongs to } U
                        \text{, but the target of } a \text{ does not}
        }
\label{sol.mt2.menger-postnikov.C=}
\end{equation}
for some subset $U$ of $V$ satisfying $u \in U$ and $w \notin U$.
Then, $\abs{C} < k$ (since the $u$-$w$-cut $C$ has size $< k$).

Now, we have either $v \in U$ or $v \notin U$.
But each of these two cases leads to a contradiction:

\begin{itemize}

\item If $v \notin U$, then $C$ is an $u$-$v$-cut (since it has the
      form \eqref{sol.mt2.menger-postnikov.C=} for the subset $U$
      of $V$, which satisfies $u \in U$ and $v \notin U$), and thus
      there exists a $u$-$v$-cut of size $< k$; but this
      contradicts the fact that there exists no $u$-$v$-cut of size
      $< k$.

\item If $v \in U$, then $C$ is a $v$-$w$-cut (since it has the
      form \eqref{sol.mt2.menger-postnikov.C=} for the subset $U$
      of $V$, which satisfies $v \in U$ and $w \notin U$), and thus
      there exists a $v$-$w$-cut of size $< k$; but this
      contradicts the fact that there exists no $v$-$w$-cut of size
      $< k$.

\end{itemize}

Thus, we always get a contradiction.
Hence, our assumption was wrong.

We thus have shown that there exists no $u$-$w$-cut of size $< k$.

But Corollary~\ref{cor.menger.DA.1} (applied to $s = u$ and $t = w$)
shows that there exist $k$ arc-disjoint paths from $u$ to $w$ if and
only if there exists no $u$-$w$-cut of size $< k$.
Hence, there exist $k$ arc-disjoint paths from $u$ to $w$ (since
there exists no $u$-$w$-cut of size $< k$).
This solves Exercise~\ref{exe.mt2.menger-postnikov}.
\end{proof}

\subsubsection{An extension of the stable marriage problem}

I am going to outline a second solution to
Exercise~\ref{exe.mt2.menger-postnikov} as well.
That solution will rely on a slight generalization of the stable
marriage problem.

I assume that you are familiar with the basic theory of the
stable marriage problem (see \cite[Section 6.4]{LeLeMe16}),
specifically with the algorithm that is called the
``Mating Ritual'' in \cite[Section 6.4]{LeLeMe16}\footnote{This
algorithm is also called the ``deferred-acceptance algorithm''
in \url{http://www.math.jhu.edu/~eriehl/pechakucha.pdf}.
That said, this name is also used for some variations of this
algorithm.}.

Now, let me formulate a more general version of the stable
marriage problem, which I shall call the \textit{contracted
stable marriage problem}:

\begin{statement}
\textbf{Contracted stable marriage problem.}

Suppose that we have a population of $k$ men and $k$ women
(for some $k \in \NN$).
Assume furthermore that a finite set $C$ of
``contracts'' is given.
%These will simply be called ``contracts''.
Each contract involves exactly one man and exactly
one woman.\footnote{Think of the contracts as marriage
contracts prepared ``just in case''. The names of the
spouses-to-be have already been written in, but the
contracts have not been signed, and in particular there
can be mutually exclusive contracts for the same man or
woman.}
Assume that, for each pair $\tup{m, w}$ consisting of a man $m$
and a woman $w$, there is \textbf{at least} one contract
that involves $m$ and $w$.
(Hence, there are at least $k^2$ contracts, but
there can be more.)

Suppose that each person has a preference list of all the
contracts that involve him/her; i.e., he/she ranks
all contracts that involve him/her in the order of
preferability.
(No ties are allowed.)

A \textit{matching} shall mean a subset $K$ of $C$ such
that each man is involved in exactly one contract in $K$,
and such that each woman is involved in exactly one
contract in $K$.
Thus, visually speaking, a matching is a way to marry off
all $k$ men and all $k$ women to each other (in the
classical meaning of the word -- i.e., heterosexual and
monogamous)
by having them sign some of the contracts in $C$
(of course, each person signs exactly one contract).

If $p$ is a person and $K$ is a matching, then the
unique contract $c \in K$ that involves $p$ will be called
the \textit{$K$-marriage contract of $p$}.

If $K$ is a matching and $c \in C$ is a contract, then
the contract $c$ is said to be \textit{rogue} (for $K$) if
\begin{itemize}
 \item this contract $c$ is not in $K$,
 \item the man involved in $c$ prefers $c$ to his
       $K$-marriage contract, and
 \item the woman involved in $c$ prefers $c$ to her
       $K$-marriage contract.
\end{itemize}
Thus, roughly speaking, a rogue contract is a contract
$c$ that has not been signed in the matching $K$, but that
would make both persons involved in $c$ happier than
whatever contracts they did sign in $K$.

A matching $K$ is called \textit{stable} if there exist
no rogue contracts for $K$.

The \textit{contracted stable marriage problem} asks us
to find a stable matching.
\end{statement}

Notice that this problem generalizes the stable marriage
problem discussed in \cite[Section 6.4]{LeLeMe16}; indeed, the
latter problem is the particular case when each pair $\tup{m, w}$
consisting of a man $m$ and a woman $w$ is involved in precisely
one contract.
Roughly speaking, the contracted stable marriage problem
extends the latter by allowing some couples to marry in
several distinct ways, some of which may be more or less
preferable to one of the partners.
\footnote{Generally, passing from the classical stable marriage
problem to the contracted stable marriage problem is akin
to generalizing theorems from simple graphs to multigraphs.}

The contracted stable marriage problem can be solved by a
modification of the ``Mating Ritual'' analyzed in
\cite[Section 6.4]{LeLeMe16}.
Namely:
\begin{itemize}
 \item each man should keep a preference list of contracts that
       involve him (instead of a list of women),
       and he should serenade with a contract in hand (i.e.,
       each day he picks up his most preferable
       \textbf{contract}, and then he proposes to the woman
       involved with this specific contract);
 \item every afternoon,
       each woman should dismiss all contracts that her
       suitors are currently proposing her,
       except for the best (from her perspective) of these contracts
       (as opposed to dismissing the suitors themselves);
 \item a man whose contract gets dismissed crosses off this
       contract (rather than the woman who dismissed him) from
       his list,
       so he may possibly return to her later with another
       contract;
 \item when the ritual terminates, the women marry their
       current suitors using the contracts that these suitors
       are currently proposing.
\end{itemize}

The analysis of this algorithm is similar to the one made in
\cite[Section 6.4.2 and Section 6.4.3]{LeLeMe16}; some
modifications need to be made (e.g., Invariant $P$ should
be replaced by
``For every contract $c$ involving a woman $w$ and a man $m$,
if $c$ is crossed off $m$'s list, then $w$ has a suitor
offering her a contract $d$ that she prefers over $c$.'').
Thus, we obtain the following result
(generalizing \cite[Theorem 6.4.4]{LeLeMe16}):

\begin{theorem} \label{thm.stable-matching.contracted.MR.correct}
The modified ``Mating Ritual'' produces a stable matching
for the contracted stable marriage problem.
\end{theorem}

\subsubsection{Second solution}

I shall now sketch a second solution to
Exercise~\ref{exe.mt2.menger-postnikov}, suggested by
\href{https://math.mit.edu/~apost/}{Alexander Postnikov}.
But first, let me give the motivation behind this solution:

\begin{itemize}
\item The following appears to be a reasonable approach to solving
      Exercise~\ref{exe.mt2.menger-postnikov}: \par
      Fix $k$ arc-disjoint paths $p_1, p_2, \ldots, p_k$ from $u$ to
      $v$. (These exist by assumption.) \par
      Fix $k$ arc-disjoint paths $q_1, q_2, \ldots, q_k$ from $v$ to
      $w$. (These exist by assumption.) \par
      Now, we are looking for $k$ arc-disjoint paths from $u$ to $w$.
      The most obvious thing one could try is to take the $k$ walks
      $t_1, t_2, \ldots, t_k$, where each $t_i$ is the concatenation
      of $p_i$ with $q_i$.
\item However, this does not always work.
      The $t_i$ are walks, but not necessarily paths.
      Fortunately, we know how to deal with this:
      Just keep removing cycles from the $t_i$ until no cycles remain.
\item Sadly, we are still not done.
      The $t_i$ are paths now, but are not necessarily arc-disjoint.
      Indeed, it could happen that (for example) $p_2$ and $q_5$ have
      a common arc; but then $t_2$ and $t_5$ would not be
      arc-disjoint.
      The common arc might disappear when we remove cycles,
      but it does not have to; it might also stay.
\item We could now try being more strategical:
      Let us look for a bijection
      $\sigma : \set{1, 2, \ldots, k} \to \set{1, 2, \ldots, k}$
      such that if we define $t_i$ as the concatenation of
      $p_i$ with $q_{\sigma \tup{i}}$ (rather than with $q_i$), then
      the resulting paths $t_i$ (after removing cycles) will be
      arc-disjoint.
      However, how do we find such a bijection? Does it always exist?
\item Let a \textit{common arc} mean an arc which belongs to one of
      the paths $p_1, p_2, \ldots, p_k$ and also belongs to one of the
      paths $q_1, q_2, \ldots, q_k$.
      As we have seen, common arcs are the source of our headache, and
      we should try to make sure that each common arc survives at most
      once in the resulting paths $t_1, t_2, \ldots, t_k$ (after
      the cycles are removed).
      How do we achieve this?
\item Here is one approach that sounds hopeful:
      If a path $p_i$ has an arc in common with the path
      $q_{\sigma \tup{i}}$, then the concatenation $t_i$ of these two
      paths will contain this common arc twice,
      and therefore, after removing cycles, it will only contain it
      once; thus, this particular common arc will no longer make
      troubles.
      Hence, it appears reasonable to want $p_i$ to have an arc in
      common with $q_{\sigma \tup{i}}$ for as many $i$ as possible.
\item It also appears reasonable to ensure that if $p_i$ has an arc in
      common with $q_{\sigma \tup{i}}$, then this arc appears as early
      as possible in $p_i$, and as late as possible in
      $q_{\sigma \tup{i}}$.
      Indeed, this makes sure that the path produced by removing
      cycles in the concatenation $t_i$ will be as small as possible,
      and therefore (if we are lucky) we will get rid of other common
      arcs as well.
\item Now we are trying to solve several optimization problems at once
      -- we want to have our common arcs appear as early as possible
      in $p_i$ and as late as possible in $q_{\sigma \tup{i}}$.
      Such problems are not always solvable.
      Usually, there is a tradeoff, and we have to settle for a
      compromise.
\item The stable marriage problem is a prototypical example of the
      search for such a compromise.
      We can thus try to apply it here.
      The first approximation is the following: \par
      Model the $k$ paths $p_1, p_2, \ldots, p_k$ by $k$ men
      labelled $1, 2, \ldots, k$. \par
      Model the $k$ paths $q_1, q_2, \ldots, q_k$ by $k$ women
      labelled $1, 2, \ldots, k$. \par
      Man $i$ would be happy to marry woman $j$ if and only if the
      paths $p_i$ and $q_j$ have an arc in common; the earlier this
      arc appears in $p_i$, the happier he would be marrying $j$.
      As a last resort, he is also willing to marry woman $j$ if the
      paths $p_i$ and $q_j$ have no arcs in common, but he would be
      less happy this way. \par
      Likewise, woman $j$ would be happy to marry man $i$ if and only
      if the paths $p_i$ and $q_j$ have an arc in common; the later
      this arc appears in $q_j$, the happier she would be marrying
      $i$.
      As a last resort, she is also willing to marry man $i$ if the
      paths $p_i$ and $q_j$ have no arcs in common, but she would be
      less happy this way. \par
      Everyone ranks their potential spouses by these preferences, and
      we seek a stable matching.
      When man $i$ and woman $j$ marry, we set
      $\sigma \tup{i} = j$, and thus a bijection
      $\sigma : \set{1, 2, \ldots, k} \to \set{1, 2, \ldots, k}$
      is defined.
\item However, this still is not completely correct!
      The problem is that a path $p_i$ can have more than one arc in
      common with a path $q_j$.
      This may mess up the preferences of both man $i$ and woman $j$,
      since they would have to decide whether to take the first or the
      last intersections into account.
      In a sense, there seem to be several ways in which man $i$ can
      marry woman $j$ -- one for each arc that the two paths have in
      common.
      So we are looking at an instance of the contracted stable
      marriage problem.
\end{itemize}

The following solution is what comes out if you follow this strategy.
It is fairly long and technical, neat as the idea may be.

\begin{proof}[Second solution of
Exercise~\ref{exe.mt2.menger-postnikov} (sketched).]

We have assumed that
there exist $k$ arc-disjoint paths from $u$ to $v$.
Fix such $k$ paths, and denote them by $p_1, p_2, \ldots, p_k$.

We have assumed that
there exist $k$ arc-disjoint paths from $v$ to $w$.
Fix such $k$ paths, and denote them by $q_1, q_2, \ldots, q_k$.

If $p$ is any path in $D$, and if $a$ is any arc of $p$,
then we shall let $\ive{a} p$ denote the positive integer
$h$ such that $a$ is the $h$-th arc of $p$.
(Of course, this $h$ is uniquely determined, since a path
never uses an arc more than once.)

Now, we fabricate a population of
\begin{itemize}
 \item $k$ men labelled $1, 2, \ldots, k$, and
 \item $k$ women labelled $1, 2, \ldots, k$,
\end{itemize}
as well as a set $C$ of contracts (in the sense of the
contracted stable marriage problem) defined as follows:
\begin{itemize}
 \item For each arc $a$ that appears in one of the paths
       $p_1, p_2, \ldots, p_k$ and also appears in one of
       the paths $q_1, q_2, \ldots, q_k$, we define a
       contract $c_a$ as follows:
       Let $i$ be such that $a$ appears in $p_i$.
       (This $i$ is unique, because $a$ cannot appear in
       more than one of the paths $p_1, p_2, \ldots, p_k$;
       this is because these paths are arc-disjoint.)
       Let $j$ be such that $a$ appears in $q_j$.
       (This $j$ is unique for a similar reason.)
       The contract $c_a$ shall involve man $i$ and woman
       $j$.
 \item For each $i \in \set{1, 2, \ldots, k}$ and
       $j \in \set{1, 2, \ldots, k}$, we define a contract
       $d_{i, j}$ involving man $i$ and woman $j$.
       This contract will be called a ``dummy contract''.
\end{itemize}
The set $C$ shall consist of all contracts $c_a$ and all
contracts $d_{i, j}$.
The dummy contracts guarantee that for each pair
$\tup{m, w}$ consisting of a man $m$ and a woman $w$,
there is at least one contract that involves $m$ and $w$.

Each of the $k$ men and each of the $k$ women shall have
a preference list of all the contracts that involve him/her;
namely, we define these preference lists as follows:
\begin{itemize}
 \item For each $i \in \set{1, 2, \ldots, k}$, the
       preference list of \textbf{man} $i$ shall consist of all
       the contracts $c_a$ that involve him,
       as well as all the dummy contracts of
       the form $d_{i, j}$.
       The contracts $c_a$ shall appear in the order of
       \textbf{increasing} $\ive{a} p_i$ (that is, man $i$ prefers
       those contracts $c_a$ whose number $\ive{a} p_i$ is
       smaller),
       whereas the dummy contracts shall appear in
       arbitrary order;
       the dummy contracts must appear below all the
       contracts $c_a$ (that is, man $i$ prefers any of
       the $c_a$ to any of the dummy contracts).
 \item For each $j \in \set{1, 2, \ldots, k}$, the
       preference list of \textbf{woman} $j$ shall consist of all
       the contracts $c_a$ that involve her,
       as well as all the dummy contracts of
       the form $d_{i, j}$.
       The contracts $c_a$ shall appear in the order of
       \textbf{decreasing} $\ive{a} q_j$ (that is, woman $j$ prefers
       those contracts $c_a$ whose number $\ive{a} q_j$ is
       larger),
       whereas the dummy contracts shall appear in
       arbitrary order;
       the dummy contracts must appear below all the
       contracts $c_a$ (that is, woman $j$ prefers any of
       the $c_a$ to any of the dummy contracts).
\end{itemize}

Consider the contracted stable marriage problem corresponding to
this data.
Theorem~\ref{thm.stable-matching.contracted.MR.correct} shows that
the modified ``Mating Ritual'' produces a stable matching.
Hence, a stable matching exists.
Fix such a stable matching, and denote it by $K$.
For each $i \in \set{1, 2, \ldots, k}$, we let $m_i$ denote
the $K$-marriage contract of man $i$.

For each $i \in \set{1, 2, \ldots, k}$, we define a path $s_i$
from $u$ to $w$ as follows:
\begin{itemize}
\item Let the woman involved in the contract $m_i$ (that is, the
      woman married off to man $i$ in the stable matching $K$) be
      woman $j$.
\item If the contract $m_i$ is \textbf{not} a dummy contract,
      then $m_i = c_a$ for some arc $a$.
      In this case:
      \begin{itemize}
      \item Consider this arc $a$.
      \item Let $r_i$ be the walk consisting of the first
            $\ive{a} p_i$ arcs of the path $p_i$
            (that is, all the arcs up to the point where it uses
            the arc $a$, including that arc $a$) and of the
            last\footnote{Here, $\ell\tup{x}$ denotes the length
            of any walk $x$.}
            $\ell\tup{q_j} - \ive{a} q_j$ arcs of the path
            $q_j$ (that is, all the arcs that come after the point
            where it uses the arc $a$).
            This is a walk from $u$ to $w$.
      \end{itemize}
      Otherwise:
      \begin{itemize}
      \item Let $r_i$ be the walk consisting of all
            arcs of the path $p_i$
            and of all arcs of the path $q_j$.
            (In other words, let $r_i$ be the concatenation of
            the paths $p_i$ and $q_j$.)
            This is a walk from $u$ to $w$.
      \end{itemize}
      In either case, we have defined a walk $r_i$ from $u$ to $w$.
\item We obtain a path $s_i$ from $u$ to $w$ by successively
      removing cycles from $r_i$ until no cycles remain.
      (The result of this process may depend on the choices made,
      but this does not matter to us, as any result is good.)
\end{itemize}

We have thus defined $k$ paths $s_1, s_2, \ldots, s_k$ from
$u$ to $w$.

Let us make some observations:

\begin{statement}
\textit{Observation 1:}
Fix $i \in \set{1, 2, \ldots, k}$.
Let $j \in \set{1, 2, \ldots, k}$ be such that woman $j$ is
the $K$-partner of man $i$
(that is, the contract $m_i$ involves man $i$ and woman $j$).

Assume that the contract $m_i$ has the form
$m_i = c_a$ for some arc $a$.

Let $b$ be an arc of the path $s_i$.

Then, either $b$ is an arc of $p_i$ satisfying
$\ive{b} p_i \leq \ive{a} p_i$,
or $b$ is an arc of $q_j$ satisfying
$\ive{b} q_j > \ive{a} q_j$.
\end{statement}

\begin{proof}[Proof of Observation 1.]
The path $s_i$ was obtained by removing cycles from $r_i$.
Thus, each arc of $s_i$ is an arc of $r_i$.
Hence, $b$ is an arc of $r_i$ (since $b$ is an arc of $s_i$).

But $r_i$ was defined as the walk consisting of the first
$\ive{a} p_i$ arcs of the path $p_i$
(that is, all the arcs up to the point where it uses
the arc $a$, including that arc $a$) and of the
last $\ell\tup{q_j} - \ive{a} q_j$ arcs of the path
$q_j$ (that is, all the arcs that come after the point
where it uses the arc $a$).
Therefore, each arc of $r_i$ is either one of the first
$\ive{a} p_i$ arcs of the path $p_i$,
or one of the last $\ell\tup{q_j} - \ive{a} q_j$ arcs of the path
$q_j$.
In particular, this must hold for the arc $b$
(since $b$ is an arc of $r_i$).
In other words, either $b$ is an arc of $p_i$ satisfying
$\ive{b} p_i \leq \ive{a} p_i$,
or $b$ is an arc of $q_j$ satisfying
$\ive{b} q_j > \ive{a} q_j$.
This finishes the proof of Observation 1.
\end{proof}

\begin{statement}
\textit{Observation 2:}
Fix $i \in \set{1, 2, \ldots, k}$.
Let $j \in \set{1, 2, \ldots, k}$ be such that woman $j$ is
the $K$-partner of man $i$
(that is, the contract $m_i$ involves man $i$ and woman $j$).

Assume that the contract $m_i$ is a dummy contract.

Let $b$ be an arc of the path $s_i$.

Then, either $b$ is an arc of $p_i$,
or $b$ is an arc of $q_j$.
\end{statement}

\begin{proof}[Proof of Observation 2.]
Analogous to the proof of Observation 1.
\end{proof}

\begin{statement}
\textit{Observation 3:}
Fix $i \in \set{1, 2, \ldots, k}$.
Let $j \in \set{1, 2, \ldots, k}$ be such that woman $j$ is
the $K$-partner of man $i$
(that is, the contract $m_i$ involves man $i$ and woman $j$).

Let $b$ be an arc of the path $s_i$.
Assume that the contract $c_b$ exists.

Then, one of the following two statements holds:

\begin{itemize}
\item \textit{Statement O3.1:}
   The arc $b$ belongs to the path $p_i$, and
   man $i$ weakly prefers\footnote{We say that a person
   $p$ ``weakly prefers'' a contract $\kappa_1$ to a
   contract $\kappa_2$ if we have either
   $\kappa_1 = \kappa_2$ or the person $p$ prefers
   $\kappa_1$ to $\kappa_2$.}   
   the contract $c_b$ over his $K$-marriage contract.

\item \textit{Statement O3.2:}
   The arc $b$ belongs to the path $q_j$, and
   woman $j$ prefers
   the contract $c_b$ over her $K$-marriage contract.
\end{itemize}
\end{statement}

\begin{proof}[Proof of Observation 3.]
The contract $m_i$ is either of the form $m_i = c_a$ for
some arc $a$, or a dummy contract.

In the former case, Observation 3 follows from
Observation 1.

In the latter case, Observation 3 follows from
Observation 2 (using the fact that everyone prefers
any contract of the form $c_a$ over any dummy contract).
\end{proof}

\begin{statement}
\textit{Observation 4:}
Let $i$ and $x$ be two distinct elements of
$\set{1, 2, \ldots, k}$ such that the paths $s_i$ and $s_x$ have
an arc in common.
Let $b$ be an arc common to these two paths $s_i$ and $s_x$.

Choose $j \in \set{1, 2, \ldots, k}$ such that
woman $j$ is the $K$-partner of man $i$
(that is, the contract $m_i$ involves man $i$ and woman $j$).

Choose $y \in \set{1, 2, \ldots, k}$ such that
woman $y$ is the $K$-partner of man $x$
(that is, the contract $m_x$ involves man $x$ and woman $y$).

Then, one of the following two statements holds:

\begin{itemize}
\item \textit{Statement O4.1:}
   The arc $b$ belongs to the path $p_i$ and to the
   path $q_y$.

\item \textit{Statement O4.2:}
   The arc $b$ belongs to the path $p_x$ and to the
   path $q_j$.
\end{itemize}

\end{statement}

\begin{proof}[Proof of Observation 4.]
The women $j$ and $y$ are married (in $K$) to the two distinct
men $i$ and $x$.
Therefore, these two women must too be distinct.
In other words, $j$ and $y$ are distinct.

Either $b$ is an arc of $p_i$, or $b$ is an arc of
$q_j$\ \ \ \ \footnote{In fact, the contract $m_i$ either
  is a contract of the form $m_i = c_a$ for some arc $a$,
  or is a dummy contract.
  In the former case, the claim follows from Observation 1;
  in the latter case, the claim follows from Observation 2.}.
Similarly, either $b$ is an arc of $p_x$, or $b$ is an arc
of $q_y$.
Thus, we are in one of the following four cases:

\begin{itemize}
 \item \textit{Case 1:} The arc $b$ is an arc of $p_i$ and is an
       arc of $p_x$.
 \item \textit{Case 2:} The arc $b$ is an arc of $p_i$ and is an
       arc of $q_y$.
 \item \textit{Case 3:} The arc $b$ is an arc of $q_j$ and is an
       arc of $p_x$.
 \item \textit{Case 4:} The arc $b$ is an arc of $q_j$ and is an
       arc of $q_y$.
\end{itemize}

However, the paths $p_1, p_2, \ldots, p_k$ are arc-disjoint.
Hence, the paths $p_i$ and $p_x$ have no arcs in common (since
$i$ and $x$ are distinct).
Hence, $b$ cannot be an arc of $p_i$ and an arc of $p_x$ at the
same time.
Therefore, Case 1 is impossible.
Similarly, Case 4 is impossible (here, we use the fact that $j$
and $y$ are distinct).
Thus, only Case 2 and Case 3 remain to be discussed.
But clearly, Statement O4.1 holds in Case 2, whereas
Statement O4.2 holds in Case 3.
Thus, one of the two Statements always holds.
This proves Observation 4.
\end{proof}

We are now going to show that the $k$ paths
$s_1, s_2, \ldots, s_k$ are arc-disjoint.

Indeed, assume the contrary.
Thus, there exist two distinct elements $i$ and $x$ of
$\set{1, 2, \ldots, k}$ such that the paths $s_i$ and $s_x$ have
an arc in common.
Consider these $i$ and $x$.

The paths $s_i$ and $s_x$ have an arc in common.
Fix such an arc, and denote it by $b$.

Choose $j \in \set{1, 2, \ldots, k}$ such that
woman $j$ is the $K$-partner of man $i$
(that is, the contract $m_i$ involves man $i$ and woman $j$).

Choose $y \in \set{1, 2, \ldots, k}$ such that
woman $y$ is the $K$-partner of man $x$
(that is, the contract $m_x$ involves man $x$ and woman $y$).

Observation 4 shows that one of the following two statements holds:

\begin{itemize}
\item \textit{Statement O4.1:}
   The arc $b$ belongs to the path $p_i$ and to the
   path $q_y$.

\item \textit{Statement O4.2:}
   The arc $b$ belongs to the path $p_x$ and to the
   path $q_j$.
\end{itemize}

We WLOG assume that Statement O4.1 holds (because otherwise,
we can simply switch $i$ and $j$ with $x$ and $y$).

However, the paths $p_1, p_2, \ldots, p_k$ are arc-disjoint.
Hence, the paths $p_i$ and $p_x$ have no arcs in common (since
$i$ and $x$ are distinct).
Hence, the arc $b$ cannot belong to $p_i$ and to $p_x$ at the
same time.
Thus, $b$ does not belong to $p_x$ (since $p$ belongs to $p_i$).
Similarly, $b$ does not belong to $q_j$.

The arc $b$ belongs to both paths $p_i$ and $q_y$.
Hence, the contract $c_b$ exists (and involves man $i$ and
woman $y$).
Thus,
Observation 3 (applied to $x$ and $y$ instead of $i$ and $j$)
shows that one of the following two statements holds:

\begin{itemize}
\item \textit{Statement X3.1:}
   The arc $b$ belongs to the path $p_x$, and
   man $x$ weakly prefers
   the contract $c_b$ over his $K$-marriage contract.

\item \textit{Statement X3.2:}
   The arc $b$ belongs to the path $q_y$, and
   woman $y$ prefers
   the contract $c_b$ over her $K$-marriage contract.
\end{itemize}

But Statement X3.1 cannot hold, since $b$ does not belong to $p_x$.
Hence, Statement X3.2 must hold.
In particular, woman $y$ prefers the contract $c_b$ over her
$K$-marriage contract.
This shows that $c_b$ is not her $K$-marriage contract.
Therefore, the contract $c_b$ is not in $K$.

Observation 3 shows that one of the following two statements holds:

\begin{itemize}
\item \textit{Statement I3.1:}
   The arc $b$ belongs to the path $p_i$, and
   man $i$ weakly prefers
   the contract $c_b$ over his $K$-marriage contract.

\item \textit{Statement I3.2:}
   The arc $b$ belongs to the path $q_j$, and
   woman $j$ prefers
   the contract $c_b$ over her $K$-marriage contract.
\end{itemize}

But the arc $b$ does not belong to $q_j$.
Therefore, Statement I3.2 cannot hold.
Thus, Statement I3.1 must hold (since one of Statement I3.1 and
Statement I3.2 holds).
Hence, man $i$ weakly prefers
the contract $c_b$ over his $K$-marriage contract.
Since $c_b$ is not his $K$-marriage contract (because the contract
$c_b$ is not in $K$), we can remove the word ``weakly'' from this
sentence.
Thus, man $i$ prefers the contract $c_b$ over his $K$-marriage
contract.
Recall that the same can be said about woman $y$.
Hence, the contract $c_b$ is rogue (for $K$).
This contradicts the fact that there exist no rogue contract for
$K$ (since $K$ is a stable matching).
This contradiction proves that our assumption was false.

Hence, we have shown that the $k$ paths
$s_1, s_2, \ldots, s_k$ are arc-disjoint.
Thus, there exist $k$ arc-disjoint paths from $u$ to $w$
(namely, $s_1, s_2, \ldots, s_k$).
\end{proof}

\subsection{Exercise~\ref{exe.mt2.chrompoly}:
the chromatic polynomial}

\begin{exercise} \label{exe.mt2.chrompoly}
Let $G = \tup{V, E}$ be a simple graph.
Define a polynomial $\chi_G$ in a single indeterminate $x$ (with
integer coefficients) by
\[
\chi_G = \sum_{F \subseteq E} \tup{-1}^{\abs{F}} x^{\conn\tup{V, F}} .
\]
(Here, as usual, $\conn H$ denotes the number of connected components
of any graph $H$.)
This polynomial $\chi_G$ is called the \textit{chromatic polynomial}
of $G$.

Fix $k \in \NN$.
Recall that a \textit{$k$-coloring} of $G$ means a map
$f : V \to \set{1, 2, \ldots, k}$.
(The image $f \tup{v}$ of a vertex $v \in V$ under this map is called
the \textit{color} of $v$ under this $k$-coloring $f$.)
A $k$-coloring $f$ of $G$ is said to be \textit{proper} if
each edge $\set{u, v}$ of $G$ satisfies $f \tup{u} \neq f \tup{v}$.
(In other words, a $k$-coloring $f$ of $G$ is proper if and only if
no two adjacent vertices share the same color.)

Prove that the number of proper $k$-colorings of $G$ is
$\chi_G \tup{k}$.

[\textbf{Hint:} Show that $k^{\conn\tup{V, F}}$ also counts certain
$k$-colorings (I like to call them ``$F$-improper colorings''
-- what could that mean?).
Then, analyze how often (and with what signs) a given $k$-coloring of
$G$ appears in the sum
$\sum_{F \subseteq E} \tup{-1}^{\abs{F}} k^{\conn\tup{V, F}}$. ]
\end{exercise}

Note that most graph-theoretical literature defines the chromatic
polynomial differently than I do in Exercise~\ref{exe.mt2.chrompoly}.
Use the literature at your own peril!
{\small Most authors define $\chi_G$ as the polynomial whose value at
each $k \in \NN$ is the number of proper $k$-colorings.
This may be more intuitive, but it leaves a question unanswered:
Why is there such a polynomial in the first place?
Exercise~\ref{exe.mt2.chrompoly} answers this question.}

Exercise~\ref{exe.mt2.chrompoly} is \cite[Theorem 3.4]{Grinbe16}.
However, the proof given in \cite{Grinbe16} is a long detour, seeing
that the purpose of \cite{Grinbe16} is to generalize the result in
several directions.
We shall give a more direct proof that uses the same idea.
(The idea goes back to Hassler Whitney in 1930 \cite[\S 6]{Whitney32},
although he worded the argument differently and in far less modern
language.)

We are going to use the Iverson bracket notation (as in
\cite[\S 3.3]{nogra}).
We first recall an important result (\cite[Lemma 3.3.5]{nogra}):

\begin{lemma} \label{lem.dominating.heinrich-lemma1}
Let $P$ be a finite set. Then,
\[
\sum_{\substack{A \subseteq P}} \tup{-1}^{\abs{A}}
= \ive{P = \varnothing} .
\]
(The symbol ``$\sum_{\substack{A \subseteq P}}$'' means ``sum over
all subsets $A$ of $P$''. In other words, it means
``$\sum_{\substack{A \in \powset{P}}}$''.)
\end{lemma}

Next, we introduce a specific notation related to colorings:

\begin{definition}
\label{def.mt2.chrompoly.Ef}
Let $G = \tup{V, E}$ be a simple graph.
Let $k \in \NN$.
Let $f : V \to \set{1, 2, \ldots, k}$ be a $k$-coloring.
We let $E_f$ denote the set of all edges $\set{u, v}$ of $G$
satisfying $f \tup{u} = f \tup{v}$.
(In other words, $E_f$ is the set of all edges $\set{u, v}$ of
$G$ whose two endpoints $u$ and $v$ have the same color.)
This set $E_f$ is a subset of $E$.
\end{definition}

Notice the following simple fact:

\begin{proposition}
\label{prop.mt2.chrompoly.EcapEf}
Let $G = \tup{V, E}$ be a simple graph.
Let $k \in \NN$.
Let $f : V \to \set{1, 2, \ldots, k}$ be a $k$-coloring.
Then, the $k$-coloring $f$ is proper if and only if
$E_f = \varnothing$.
\end{proposition}

\begin{proof}
[Proof of Proposition~\ref{prop.mt2.chrompoly.EcapEf}.]
We have the following chain of equivalences:
\begin{align*}
&  \ \left(  \text{the }k\text{-coloring }f\text{ is proper}\right) \\
&  \Longleftrightarrow\ \left(  \text{each edge } \set{u, v} \text{
of }G\text{ satisfies }f\left(  u\right)  \neq f\left(  v\right)  \right) \\
&  \ \ \ \ \ \ \ \ \ \ \left(  \text{by the definition of \textquotedblleft
proper\textquotedblright}\right) \\
&  \Longleftrightarrow\ \left(  \text{no edge } \set{u, v} \text{ of
}G\text{ satisfies }f\left(  u\right)  =f\left(  v\right)  \right) \\
&  \Longleftrightarrow\ \left(  \underbrace{\text{the set of all edges
} \set{u, v} \text{ of }G\text{ satisfying }f\left(  u\right)
=f\left(  v\right)  }_{\substack{=E_f \\\text{(by the definition of }%
E_f \text{)}}}\text{ is empty}\right) \\
&  \Longleftrightarrow\ \left(  E_f \text{ is empty}\right)
\ \Longleftrightarrow\ \left(  E_f =\varnothing\right)  .
\end{align*}
This proves Proposition~\ref{prop.mt2.chrompoly.EcapEf}.
\end{proof}

\begin{lemma} \label{lem.mt2.chrompoly.kconn}
Let $G = \tup{V, E}$ be a simple graph.
Let $B$ be a subset of $E$.
Then, the number of all $k$-colorings
$f : V \to \set{1, 2, \ldots, k}$ satisfying $B \subseteq E_f $
is $k^{ \conn \tup{V, B} }$.
\end{lemma}

\begin{proof}
[Proof of Lemma~\ref{lem.mt2.chrompoly.kconn} (sketched).]
We shall say that two vertices $u$ and $v$ of a graph $H$ are
\textit{connected} in $H$ if these vertices $u$ and $v$ belong to the
same connected component of $H$.
(In other words, two vertices $u$ and $v$ of a graph $H$ are connected
in $H$ if and only if there exists a walk from $u$ to $v$ in $H$.)

Fix any $k$-coloring $f : V \to \set{1, 2, \ldots, k} $.
We are first going to restate the condition $B \subseteq E_f$ in more
familiar terms.
Indeed, we have the following chain of equivalences:\footnote{See
  below for justifications for the equivalence signs.}
\begin{align}
&  \ \left(  B\subseteq E_f \right) \nonumber\\
&  \Longleftrightarrow\ \left(  \text{each } \set{u, v} \in B\text{
satisfies } \set{u, v} \in E_f \right) \nonumber\\
&  \Longleftrightarrow\ \left(  \text{each } \set{u, v} \in B\text{
satisfies }f\left(  u\right)  =f\left(  v\right)  \right) \nonumber\\
&  \Longleftrightarrow\ \left(  \text{every two vertices }p\text{ and }q\text{
that are connected in } \tup{V, B} \text{ satisfy }f\left(  p\right)
=f\left(  q\right)  \right) \nonumber\\
&  \Longleftrightarrow\ \left(
\begin{array}[c]{c}
\text{whenever }C\text{ is a connected component of the graph }\left(
V,B\right)  \text{,}\\
\text{all the vertices in }C\text{ have the same color (in }f\text{)}
\end{array}
\right)  .
\label{pf.lem.mt2.chrompoly.kconn.equiv}
\end{align}
Here, the second and third equivalence signs hold for the following
reasons:

\begin{itemize}
\item The second equivalence sign holds because for each given
$\set{u, v} \in B$, we have the equivalence
\begin{align*}
\left(  \set{u, v} \in E_f \right)
& \Longleftrightarrow
   \left( \set{u, v} \text{ is an edge of } G \text{ satisfying }
      f \tup{u} = f \tup{v} \right) \\
&\qquad \qquad \left(\text{by the definition of } E_f \right) \\
& \Longleftrightarrow
   \left( f \tup{u} = f \tup{v} \right)
\end{align*}
(because $\set{u, v}$ is always an edge of $G$
(since $\set{u, v} \in B \subseteq E$)).

\item The third equivalence sign holds for the following reasons:

\begin{itemize}
\item If each $ \set{u, v} \in B$ satisfies $f \tup{u} = f \tup{v}$,
then every two vertices $p$ and $q$ that are connected
in $ \tup{V, B} $ satisfy
$f \tup{p} = f \tup{q}$\ \ \ \ \footnote{\textit{Proof.}
    Assume that each $ \set{u, v} \in
    B$ satisfies $f \tup{u} = f \tup{v}$. We must then show that
    every two vertices $p$ and $q$ that are connected in $\tup{V, B}$
    satisfy $f \tup{p} = f \tup{q}$.
    \par
    Fix any two vertices $p$ and $q$ that are connected in $ \tup{V, B} $.
    Thus, there exists a walk from $p$ to $q$ in $ \tup{V, B} $. Fix such
    a walk, and denote it by $\left(  w_{0},w_{1},\ldots,w_{k}\right)  $. Thus,
    $w_{0}=p$ and $w_{k}=q$. For every $i\in \set{1, 2, \ldots, k} $, we
    have $\left\{  w_{i-1},w_{i}\right\}  \in B$ (since the vertices $w_{i-1}$ and
    $w_{i}$ are consecutive vertices on the walk $\left(  w_{0},w_{1},\ldots
    ,w_{k}\right)  $, and thus are adjacent in the graph $ \tup{V, B} $)
    and therefore $f\left(  w_{i-1}\right)  =f\left(  w_{i}\right)  $ (since each
    $ \set{u, v} \in B$ satisfies $f\left(  u\right)  =f\left(
    v\right)  $). In other words, $f\left(  w_{0}\right)  =f\left(  w_{1}\right)
    =\cdots=f\left(  w_{k}\right)  $. Hence, $f\left(  w_{0}\right)  =f\left(
    w_{k}\right)  $. Since $w_{0}=p$ and $w_{k}=q$, this rewrites as $f\left(
    p\right)  =f\left(  q\right)  $. Qed.}.

\item If every two vertices $p$ and $q$ that are connected in $\left(
V,B\right)  $ satisfy $f\left(  p\right)  =f\left(  q\right)  $, then each
$ \set{u, v} \in B$ satisfies $f\left(  u\right)  =f\left(
v\right)  $\ \ \ \ \footnote{\textit{Proof.}
    Assume that every two vertices
    $p$ and $q$ that are connected in $ \tup{V, B} $ satisfy
    $f \tup{p} = f \tup{q}$. We must then prove that each
    $\set{u, v} \in B$ satisfies $f \tup{u} = f \tup{v}$.
    \par
    Fix any $\set{u, v} \in B$. Then, the vertices $u$ and $v$ are
    adjacent in the graph $\tup{V, B}$, and thus are connected in
    $\tup{V, B}$.
    Hence, $f \tup{u} = f \tup{v}$
    (since every two vertices $p$ and $q$ that are connected in
    $\tup{V, B}$ satisfy $f \tup{p} = f \tup{q}$). Qed.}.
\end{itemize}
\end{itemize}

Now, forget that we fixed $f$.
We thus have shown that for each $k$-coloring
$f : V \to \set{1, 2, \ldots, k}$, the equivalence
\eqref{pf.lem.mt2.chrompoly.kconn.equiv} holds.
Therefore, a $k$-coloring
$f : V \to \set{1, 2, \ldots, k} $ satisfies $B\subseteq E_f $
if and only if it has the property that whenever $C$ is a connected component
of the graph $ \tup{V, B} $, all the vertices in $C$ have the same
color (in $f$). Therefore, all $k$-colorings $f:V\rightarrow\left\{
1,2,\ldots,k\right\}  $ satisfying $B\subseteq E_f $ can be obtained by the
following procedure:

\begin{itemize}
\item \textbf{For each} connected component $C$ of the graph $\left(
V,B\right)  $, pick a color $c_{C}$ (i.e., an element $c_{C}$ of $\left\{
1,2,\ldots,k\right\}  $) and then color each vertex in $C$ with this color
$c_{C}$ (i.e., set $f\left(  v\right)  =c_{C}$ for each $v\in C$).
\end{itemize}

\footnote{Let us restate this more rigorously: All $k$-colorings
$f:V \to \set{1, 2, \ldots, k} $ satisfying $B\subseteq E_f $
can be obtained by the following procedure:
\par
\begin{itemize}
\item \textbf{For each} connected component $C$ of the graph $\left(
V,B\right)  $,
\par
\begin{itemize}
\item pick any number $c_C \in \set{1, 2, \ldots, k}$;
\par
\item set $f \tup{v} = c_C$ for each $v \in C$.
\end{itemize}
\end{itemize}
}
This procedure involves choices (because for each connected component
$C$ of $\tup{V, B}$, we get to pick a color), and there is a total of
$k^{ \conn  \tup{V, B} }$ possible choices that can be
made (because we get to choose a color from $\set{1, 2, \ldots, k}$
for each of the $ \conn  \tup{V, B} $ connected
components of $ \tup{V, B} $).
Each of these choices gives rise to a
different $k$-coloring $f : V \to \set{1, 2, \ldots, k} $.
Therefore, the number of all $k$-colorings
$f : V \to \set{1, 2, \ldots, k}$ satisfying $B \subseteq E_f$ is
$k^{ \conn  \tup{V, B} }$ (because all of these
$k$-colorings can be obtained by this procedure).
This proves Lemma~\ref{lem.mt2.chrompoly.kconn}.
\end{proof}

\begin{corollary} \label{cor.mt2.chrompoly.kconn2}
Let $\tup{V, E}$ be a simple graph.
Let $F$ be a subset of $E$. Then,
\[
k^{ \conn \tup{V, F} }
= \sum_{\substack{f : V \to
   \set{1, 2, \ldots, k} ; \\ F\subseteq E_f }} 1.
\]
\end{corollary}

\begin{proof}
[Proof of Corollary~\ref{cor.mt2.chrompoly.kconn2} (sketched).]
We have
\begin{align*}
\sum_{\substack{f:V \to \set{1, 2, \ldots, k} ;\\F\subseteq
E_f }}1 &  =\left(  \text{the number of all }
f : V \to \set{1, 2, \ldots, k}  \text{ satisfying }
F\subseteq E_f \right)  \cdot 1\\
&  =\left(  \text{the number of all }f : V \to \set{1, 2, \ldots, k}
\text{ satisfying } F\subseteq E_f \right)  \\
&  =k^{ \conn \left(  V,F\right)  }
\end{align*}
(because Lemma \ref{lem.mt2.chrompoly.kconn} (applied to $B=F$) shows
that the number of all $k$-colorings $f : V \to \set{1, 2, \ldots, k}$
satisfying $F \subseteq E_f$ is $k^{ \conn \left(  V,F\right)
}$).
This proves Corollary~\ref{cor.mt2.chrompoly.kconn2}.
\end{proof}

\begin{proof}
[Solution to Exercise~\ref{exe.mt2.chrompoly} (sketched).]
Substituting $k$ for $x$ in the equality
\[
\chi_G
=
\sum_{F\subseteq E} \tup{-1}^{\abs{F}} x^{ \conn \tup{V, F} },
\]
we obtain
\begin{align*}
\chi_G \tup{k}
&= \sum_{F\subseteq E} \tup{-1}^{\abs{F}}
\underbrack{k^{ \conn \tup{V, F}  }}
           { =\sum_{\substack{f : V \to \set{1, 2, \ldots, k};\\
             F\subseteq E_f }} 1
            \\ \text{(by Corollary \ref{cor.mt2.chrompoly.kconn2})}}
= \sum_{F\subseteq E} \tup{-1}^{\abs{F}}
  \sum_{\substack{f:V \to \set{1, 2, \ldots, k } ; \\ F\subseteq E_f }}
  1\\
&  =\underbrace{\sum_{F\subseteq E}\sum_{\substack{f:V\rightarrow\left\{
1,2,\ldots,k\right\}  ;\\F\subseteq E_f }}}_{=\sum_{f:V\rightarrow\left\{
1,2,\ldots,k\right\}  }\sum_{\substack{F\subseteq E;\\F\subseteq E_f }%
}}\underbrace{\left(  -1\right)  ^{\left\vert F\right\vert }1}_{=\left(
-1\right)  ^{\left\vert F\right\vert }}=\sum_{f:V\rightarrow\left\{
1,2,\ldots,k\right\}  }\underbrace{\sum_{\substack{F\subseteq E;\\F\subseteq
E_f }}}_{\substack{=\sum_{F\subseteq E_f }\\\text{(since }E_f \subseteq
E\text{)}}}\left(  -1\right)  ^{\left\vert F\right\vert }\\
&  =\sum_{f:V \to \set{1, 2, \ldots, k} }\sum_{F\subseteq
E_f }\left(  -1\right)  ^{\left\vert F\right\vert }=\sum_{f:V\rightarrow
 \set{1, 2, \ldots, k} }\underbrace{\sum_{A\subseteq E_f }\left(
-1\right)  ^{\left\vert A\right\vert }}_{\substack{=\left[  E_f
=\varnothing\right]  \\
\text{(by Lemma \ref{lem.dominating.heinrich-lemma1},}\\
\text{applied to }P=E_f \text{)}}}\\
&  \ \ \ \ \ \ \ \ \ \ \left(
\begin{array}[c]{c}
\text{here, we have renamed the summation index }F\\
\text{in the second sum as }A
\end{array}
\right)  \\
&  =\sum_{f:V \to \set{1, 2, \ldots, k} }
  \ive{ E_f =\varnothing }  \\
&  =\sum_{\substack{f:V\rightarrow\left\{  1,2,\ldots,k\right\}
;\\E_f =\varnothing}}\underbrace{\left[  E_f =\varnothing\right]
}_{\substack{=1\\\text{(since }E_f =\varnothing\text{ is true)}}%
}+\sum_{\substack{f:V \to \set{1, 2, \ldots, k} ;\\\text{not
}E_f =\varnothing}}\underbrace{\left[  E_f =\varnothing\right]
}_{\substack{=0\\\text{(since }E_f =\varnothing\text{ is false)}}}\\
&  \ \ \ \ \ \ \ \ \ \ \left(
\begin{array}[c]{c}
\text{since each }f:V \to \set{1, 2, \ldots, k} \text{
satisfies either }E_f =\varnothing\\
\text{or }E_f \neq\varnothing\text{ (but not both)}%
\end{array}
\right)  \\
&  =\sum_{\substack{f:V\rightarrow\left\{  1,2,\ldots,k\right\}
;\\E_f =\varnothing}}1
+ \underbrack{\sum_{\substack{f:V\rightarrow\left\{  1,2,\ldots
              ,k\right\}  ;\\\text{not }E_f =\varnothing}}0}
             {= 0}
=\sum_{ \substack{f : V \to \set{1, 2, \ldots, k} ;\\
        E_f =\varnothing}}1\\
&  =\left(  \text{the number of all }f:V\rightarrow\left\{  1,2,\ldots
,k\right\}  \text{ such that }E_f =\varnothing\right)  \cdot1\\
&  =\left(  \text{the number of all }f:V\rightarrow\left\{  1,2,\ldots
,k\right\}  \text{ such that }\underbrace{E_f =\varnothing}%
_{\substack{\Longleftrightarrow\ \left(  \text{the }k\text{-coloring }f\text{
is proper}\right)  \\\text{(by Proposition \ref{prop.mt2.chrompoly.EcapEf})}%
}}\right)  \\
&  =\left(  \text{the number of all }f:V\rightarrow\left\{  1,2,\ldots
,k\right\}  \text{ such that the }k\text{-coloring }f\text{ is proper}\right)
\\
&  =\left(  \text{the number of all proper }k\text{-colorings}\right)  .
\end{align*}
In other words, the number of proper $k$-colorings of $G$ is
$\chi_G \tup{k}$.
This solves Exercise~\ref{exe.mt2.chrompoly}.
\end{proof}

\subsection{Exercise~\ref{exe.mt2.chrompoly-examples}:
some concrete chromatic polynomials}

\begin{exercise} \label{exe.mt2.chrompoly-examples}
In Exercise~\ref{exe.mt2.chrompoly}, we have defined the chromatic
polynomial $\chi_G$ of a simple graph $G$.
In this exercise, we shall compute it on some examples.

\textbf{(a)} For each $n \in \NN$, prove that the complete graph $K_n$
has chromatic polynomial
$\chi_{K_n} = x \tup{x-1} \cdots \tup{x-n+1}$.

\textbf{(b)} Let $T$ be a tree (regarded as a simple graph).
Let $n = \abs{\verts{T}}$.
Prove that $\chi_T = x \tup{x-1}^{n-1}$.

\textbf{(c)} Find the chromatic polynomial $\chi_{P_3}$ of the path
graph $P_3$.
\end{exercise}

Before we start solving Exercise~\ref{exe.mt2.chrompoly-examples},
let us make a general remark about it.
In order to prove a formula for the chromatic polynomial $\chi_G$
of a graph $G$, at least two approaches are available:
One is to use the definition of $\chi_G$; another is to
use the claim of Exercise~\ref{exe.mt2.chrompoly}.
In order to use the second approach, one needs to know that a
polynomial $p$ is uniquely determined by its values at
infinitely many points.
In other words, one needs to know the following fact:

\begin{lemma} \label{lem.mt2.chrompoly-examples.poly-determined}
Let $p$ and $q$ be two polynomials in one variable $x$
with rational coefficients.
If $p \tup{k} = q \tup{k}$ holds for infinitely many
rational numbers $k$, then we have $p = q$.
\end{lemma}

Lemma~\ref{lem.mt2.chrompoly-examples.poly-determined} is easy
to derive from the following well-known fact:

\begin{lemma} \label{lem.mt2.chrompoly-examples.poly-0}
Let $p$ be a polynomial in one variable $x$
with rational coefficients.
If $p \tup{k} = 0$ holds for infinitely many
rational numbers $k$, then we have $p = 0$.
\end{lemma}

\begin{proof}[Proof of
Lemma~\ref{lem.mt2.chrompoly-examples.poly-0}.]
Assume that $p \tup{k} = 0$ holds for infinitely many
rational numbers $k$.
In other words, the polynomial $p$ has infinitely
many rational roots.

It is known\footnote{see, e.g.,
\url{https://proofwiki.org/wiki/Polynomial_over_Field_has_Finitely_Many_Roots}}
that any nonzero polynomial (in one variable $x$)
over a field\footnote{This
includes polynomials with rational coefficients,
but also polynomials with real or complex
coefficients.} has finitely many roots.
Hence, if the polynomial $p$ were nonzero, then $p$
would have finitely many roots, which would contradict
the fact that $p$ has infinitely many roots.
Hence, $p$ cannot be nonzero.
In other words, we have $p = 0$.
This proves Lemma~\ref{lem.mt2.chrompoly-examples.poly-0}.
\end{proof}

\begin{proof}[Proof of
Lemma~\ref{lem.mt2.chrompoly-examples.poly-determined}.]
Assume that $p \tup{k} = q \tup{k}$ holds for infinitely many
rational numbers $k$.
Thus, for infinitely many rational numbers $k$, we have
$\tup{p - q} \tup{k}
= \underbrace{p \tup{k}}_{= q \tup{k}} - q \tup{k}
= q \tup{k} - q \tup{k}
= 0$.
Hence, Lemma~\ref{lem.mt2.chrompoly-examples.poly-0}
(applied to $p - q$ instead of $p$) shows that $p - q = 0$.
In other words, $p = q$.
This proves Lemma~\ref{lem.mt2.chrompoly-examples.poly-determined}.
\end{proof}

Now, we can attack
Exercise~\ref{exe.mt2.chrompoly-examples} \textbf{(a)}:

\begin{lemma} \label{lem.mt2.chrompoly-examples.a}
Let $n \in \NN$.
Then, the complete graph $K_n$
has chromatic polynomial
$\chi_{K_n} = x \tup{x-1} \cdots \tup{x-n+1}$.
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.mt2.chrompoly-examples.a}.]
Fix an integer $k \geq n$.
Recall the concept of $k$-colorings defined in
Exercise~\ref{exe.mt2.chrompoly} (applied to $G = K_n$).

Exercise~\ref{exe.mt2.chrompoly} (applied to $G = K_n$)
shows that the number of proper $k$-colorings of $K_n$ is
$\chi_{K_n} \tup{k}$.
In other words:
\begin{align}
\tup{\text{the number of proper } k \text{-colorings of }
     K_n}
= \chi_{K_n} \tup{k} .
\label{pf.lem.mt2.chrompoly-examples.a.1}
\end{align}

Now, let us compute this number in a different way.
Namely, recall that the complete graph $K_n$ has $n$
vertices $1, 2, \ldots, n$, and that any two distinct
vertices of $K_n$ are adjacent.
Thus, a $k$-coloring of $K_n$ is proper if and only if
no two distinct vertices of $K_n$ have the same color.
Hence, we obtain the following procedure for constructing
a proper $k$-coloring of $K_n$:

\begin{itemize}
\item First, choose a color for the vertex $1$.
      This color must belong to the set
      $\set{1, 2, \ldots, k}$.
      % Thus, there are $k$ choices.
\item Next, choose a color for the vertex $2$.
      This color must belong to the set
      $\set{1, 2, \ldots, k}$, and must be distinct
      from the color chosen for the vertex $1$ (since
      no two distinct vertices of $K_n$ may have the
      same color).
      % Thus, there are $k-1$ choices.
\item Next, choose a color for the vertex $3$.
      This color must belong to the set
      $\set{1, 2, \ldots, k}$, and must be distinct
      from the two colors chosen for the vertices $1$
      and $2$ (since no two distinct vertices of
      $K_n$ may have the same color).
      % Thus, there are $k-2$ choices\footnote{Here,
        % we are using the fact that the two colors
        % chosen for the vertices $1$ and $2$ are
        % distinct.
        % (But this is clear, because we chose the
        % color for the vertex $2$ to be distinct
        % from the color that we chose for the
        % vertex $1$.)}.
\item Next, choose a color for the vertex $4$.
      This color must belong to the set
      $\set{1, 2, \ldots, k}$, and must be distinct
      from the three colors chosen for the vertices $1$,
      $2$ and $3$ (since no two distinct vertices of
      $K_n$ may have the same color).
      % Thus, there are $k-3$ choices\footnote{Here,
        % we are using the fact that the three colors
        % chosen for the vertices $1$, $2$ and $3$ are
        % distinct.
        % (But this is clear, because we chose the
        % color for each vertex to be distinct
        % from the colors chosen before.)}.
\item And so on. Keep going until all $n$ vertices
      $1, 2, \ldots, n$ have been assigned colors.
\end{itemize}

This procedure clearly produces each proper $k$-coloring
of $K_n$.
Furthermore, this procedure involves choices, and there
is a total of
$k \tup{k-1} \tup{k-2} \cdots \tup{k-n+1}$
possible choices that can be made\footnote{\textit{Proof.}
  In our procedure, we first choose a color for the
  vertex $1$, then choose a color for the vertex $2$,
  then choose a color for the vertex $3$, and so on.
  In other words, for each $i \in \set{1, 2, \ldots, n}$,
  we choose a color for the vertex $i$ after having
  chosen colors for the vertices $1, 2, \ldots, i-1$.
  The color we choose for a given vertex $i$ must
  belong to the $k$-element set $\set{1, 2, \ldots, k}$,
  but must be distinct from the $i-1$ colors already
  chosen for the vertices $1, 2, \ldots, i-1$;
  thus, the number of ways in which we can choose this
  color is $k - \tup{i-1}$ (because the $i-1$ colors
  already chosen for the vertices $1, 2, \ldots, i-1$
  are distinct (because we have chosen the color for
  each vertex to be distinct from all the colors chosen
  before)).
  \par
  Thus, altogether, for each $i \in \set{1, 2, \ldots, n}$,
  we have to choose a color for the vertex $i$, and there
  are $k - \tup{i-1}$ ways to choose this color.
  Therefore, the total number of possible choices is
  \[
  \tup{k - \tup{1-1}} \tup{k - \tup{2-1}} \cdots \tup{k - \tup{n-1}}
  = k \tup{k-1} \tup{k-2} \cdots \tup{k-n+1}.
  \]
  Qed.}.
Each of these choices produces a different proper $k$-coloring
of $K_n$.
Thus, the number of proper $k$-colorings of $K_n$ is
exactly $k \tup{k-1} \tup{k-2} \cdots \tup{k-n+1}$
(because all proper $k$-colorings of $K_n$ can be
obtained by this procedure).
In other words,
\[
\tup{\text{the number of proper } k \text{-colorings of }
     K_n}
= k \tup{k-1} \tup{k-2} \cdots \tup{k-n+1} .
\]
Comparing this with
\eqref{pf.lem.mt2.chrompoly-examples.a.1}, we obtain
\begin{align}
\chi_{K_n} \tup{k}
= k \tup{k-1} \tup{k-2} \cdots \tup{k-n+1} .
\label{pf.lem.mt2.chrompoly-examples.a.3}
\end{align}

Now, forget that we fixed $k$.
We thus have shown that
\eqref{pf.lem.mt2.chrompoly-examples.a.3}
holds for every integer $k \geq n$.
Thus, \eqref{pf.lem.mt2.chrompoly-examples.a.3}
holds for infinitely many rational numbers $k$.
Hence, Lemma~\ref{lem.mt2.chrompoly-examples.poly-determined}
(applied to $p = \chi_{K_n}$ and
$q = x \tup{x-1} \tup{x-2} \cdots \tup{x-n+1}$)
shows that
$\chi_{K_n} = x \tup{x-1} \tup{x-2} \cdots \tup{x-n+1}$.
This proves
Lemma~\ref{lem.mt2.chrompoly-examples.a}.
\end{proof}

Next, we recall a classical fact:

\begin{proposition} \label{prop.hw3.tree-leaf.a}
Let $T$ be a tree such that $\abs{\verts{T}} \geq 2$.
Let $v$ be a leaf of $T$.
Let $T'$ denote the multigraph obtained from $T$ by
removing this leaf $v$ and the unique edge that contains $v$.
% Let $u$ be the unique neighbor of $v$ in $T$.

Then, the multigraph $T'$ is a tree again.
\end{proposition}

Next, let us deal with
Exercise~\ref{exe.mt2.chrompoly-examples} \textbf{(b)}.

\begin{lemma} \label{lem.mt2.chrompoly-examples.b}
Let $T$ be a tree (regarded as a simple graph).
Let $n = \abs{\verts{T}}$.
Then, $\chi_T = x \tup{x-1}^{n-1}$.
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.mt2.chrompoly-examples.b}.]
We shall prove Lemma~\ref{lem.mt2.chrompoly-examples.b} by
induction on $n$.

The \textit{induction base} (the case when $n = 1$) is
simple and is left to the reader.

\textit{Induction step:}
Fix a positive integer $N > 1$.
Assume that Lemma~\ref{lem.mt2.chrompoly-examples.b} has been
proven in the case when $n = N - 1$.
We must now prove Lemma~\ref{lem.mt2.chrompoly-examples.b} in
the case when $n = N$.

We have assumed that Lemma~\ref{lem.mt2.chrompoly-examples.b} has
been proven in the case when $n = N - 1$.
Thus, the following fact holds:
\begin{statement}
  \textit{Fact 1:}
  Let $T$ be a tree (regarded as a simple graph)
  such that $N - 1 = \abs{\verts{T}}$.
  Then, $\chi_T = x \tup{x-1}^{\tup{N-1}-1}$.
\end{statement}

Now, let $T$ be a tree (regarded as a simple graph)
such that $N = \abs{\verts{T}}$.
We shall show that $\chi_T = x \tup{x-1}^{N-1}$.

Indeed, $\abs{\verts{T}} = N > 1$, so that
$\abs{\verts{T}} \geq 2$.
Hence, the tree $T$ has at least $2$ vertices.
Thus, the tree $T$ has a leaf (since each tree that
has at least $2$ vertices must have a leaf).
Fix such a leaf, and denote it by $v$.
Let $u$ be the unique neighbor of $v$.
Hence, the vertices $u$ and $v$ are adjacent, and
$u$ is the only vertex of $T$ that is adjacent to $v$.

Consider the multigraph $T'$ defined as in
Proposition~\ref{prop.hw3.tree-leaf.a}.
Then, Proposition~\ref{prop.hw3.tree-leaf.a} shows
that $T'$ is a tree again.
Regard $T'$ as a simple graph.

The multigraph $T'$ is obtained from $T$ by removing
a single vertex and a single edge.
Hence,
$\abs{\verts{T'}} = \underbrace{\abs{\verts{T}}}_{= N} - 1
= N-1$,
so that $N - 1 = \abs{\verts{T'}}$.
Hence, Fact 1 (applied to $T'$ instead of $T$) shows that
$\chi_{T'} = x \tup{x-1}^{\tup{N-1}-1}$.

Fix an integer $k \geq 1$.
Recall the concept of $k$-colorings defined in
Exercise~\ref{exe.mt2.chrompoly} (applied to $G = T$, and
to $G = T'$).

Exercise~\ref{exe.mt2.chrompoly} (applied to $G = T'$)
shows that the number of proper $k$-colorings of $T'$ is
$\chi_{T'} \tup{k}$.

Exercise~\ref{exe.mt2.chrompoly} (applied to $G = T$)
shows that the number of proper $k$-colorings of $T$ is
$\chi_{T} \tup{k}$.
In other words:
\begin{align}
\tup{\text{the number of proper } k \text{-colorings of } T}
= \chi_T \tup{k} .
\label{pf.lem.mt2.chrompoly-examples.b.1}
\end{align}

Now, let us compute this number in a different way.
Namely, observe that a $k$-coloring of $T$ differs from
a $k$-coloring of $T'$ only in that the former assigns
a color to the vertex $v$ whereas the latter does not.
Furthermore, a $k$-coloring of $T$ is proper if and only if
no two adjacent vertices of $T$ have the same color.
This condition implies that the color assigned to $v$ must
be distinct from the color assigned to $u$ (since $v$ and
$u$ are adjacent).
No other restrictions apply to the color assigned to $v$
(since $u$ is the only vertex of $T$ that is adjacent to $v$).

Hence, we obtain the following procedure for constructing
a proper $k$-coloring of $T$:

\begin{itemize}
\item First, choose colors for the vertices of $T$
      distinct from $v$.
      These colors must belong to the set
      $\set{1, 2, \ldots, k}$, and must have the property
      that no two adjacent vertices have the same color.
      In other words, these colors must form a proper
      $k$-coloring of the tree $T'$
      (because two vertices of $T$ distinct from $v$
      are adjacent in $T$ if and only if they are adjacent
      in $T'$).
\item Next, choose a color for the vertex $v$.
      This color must belong to the set
      $\set{1, 2, \ldots, k}$, and must be distinct
      from the color chosen for the vertex $u$.
\end{itemize}

This procedure clearly produces each proper $k$-coloring
of $T$.
Furthermore, this procedure involves two choices, and there
is a total of
$\chi_{T'} \tup{k} \cdot \tup{k-1}$
possible choices that can be made\footnote{\textit{Proof.}
  In our procedure, we first choose colors for the
  vertices distinct from $v$, and then choose a color for
  the vertex $v$.
  \par
  The colors that we choose for the vertices distinct from
  $v$ must form a proper $k$-coloring of the tree $T'$.
  Hence, the number of ways in which we can choose these
  colors is the number of proper $k$-colorings of $T'$;
  but as we know, the latter number is $\chi_{T'} \tup{k}$.
  Hence, the number of ways in which we can choose the
  colors for the vertices distinct from $v$ is
  $\chi_{T'} \tup{k}$. \par
  The color that we choose for the vertex $v$ must belong
  to the $k$-element set $\set{1, 2, \ldots, k}$, and must be
  distinct from the color chosen for the vertex $u$.
  Thus, the number of ways in which we can choose this color
  is $k-1$. \par
  Hence, the first of our two choices can be done in
  $\chi_{T'} \tup{k}$ different ways, whereas the second choice
  can be done in $k-1$ different ways.
  Therefore, the total number of possible choices is
  $\chi_{T'} \tup{k} \cdot \tup{k-1}$.
  Qed.}.
Each of these choices produces a different proper $k$-coloring
of $T$.
Thus, the number of proper $k$-colorings of $T$ is
exactly $\chi_{T'} \tup{k} \cdot \tup{k-1}$
(because all proper $k$-colorings of $T$ can be
obtained by this procedure).
In other words,
\[
\tup{\text{the number of proper } k \text{-colorings of } T}
= \chi_{T'} \tup{k} \cdot \tup{k-1} .
\]
Comparing this with
\eqref{pf.lem.mt2.chrompoly-examples.b.1}, we obtain
\begin{align}
\chi_T \tup{k}
= \chi_{T'} \tup{k} \cdot \tup{k-1}
\label{pf.lem.mt2.chrompoly-examples.b.3}
\end{align}

Now, forget that we fixed $k$.
We thus have shown that
\eqref{pf.lem.mt2.chrompoly-examples.b.3}
holds for every integer $k \geq 1$.
Thus, \eqref{pf.lem.mt2.chrompoly-examples.b.3}
holds for infinitely many rational numbers $k$.
Hence, Lemma~\ref{lem.mt2.chrompoly-examples.poly-determined}
(applied to $p = \chi_{T}$ and
$q = \chi_{T'} \cdot \tup{x-1}$)
shows that
$\chi_{T} = \chi_{T'} \cdot \tup{x-1}$.
Hence,
\[
\chi_{T}
= \underbrace{\chi_{T'}}_{= x \tup{x-1}^{\tup{N-1}-1}} \cdot \tup{x-1}
= x \underbrace{\tup{x-1}^{\tup{N-1}-1} \cdot \tup{x-1}}_{= \tup{x-1}^{N-1}}
= x \tup{x-1}^{N-1} .
\]

Now, forget that we fixed $T$.
We thus have shown that if $T$ is a tree (regarded as a simple
graph) satisfying $N = \abs{\verts{T}}$,
then $\chi_T = x \tup{x-1}^{N-1}$.
In other words, Lemma~\ref{lem.mt2.chrompoly-examples.b}
holds for $n = N$.
This completes the induction step.
Thus,
Lemma~\ref{lem.mt2.chrompoly-examples.b} is proven
by induction.
\end{proof}

Now, we have essentially solved
Exercise~\ref{exe.mt2.chrompoly-examples}:

\begin{proof}[Solution to
Exercise~\ref{exe.mt2.chrompoly-examples}.]
\textbf{(a)} Exercise~\ref{exe.mt2.chrompoly-examples}
\textbf{(a)} follows from
Lemma~\ref{lem.mt2.chrompoly-examples.a}.

\textbf{(b)} Exercise~\ref{exe.mt2.chrompoly-examples}
\textbf{(b)} follows from
Lemma~\ref{lem.mt2.chrompoly-examples.b}.

\textbf{(c)} The graph $P_3$ is a tree with
$\abs{\verts{P_3}} = 3$.
Thus, Lemma~\ref{lem.mt2.chrompoly-examples.b} (applied
to $T = P_3$ and $n = 3$) shows that
$\chi_T = x \tup{x-1}^{3-1} = x \tup{x-1}^2
= x^3 - 2x^2 + x$.
\end{proof}

\subsection{Exercise~\ref{exe.mt2.tropigrass}:
the distances between four points on a tree}

\begin{exercise} \label{exe.mt2.tropigrass}
Let $G$ be a tree.
Let $x$, $y$, $z$ and $w$ be four vertices of $G$.

Show that the two largest ones among the three numbers
$d \tup{x, y} + d \tup{z, w}$,
$d \tup{x, z} + d \tup{y, w}$ and
$d \tup{x, w} + d \tup{y, z}$
are equal.
\end{exercise}

Before solving this exercise, let us state some facts about
distances in multigraphs:

\begin{lemma} \label{lem.mt2.d-leq-V}
Let $u$ and $v$ be two vertices of a connected multigraph
$G = \tup{V, E, \phi}$.
Then, $d \tup{u, v} \leq \abs{V} - 1$.
\end{lemma}

\begin{lemma} \label{lem.mt2.walk-to-distance}
Let $u$ and $v$ be two vertices of a multigraph $G$.
Let $k \in \NN$.
If there exists a walk from $u$ to $v$ in $G$ having
length $k$, then $d \tup{u, v} \leq k$.
\end{lemma}

\begin{lemma} \label{lem.mt2.distances-metric}
Let $G = \tup{V, E, \phi}$ be a multigraph.

\textbf{(a)} Each $u \in V$ satisfies $d \tup{u, u} = 0$.

\textbf{(b)} Each $u \in V$ and $v \in V$ satisfy
$d \tup{u, v} = d \tup{v, u}$.

\textbf{(c)} Each $u \in V$, $v \in V$ and $w \in V$ satisfy
$d \tup{u, v} + d \tup{v, w} \geq d \tup{u, w}$.
(This inequality has to be interpreted appropriately when one of the
distances is infinite: For example, we understand $\infty$ to be
greater than any integer, and we understand $\infty + m$ to be
$\infty$ whenever $m \in \ZZ$.)

\textbf{(d)} If $u \in V$ and $v \in V$ satisfy $d \tup{u, v} = 0$,
then $u = v$.
\end{lemma}

Lemma~\ref{lem.mt2.d-leq-V},
Lemma~\ref{lem.mt2.walk-to-distance} and
Lemma~\ref{lem.mt2.distances-metric} are analogues of three
lemmas encountered in the
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/mt1s.pdf}{solutions to midterm \#1}
(namely, Lemma 0.1, Lemma 0.2 and Lemma 0.3 in the latter
solutions).
More precisely, the former three lemmas differ from the
latter three lemmas only in that the simple graph has been
replaced by a multigraph.
Proofs of the former three lemmas can be obtained from
proofs of the latter three lemmas by making straightforward
minor modifications\footnote{The most important
  modification is to include the edges in the paths.}.
We leave the details of these modifications to the reader.

Let us further state a basic property of trees:

\begin{lemma} \label{lem.mt2.tropigrass.tree-dist}
Let $u$ and $v$ be two vertices of a tree $G$.
Let $k \in \NN$.
If there exists a path from $u$ to $v$ in $G$ having
length $k$, then $d \tup{u, v} = k$.
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.mt2.tropigrass.tree-dist}.]
It is known that the multigraph $G$ is a tree if and only
if for every two vertices $x$ and $y$ of $G$, there is a
unique path from $x$ to $y$ in $G$\ \ \ \ \footnote{This
  is the equivalence
  $\mathcal{T}_1 \Longleftrightarrow \mathcal{T}_2$ in
  Theorem 13 in
  \href{http://www.cip.ifi.lmu.de/~grinberg/t/17s/5707lec9.pdf}{Lecture 9}.}.
Hence, for every two vertices $x$ and $y$ of $G$, there is a
unique path from $x$ to $y$ in $G$
(since the multigraph $G$ is a tree).
Applying this to $x = u$ and $y = v$, we conclude that
there is a unique path from $u$ to $v$ in $G$.
Hence, any two paths from $u$ to $v$ must be equal.

We have assumed that there exists a path from $u$ to $v$
in $G$ having length $k$.
Fix such a path, and denote it by $\mathbf{p}$.
Thus, $\tup{\text{the length of }\mathbf{p}} = k$.

We know that there exists a path from $u$ to $v$.
Hence, $d \tup{u, v}$ is the minimum length of a path from
$u$ to $v$ (by the definition of $d \tup{u, v}$).
Thus, there exists a path from $u$ to $v$ having length
$d \tup{u, v}$.
Fix such a path, and denote it by $\mathbf{q}$.
Hence, $\tup{\text{the length of }\mathbf{q}} = d \tup{u, v}$.

Now, both $\mathbf{p}$ and $\mathbf{q}$ are paths from
$u$ to $v$.
Hence, $\mathbf{p}$ and $\mathbf{q}$ are equal (since
any two paths from $u$ to $v$ must be equal).
In other words, $\mathbf{p} = \mathbf{q}$.
Hence,
$\tup{\text{the length of }\mathbf{p}}
= \tup{\text{the length of }\mathbf{q}} = d \tup{u, v}$.
Comparing this with
$\tup{\text{the length of }\mathbf{p}} = k$, we obtain
$d \tup{u, v} = k$.
This proves Lemma~\ref{lem.mt2.tropigrass.tree-dist}.
\end{proof}

Next, let us show a further useful lemma:

\begin{lemma} \label{lem.mt2.tropigrass.3}
Let $G$ be a connected multigraph.
Let $x$, $y$ and $z$ be three vertices of $G$.

Let $\tup{p_0, e_1, p_1, e_2, p_2, \ldots, e_g, p_g}$ be a path
from $x$ to $y$.

Let $i$ be an element of $\set{0, 1, \ldots, g}$ minimizing the
distance $d \tup{z, p_i}$.

Let $h = d \tup{z, p_i}$.

Then:

\textbf{(a)} There exists a path from $x$ to $z$ having
length $i + h$.

\textbf{(b)} There exists a path from $z$ to $y$ having
length $g - i + h$.

\textbf{(c)} If $j \in \set{0, 1, \ldots, g}$ is such that
$i \leq j$, then there exists a path from $z$ to $p_j$
having length $j - i + h$.
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.mt2.tropigrass.3} (sketched).]
We have $h = d \tup{z, p_i}$.
In other words, $h$ is the minimum length of a path from $z$
to $p_i$ (since $d \tup{z, p_i}$ is defined as
the minimum length of a path from $z$ to $p_i$).
Thus, there exists a path from $z$ to $p_i$ having length $h$.
Fix such a path, and denote it by
$\tup{a_0, f_1, a_1, f_2, a_2, \ldots, f_h, a_h}$.
Thus, $a_0 = z$ and $a_h = p_i$.

Recall that $\tup{p_0, e_1, p_1, e_2, p_2, \ldots, e_g, p_g}$
is a path from $x$ to $y$.
Thus, $p_0 = x$ and $p_g = y$.

The element $i \in \set{0, 1, \ldots, g}$ minimizes the
distance $d \tup{z, p_i}$. Hence,
\begin{equation}
d \tup{z, p_j} \geq d \tup{z, p_i}
\qquad \text{for each } j \in \set{0, 1, \ldots, g} .
\label{pf.lem.mt2.tropigrass.3.min}
\end{equation}

The $g+1$ vertices $p_0, p_1, \ldots, p_g$ are
distinct
(since $\tup{p_0, e_1, p_1, e_2, p_2, \ldots, e_g, p_g}$ is a
path).

The $h+1$ vertices $a_0, a_1, \ldots, a_h$
are distinct
(since $\tup{a_0, f_1, a_1, f_2, a_2, \ldots, f_h, a_h}$
is a path).
Thus, in particular, the $h$ vertices
$a_0, a_1, \ldots, a_{h-1}$ are distinct.
In other words, the vertices $a_{h-1}, a_{h-2}, \ldots, a_0$ are
distinct.

We have
\begin{equation}
\set{a_0, a_1, \ldots, a_{h-1}} \cap \set{p_0, p_1, \ldots, p_g}
= \varnothing
\label{pf.lem.mt2.tropigrass.3.dj}
\end{equation}
\footnote{\textit{Proof of \eqref{pf.lem.mt2.tropigrass.3.dj}:}
    Let $v \in
    \set{a_0, a_1, \ldots, a_{h-1}} \cap \set{p_0, p_1, \ldots, p_g}$.
    We shall derive a contradiction.

    We have
    $v \in
    \set{a_0, a_1, \ldots, a_{h-1}} \cap \set{p_0, p_1, \ldots, p_g}
    \subseteq \set{a_0, a_1, \ldots, a_{h-1}}$. Hence,
    $v = a_k$ for some $k \in \set{0, 1, \ldots, h-1}$. Consider this
    $k$.

    We have $v \in
    \set{a_0, a_1, \ldots, a_{h-1}} \cap \set{p_0, p_1, \ldots, p_g}
    \subseteq \set{p_0, p_1, \ldots, p_g}$. Hence,
    $v = p_j$ for some $j \in \set{0, 1, \ldots, g}$. Consider this
    $j$. 

    Recall that $\tup{a_0, f_1, a_1, f_2, a_2, \ldots, f_h, a_h}$
    is a path, and thus is a walk. Hence,
    $\tup{a_0, f_1, a_1, f_2, a_2, \ldots, f_k, a_k}$
    is a walk as well. This walk
    $\tup{a_0, f_1, a_1, f_2, a_2, \ldots, f_k, a_k}$
    is a walk from $z$ to $v$ (since
    $a_0 = z$ and $a_k = v$) and has length $p$.
    Hence, there is a walk from $z$ to $v$ in $G$ having length
    $k$ (namely, the walk
    $\tup{a_0, f_1, a_1, f_2, a_2, \ldots, f_k, a_k}$).
    Consequently, Lemma~\ref{lem.mt2.walk-to-distance}
    (applied to $u = z$) shows that
    $d \tup{z, v} \leq k \leq h-1$
    (since $k \in \set{0, 1, \ldots, h-1}$).

    But \eqref{pf.lem.mt2.tropigrass.3.min} yields
    $d \tup{z, p_i} \leq d \tup{z, p_j} = d \tup{z, v}$
    (since $p_j = v$). Thus, $d \tup{z, v} \geq d \tup{z, p_i}
    = h > h-1$. This contradicts $d \tup{z, v} \leq h-1$.

    Now, forget that we fixed $v$. Thus, we have obtained a
    contradiction for each
    $v \in
    \set{a_0, a_1, \ldots, a_{h-1}} \cap \set{p_0, p_1, \ldots, p_g}$.
    Hence, there exists no
    $v \in
    \set{a_0, a_1, \ldots, a_{h-1}} \cap \set{p_0, p_1, \ldots, p_g}$.
    Thus,
    $\set{a_0, a_1, \ldots, a_{h-1}} \cap \set{p_0, p_1, \ldots, p_g}
    = \varnothing$.}.

Recall that $\tup{a_0, f_1, a_1, f_2, a_2, \ldots, f_h, a_h}$
is a path, and thus is a walk.
Hence,
$\tup{a_h, f_h, a_{h-1}, f_{h-1}, a_{h-2}, \ldots, f_1, a_0}$
is a walk as well (being the reversal of the walk
$\tup{a_0, f_1, a_1, f_2, a_2, \ldots, f_h, a_h}$).
This walk is a walk from $p_i$ to $z$ (since $a_h = p_i$ and
$a_0 = z$).

\textbf{(a)} Recall that
$\tup{p_0, e_1, p_1, e_2, p_2, \ldots, e_g, p_g}$ is a path,
and thus is a walk.
Hence,
$\tup{p_0, e_1, p_1, e_2, p_2, \ldots, e_i, p_i}$ is a walk
as well.
This walk is a walk from $x$ to $p_i$ (since $p_0 = x$ and
$p_i = p_i$).

We have
\begin{equation}
\set{p_0, p_1, \ldots, p_i} \cap \set{a_{h-1}, a_{h-2}, \ldots, a_0}
= \varnothing
\label{pf.lem.mt2.tropigrass.3.dj-cor1}
\end{equation}
\footnote{\textit{Proof of \eqref{pf.lem.mt2.tropigrass.3.dj-cor1}:}
  We have
  \begin{align*}
  \underbrack{\set{p_0, p_1, \ldots, p_i}}
             {\subseteq \set{p_0, p_1, \ldots, p_g}}
  \cap
  \underbrack{\set{a_{h-1}, a_{h-2}, \ldots, a_0}}
             {= \set{a_0, a_1, \ldots, a_{h-1}}}
  & \subseteq
  \set{p_0, p_1, \ldots, p_g} \cap \set{a_0, a_1, \ldots, a_{h-1}}
  \\
  &= \set{a_0, a_1, \ldots, a_{h-1}} \cap \set{p_0, p_1, \ldots, p_g}
  = \varnothing
  \end{align*}
  (by \eqref{pf.lem.mt2.tropigrass.3.dj}).
  Thus,
  $\set{p_0, p_1, \ldots, p_i} \cap \set{a_{h-1}, a_{h-2}, \ldots, a_0}
  = \varnothing$. }.
The vertices
$p_0, p_1, \ldots, p_i, a_{h-1}, a_{h-2}, \ldots, a_0$
are distinct\footnote{\textit{Proof.}
  This follows from the following three observations:
  \begin{itemize}
  \item The vertices $p_0, p_1, \ldots, p_i$ are distinct
        (since the vertices $p_0, p_1, \ldots, p_g$ are
        distinct).
  \item The vertices $a_{h-1}, a_{h-2}, \ldots, a_0$ are
        distinct.
  \item The vertices $p_0, p_1, \ldots, p_i$ are distinct
        from the vertices $a_{h-1}, a_{h-2}, \ldots, a_0$
        (because of \eqref{pf.lem.mt2.tropigrass.3.dj-cor1}).
  \end{itemize}
  }.

Now, we know that
$\tup{p_0, e_1, p_1, e_2, p_2, \ldots, e_i, p_i}$ is a walk
from $x$ to $p_i$, whereas
$\tup{a_h, f_h, a_{h-1}, f_{h-1}, a_{h-2}, \ldots, f_1, a_0}$
is a walk from $p_i$ to $z$.
Since the ending point of the former walk is the starting
point of the latter walk\footnote{Indeed, the ending point is the
    former walk is $p_i$, while the starting point of the latter
    walk is $p_i$ as well.},
we can combine these two walks.
We thus obtain a new walk
$\tup{p_0, e_1, p_1, e_2, p_2, \ldots, e_i, p_i, f_h,
      a_{h-1}, f_{h-1}, a_{h-2}, \ldots, f_1, a_0}$,
which is a walk from $x$ to $z$ and has length
$i + h$.
Furthermore, this new walk is actually a path
(since the vertices
$p_0, p_1, \ldots, p_i, a_{h-1}, a_{h-2}, \ldots, a_0$
are distinct),
and therefore is a path from $x$ to $z$ having length
$i + h$.
Hence, there exists a path from $x$ to $z$ having
length $i + h$ (namely, the path that we have just
constructed).
This proves Lemma~\ref{lem.mt2.tropigrass.3} \textbf{(a)}.

\textbf{(c)} Let $j \in \set{0, 1, \ldots, g}$ be such that
$i \leq j$.
Thus, $j \in \set{i, i+1, \ldots, g}$ (since
$j \in \set{0, 1, \ldots, g}$ and $j \geq i$).

Recall that
$\tup{p_0, e_1, p_1, e_2, p_2, \ldots, e_g, p_g}$ is a path,
and thus is a walk.
Hence,
$\tup{p_i, e_{i+1}, p_{i+1}, e_{i+2}, p_{i+2}, \ldots, e_g, p_g}$
is a walk as well.
Thus,
$\tup{p_i, e_{i+1}, p_{i+1}, e_{i+2}, p_{i+2}, \ldots, e_j, p_j}$
is a walk as well (since $j \in \set{i, i+1, \ldots, g}$).
This walk is a walk from $p_i$ to $p_j$ (since $p_i = p_i$ and
$p_j = p_j$).

We have
\begin{equation}
\set{a_0, a_1, \ldots, a_{h-1}} \cap \set{p_i, p_{i+1}, \ldots, p_j}
= \varnothing
\label{pf.lem.mt2.tropigrass.3.dj-cor2}
\end{equation}
\footnote{\textit{Proof of \eqref{pf.lem.mt2.tropigrass.3.dj-cor2}:}
  We have
  \begin{align*}
  \set{a_0, a_1, \ldots, a_{h-1}}
  \cap
  \underbrack{\set{p_i, p_{i+1}, \ldots, p_j}}
             {\subseteq \set{p_0, p_1, \ldots, p_g}}
  & \subseteq
  \set{a_0, a_1, \ldots, a_{h-1}} \cap \set{p_0, p_1, \ldots, p_g}
  = \varnothing
  \end{align*}
  (by \eqref{pf.lem.mt2.tropigrass.3.dj}).
  Thus,
  $\set{a_0, a_1, \ldots, a_{h-1}}
     \cap \set{p_i, p_{i+1}, \ldots, p_j}
  = \varnothing$. }.
The vertices
$a_0, a_1, \ldots, a_{h-1}, p_i, p_{i+1}, \ldots, p_j$
are distinct\footnote{\textit{Proof.}
  This follows from the following three observations:
  \begin{itemize}
  \item The vertices $a_0, a_1, \ldots, a_{h-1}$ are
        distinct.
  \item The vertices $p_i, p_{i+1}, \ldots, p_j$ are distinct
        (since the vertices $p_0, p_1, \ldots, p_g$ are
        distinct).
  \item The vertices $a_0, a_1, \ldots, a_{h-1}$ are distinct
        from the vertices $p_i, p_{i+1}, \ldots, p_j$
        (because of \eqref{pf.lem.mt2.tropigrass.3.dj-cor2}).
  \end{itemize}
  }.

Now, the path
$\tup{a_0, f_1, a_1, f_2, a_2, \ldots, f_h, a_h}$
is a walk from $z$ to $p_i$
(since it is a path from $z$ to $p_i$), whereas
$\tup{p_i, e_{i+1}, p_{i+1}, e_{i+2}, p_{i+2}, \ldots, e_j, p_j}$
is a walk from $p_i$ to $p_j$.
Since the ending point of the former walk is the starting
point of the latter walk\footnote{Indeed, the ending point is the
    former walk is $p_i$, while the starting point of the latter
    walk is $p_i$ as well.},
we can combine these two walks.
We thus obtain a new walk \newline
$\tup{a_0, f_1, a_1, f_2, a_2, \ldots, f_{h-1}, a_{h-1}, f_h,
      p_i, e_{i+1}, p_{i+1}, e_{i+2}, p_{i+2}, \ldots, e_j, p_j}$,
which is a walk from $z$ to $p_j$ and has length
$h + \tup{j-i}$.
Furthermore, this new walk is actually a path
(since the vertices
$a_0, a_1, \ldots, a_{h-1}, p_i, p_{i+1}, \ldots, p_j$
are distinct),
and therefore is a path from $z$ to $p_j$ having length
$h + \tup{j-i}$.
Hence, there exists a path from $z$ to $p_j$ having
length $h + \tup{j-i}$ (namely, the path that we have just
constructed).
In other words, there exists a path from $z$ to $p_j$ having
length $j - i + h$ (since $h + \tup{j-i} = j - i + h$).
This proves Lemma~\ref{lem.mt2.tropigrass.3} \textbf{(c)}.

\textbf{(b)} We have $g \in \set{0, 1, \ldots, g}$ (since
$g \in \NN$) and
$i \leq g$ (since $i \in \set{0, 1, \ldots, g}$).
Thus, Lemma~\ref{lem.mt2.tropigrass.3} \textbf{(c)}
(applied to $j = g$) shows that
there exists a path from $z$ to $p_g$
having length $g - i + h$.
Since $p_g = y$, this rewrites as follows:
There exists a path from $z$ to $y$ having
length $g - i + h$.
This proves Lemma~\ref{lem.mt2.tropigrass.3} \textbf{(b)}.
\end{proof}

\begin{corollary} \label{cor.mt2.tropigrass.3t}
Let $G$ be a tree.
Let $x$, $y$ and $z$ be three vertices of $G$.

Let $\tup{p_0, e_1, p_1, e_2, p_2, \ldots, e_g, p_g}$ be a path
from $x$ to $y$.

Let $i$ be an element of $\set{0, 1, \ldots, g}$ minimizing the
distance $d \tup{z, p_i}$.

Let $h = d \tup{z, p_i}$.

Then:

\textbf{(a)} We have $d \tup{x, z} = i + h$.

\textbf{(b)} We have $d \tup{y, z} = g - i + h$.

\textbf{(c)} If $j \in \set{0, 1, \ldots, g}$ is such that
$i \leq j$, then $d \tup{z, p_j} = j - i + h$.
\end{corollary}

\begin{proof}[Proof of Corollary~\ref{cor.mt2.tropigrass.3t}.]
\textbf{(a)} Lemma~\ref{lem.mt2.tropigrass.3} \textbf{(a)}
shows that there exists a path from $x$ to $z$ having
length $i + h$.
Hence, Lemma~\ref{lem.mt2.tropigrass.tree-dist}
(applied to $u = x$, $v = z$ and $k = i + h$) shows that
$d \tup{x, z} = i + h$.
This proves Corollary~\ref{cor.mt2.tropigrass.3t} \textbf{(a)}.

\textbf{(b)} Lemma~\ref{lem.mt2.tropigrass.3} \textbf{(b)}
shows that there exists a path from $z$ to $y$ having
length $g - i + h$.
Hence, Lemma~\ref{lem.mt2.tropigrass.tree-dist}
(applied to $u = z$, $v = y$ and $k = g - i + h$) shows that
$d \tup{z, y} = g - i + h$.

Write the tree $G$ in the form $G = \tup{V, E, \phi}$.
Then, $y$ and $z$ are elements of $V$ (since $y$ and $z$
are vertices of $G$).
Thus, Lemma~\ref{lem.mt2.distances-metric} \textbf{(b)}
(applied to $u = y$ and $v = z$) yields
$d \tup{y, z} = d \tup{z, y} = g - i + h$.
This proves Corollary~\ref{cor.mt2.tropigrass.3t} \textbf{(b)}.

\textbf{(c)} Let $j \in \set{0, 1, \ldots, g}$ be such that
$i \leq j$.
Lemma~\ref{lem.mt2.tropigrass.3} \textbf{(c)}
shows that there exists a path from $z$ to $p_j$ having
length $j - i + h$.
Hence, Lemma~\ref{lem.mt2.tropigrass.tree-dist}
(applied to $u = z$, $v = p_j$ and $k = j - i + h$) shows that
$d \tup{z, p_j} = j - i + h$.
This proves Corollary~\ref{cor.mt2.tropigrass.3t} \textbf{(c)}.
\end{proof}

\begin{proposition} \label{prop.mt2.tropigrass.xyzw}
Let $G$ be a tree.
Let $x$, $y$, $z$ and $w$ be four vertices of $G$.

Let $\tup{p_0, e_1, p_1, e_2, p_2, \ldots, e_g, p_g}$ be a path
from $x$ to $y$.

Let $i$ be an element of $\set{0, 1, \ldots, g}$ minimizing the
distance $d \tup{z, p_i}$.

Let $j$ be an element of $\set{0, 1, \ldots, g}$ minimizing the
distance $d \tup{w, p_j}$.

\textbf{(a)} If $i \leq j$, then
$d \tup{x, w} + d \tup{y, z} \geq d \tup{x, y} + d \tup{z, w}$.

\textbf{(b)} If $i \geq j$, then
$d \tup{x, z} + d \tup{y, w} \geq d \tup{x, y} + d \tup{z, w}$.
\end{proposition}

\begin{proof}[Proof of Proposition~\ref{prop.mt2.tropigrass.xyzw}.]
\textbf{(a)} Assume that $i \leq j$.

Let $h = d \tup{z, p_i}$.
Let $k = d \tup{w, p_j}$.

The path $\tup{p_0, e_1, p_1, e_2, p_2, \ldots, e_g, p_g}$ is a path
from $x$ to $y$, and has length $g$.
Hence, there exists a path from $u$ to $v$ in $G$ having
length $g$ (namely, the path
$\tup{p_0, e_1, p_1, e_2, p_2, \ldots, e_g, p_g}$).
Thus, Lemma~\ref{lem.mt2.tropigrass.tree-dist}
(applied to $x$, $y$ and $g$ instead of $u$, $v$ and $k$)
yields $d \tup{x, y} = g$.

Corollary~\ref{cor.mt2.tropigrass.3t} \textbf{(a)} (applied
to $w$, $j$ and $k$ instead of $z$, $i$ and $h$) yields
$d \tup{x, w} = j + k$.

Corollary~\ref{cor.mt2.tropigrass.3t} \textbf{(b)} yields
$d \tup{y, z} = g - i + h$.

Corollary~\ref{cor.mt2.tropigrass.3t} \textbf{(c)} yields
$d \tup{z, p_j} = j - i + h$.

Also, $d \tup{z, w} \leq d \tup{z, p_j} + d \tup{w, p_j}$
\ \ \ \ \footnote{\textit{Proof.}
  Write the tree $G$ in the form $G = \tup{V, E, \phi}$.
  Then, $z$, $w$ and $p_j$ are elements of $V$ (since
  $z$, $w$ and $p_j$ are vertices of $G$).
  Thus, Lemma~\ref{lem.mt2.distances-metric} \textbf{(b)}
  (applied to $u = w$ and $v = p_j$) yields
  $d \tup{w, p_j} = d \tup{p_j, w}$.
  But Lemma~\ref{lem.mt2.distances-metric} \textbf{(c)}
  (applied to $u = z$ and $v = p_j$) yields
  $d \tup{z, p_j} + d \tup{p_j, w} \geq d \tup{z, w}$.
  Hence,
  $d \tup{z, w}
  \leq
   d \tup{z, p_j} + \underbrace{d \tup{p_j, w}}_{= d \tup{w, p_j}}
  = d \tup{z, p_j} + d \tup{w, p_j}$.
  }.
Thus,
$d \tup{z, w}
\leq
 \underbrace{d \tup{z, p_j}}_{= j - i + h}
 + \underbrace{d \tup{w, p_j}}_{= k}
= j - i + h + k$.

Now,
\[
\underbrace{d \tup{x, y}}_{= g}
  + \underbrace{d \tup{z, w}}_{= j - i + h - k}
\leq g + j - i + h - k
= \underbrace{j + k}_{= d \tup{x, w}}
  + \underbrace{g - i + h}_{= d \tup{y, z}}
= d \tup{x, w} + d \tup{y, z}.
\]
This proves
Proposition~\ref{prop.mt2.tropigrass.xyzw} \textbf{(a)}.

\textbf{(b)} Assume that $i \geq j$.
Thus, $j \leq i$.
Hence, Proposition~\ref{prop.mt2.tropigrass.xyzw} \textbf{(a)}
(applied to $w$, $z$, $j$ and $i$ instead of $z$, $w$, $i$
and $j$) yields
$d \tup{x, z} + d \tup{y, w} \geq d \tup{x, y} + d \tup{w, z}$.
But $d \tup{w, z} = d \tup{z, w}$\ \ \ \ \footnote{\textit{Proof.}
  Write the tree $G$ in the form $G = \tup{V, E, \phi}$.
  Then, $w$ and $z$ are elements of $V$ (since
  $w$ and $z$ are vertices of $G$).
  Thus, Lemma~\ref{lem.mt2.distances-metric} \textbf{(b)}
  (applied to $u = w$ and $v = z$) yields
  $d \tup{w, z} = d \tup{z, w}$.
  }.
Hence,
\[
d \tup{x, z} + d \tup{y, w}
\geq d \tup{x, y} + \underbrace{d \tup{w, z}}_{= d \tup{z, w}}
= d \tup{x, y} + d \tup{z, w} .
\]
This proves
Proposition~\ref{prop.mt2.tropigrass.xyzw} \textbf{(b)}.
\end{proof}

\begin{corollary} \label{cor.mt2.tropigrass.3ineqs}
Let $G$ be a tree.
Let $x$, $y$, $z$ and $w$ be four vertices of $G$.

\textbf{(a)} We have
\begin{equation}
d \tup{x, y} + d \tup{z, w}
\leq \max
  \set{ d \tup{x, z} + d \tup{y, w}, d \tup{x, w} + d \tup{y, z} } .
\label{eq.cor.mt2.tropigrass.3ineqs.a}
\end{equation}

\textbf{(b)} We have
\begin{equation}
d \tup{x, z} + d \tup{y, w}
\leq \max
  \set{ d \tup{x, y} + d \tup{z, w}, d \tup{x, w} + d \tup{y, z} } .
\label{eq.cor.mt2.tropigrass.3ineqs.b}
\end{equation}

\textbf{(c)} We have
\begin{equation}
d \tup{x, w} + d \tup{y, z}
\leq \max
  \set{ d \tup{x, y} + d \tup{z, w}, d \tup{x, z} + d \tup{y, w} } .
\label{eq.cor.mt2.tropigrass.3ineqs.c}
\end{equation}
\end{corollary}

\begin{proof}[Proof of Corollary~\ref{cor.mt2.tropigrass.3ineqs}.]
We have
$d \tup{w, z} = d \tup{z, w}$\ \ \ \ \footnote{\textit{Proof.}
  Write the tree $G$ in the form $G = \tup{V, E, \phi}$.
  Then, $w$ and $z$ are elements of $V$ (since
  $w$ and $z$ are vertices of $G$).
  Thus, Lemma~\ref{lem.mt2.distances-metric} \textbf{(b)}
  (applied to $u = w$ and $v = z$) yields
  $d \tup{w, z} = d \tup{z, w}$.
  }.
Similarly, $d \tup{y, w} = d \tup{w, y}$ and
$d \tup{y, z} = d \tup{z, y}$.

\textbf{(a)} Assume the contrary.
Thus,
\[
d \tup{x, y} + d \tup{z, w}
> \max
  \set{ d \tup{x, z} + d \tup{y, w}, d \tup{x, w} + d \tup{y, z} } .
\]
Hence,
\begin{equation}
d \tup{x, y} + d \tup{z, w}
> \max
  \set{ d \tup{x, z} + d \tup{y, w}, d \tup{x, w} + d \tup{y, z} }
\geq d \tup{x, z} + d \tup{y, w}
\label{pf.cor.mt2.tropigrass.3ineqs.a.contr1}
\end{equation}
and
\begin{equation}
d \tup{x, y} + d \tup{z, w}
> \max
  \set{ d \tup{x, z} + d \tup{y, w}, d \tup{x, w} + d \tup{y, z} }
\geq d \tup{x, w} + d \tup{y, z} .
\label{pf.cor.mt2.tropigrass.3ineqs.a.contr2}
\end{equation}

The multigraph $G$ is a tree, and thus is
connected.
Hence, there exists a walk from $x$ to $y$.
Thus, there exists a path from $x$ to $y$.
Fix such a path, and denote it by
$\tup{p_0, e_1, p_1, e_2, p_2, \ldots, e_g, p_g}$.

Fix an element $i$ of $\set{0, 1, \ldots, g}$ minimizing the
distance $d \tup{z, p_i}$.
Fix an element $j$ of $\set{0, 1, \ldots, g}$ minimizing the
distance $d \tup{w, p_j}$.

We are now in one of the following two cases:

\begin{itemize}
\item \textit{Case 1:} We have $i \leq j$.

\item \textit{Case 2:} We have $i \geq j$.
\end{itemize}

We shall derive a contradiction in each of these two cases.

Indeed, let us first consider Case 1.
In this case, we have $i \leq j$.
Hence, Proposition~\ref{prop.mt2.tropigrass.xyzw} \textbf{(a)}
shows that
$d \tup{x, w} + d \tup{y, z} \geq d \tup{x, y} + d \tup{z, w}$.
This contradicts \eqref{pf.cor.mt2.tropigrass.3ineqs.a.contr2}.
Hence, we have found a contradiction in Case 1.

Let us now consider Case 2.
In this case, we have $i \geq j$.
Hence, Proposition~\ref{prop.mt2.tropigrass.xyzw} \textbf{(b)}
shows that
$d \tup{x, z} + d \tup{y, w} \geq d \tup{x, y} + d \tup{z, w}$.
This contradicts \eqref{pf.cor.mt2.tropigrass.3ineqs.a.contr1}.
Hence, we have found a contradiction in Case 2.

We thus have found a contradiction in each of the two Cases
1 and 2.
Thus, we always get a contradiction.
This shows that our assumption was false.
Hence, the proof of
Corollary~\ref{cor.mt2.tropigrass.3ineqs} \textbf{(a)}
is complete.

\textbf{(b)}
Corollary~\ref{cor.mt2.tropigrass.3ineqs} \textbf{(a)}
(applied to $z$ and $y$ instead of $y$ and $z$) yields
\begin{align*}
d \tup{x, z} + d \tup{y, w}
&\leq \max
  \set{ d \tup{x, y} + d \tup{z, w},
        d \tup{x, w} + \underbrace{d \tup{z, y}}_{= d \tup{y, z} } }
  \\
&= \max
  \set{ d \tup{x, y} + d \tup{z, w}, d \tup{x, w} + d \tup{y, z} } .
\end{align*}
This proves
Corollary~\ref{cor.mt2.tropigrass.3ineqs} \textbf{(b)}.

\textbf{(c)}
Corollary~\ref{cor.mt2.tropigrass.3ineqs} \textbf{(a)}
(applied to $w$ and $y$ instead of $y$ and $w$) yields
\begin{align*}
d \tup{x, w} + d \tup{z, y}
&\leq \max
  \set{ d \tup{x, z} + \underbrace{d \tup{w, y}}_{= d \tup{y, w}},
        d \tup{x, y} + \underbrace{d \tup{w, z}}_{= d \tup{z, w} } }
  \\
&= \max
  \set{ d \tup{x, z} + d \tup{y, w}, d \tup{x, y} + d \tup{z, w} } \\
&= \max
  \set{ d \tup{x, y} + d \tup{z, w}, d \tup{x, z} + d \tup{y, w} } .
\end{align*}
This proves
Corollary~\ref{cor.mt2.tropigrass.3ineqs} \textbf{(c)}.
\end{proof}

\begin{proof}[Solution to Exercise~\ref{exe.mt2.tropigrass}
(sketched).]
Let $a$, $b$ and $c$ be the three numbers
$d \tup{x, y} + d \tup{z, w}$,
$d \tup{x, z} + d \tup{y, w}$ and
$d \tup{x, w} + d \tup{y, z}$,
sorted in increasing order (so that
$a \leq b \leq c$).
Then, the two largest ones among the three numbers
$d \tup{x, y} + d \tup{z, w}$,
$d \tup{x, z} + d \tup{y, w}$ and
$d \tup{x, w} + d \tup{y, z}$
are $b$ and $c$.

The three equalities
\eqref{eq.cor.mt2.tropigrass.3ineqs.a},
\eqref{eq.cor.mt2.tropigrass.3ineqs.b} and
\eqref{eq.cor.mt2.tropigrass.3ineqs.c} (combined)
show that each of the three numbers
$d \tup{x, y} + d \tup{z, w}$,
$d \tup{x, z} + d \tup{y, w}$ and
$d \tup{x, w} + d \tup{y, z}$ is less than or
equal to the maximum of the two others.
Since the three numbers $a$, $b$ and $c$ are
precisely the three numbers
$d \tup{x, y} + d \tup{z, w}$,
$d \tup{x, z} + d \tup{y, w}$ and
$d \tup{x, w} + d \tup{y, z}$ (except possibly
in a different order), we can rewrite this
as follows:
Each of the three numbers $a$, $b$ and $c$ is less than or
equal to the maximum of the two others.
In other words, we have $a \leq \max \set{b, c}$ and
$b \leq \max \set{c, a}$ and $c \leq \max \set{a, b}$.
But $a \leq b \leq c$ (since the three numbers $a$, $b$ and
$c$ are sorted in increasing order).
Now, $c \leq \max \set{a, b} = b$ (since $a \leq b$).
Combined with $b \leq c$, this yields $b = c$.
In other words, $b$ and $c$ are equal.
In other words, two largest ones among the three numbers
$d \tup{x, y} + d \tup{z, w}$,
$d \tup{x, z} + d \tup{y, w}$ and
$d \tup{x, w} + d \tup{y, z}$ are equal
(since the two largest ones among the three numbers
$d \tup{x, y} + d \tup{z, w}$,
$d \tup{x, z} + d \tup{y, w}$ and
$d \tup{x, w} + d \tup{y, z}$
are $b$ and $c$).
This solves the exercise.
\end{proof}

\subsection{Exercise~\ref{exe.mt2.eclectic-cycle}:
on triple intersections}

\begin{definition}
Let $G = \tup{V, E, \phi}$ be a multigraph.

For any subset $U$ of $V$, we let $G \ive{U}$ denote the
sub-multigraph $\tup{U, E_U, \phi\mid_{E_U}}$ of $G$, where
$E_U$ is the subset $\set{e \in E \mid \phi \tup{e} \subseteq U}$ of
$E$.
(Thus, $G \ive{U}$ is the sub-multigraph obtained from $G$ by removing
all vertices that don't belong to $U$, and subsequently removing all
edges that don't have both their endpoints in $U$.)
This sub-multigraph $G \ive{U}$ is called the \textit{induced
sub-multigraph of $G$ on the subset $U$}.
\end{definition}

\begin{exercise} \label{exe.mt2.eclectic-cycle}
Let $G = \tup{V, E, \phi}$ be a multigraph.

Let $A$, $B$ and $C$ be three subsets of $V$ such that the
sub-multigraphs $G \ive{A}$, $G \ive{B}$ and $G \ive{C}$ are
connected.

A cycle of $G$ will be called \textit{eclectic} if it contains at
least one edge of $G \ive{A}$, at least one edge of $G \ive{B}$ and
at least one edge of $G \ive{C}$ (although these three edges are not
required to be distinct).

\textbf{(a)} If the sets $B \cap C$, $C \cap A$ and $A \cap B$ are
nonempty, but $A \cap B \cap C$ is empty, then prove that $G$ has an
eclectic cycle.

\textbf{(b)} If the sub-multigraphs
$G \ive{B \cap C}$, $G \ive{C \cap A}$
and $G \ive{A \cap B}$ are connected, but the sub-multigraph
$G \ive{A \cap B \cap C}$ is not connected, then prove that $G$ has
an eclectic cycle.

[\textbf{Note:} Keep in mind that the multigraph with $0$ vertices
does not count as connected.]
\end{exercise}

\begin{proof}[Solution to Exercise~\ref{exe.mt2.eclectic-cycle}
(sketched).]

\textbf{(a)} Assume that the sets $B \cap C$, $C \cap A$ and
$A \cap B$ are nonempty, but $A \cap B \cap C$ is empty.
There exists at least one triple
$\tup{u, v, w} \in \tup{B \cap C} \times \tup{C \cap A} \times
                    \tup{A \cap B}$
(since the sets $B \cap C$, $C \cap A$ and $A \cap B$ are nonempty),
and for each such triple, the integers
$d_{G \ive{A}} \tup{v, w}$, $d_{G \ive{B}} \tup{w, u}$ and
$d_{G \ive{C}} \tup{u, v}$ are well-defined (i.e., not equal to
$\infty$)\ \ \ \ \footnote{This is because
  the multigraphs $G \ive{A}$, $G \ive{B}$ and $G \ive{C}$
  are connected.}.
Hence, we can pick a triple
$\tup{u, v, w} \in \tup{B \cap C} \times \tup{C \cap A} \times
                    \tup{A \cap B}$
minimizing the sum
$d_{G \ive{A}} \tup{v, w} + d_{G \ive{B}} \tup{w, u}
 + d_{G \ive{C}} \tup{u, v}$.
Pick such a triple.

The vertices $u$, $v$ and $w$ are distinct (because if any two of them
were equal, then these two equal vertices would lie in the set
$A \cap B \cap C$, which however was assumed to be empty).
Pick any path $p$ from $v$ to $w$ in $G \ive{A}$ having length
$d_{G \ive{A}} \tup{v, w}$.
Pick any path $q$ from $w$ to $u$ in $G \ive{B}$ having length
$d_{G \ive{B}} \tup{w, u}$.
Pick any path $r$ from $u$ to $v$ in $G \ive{C}$ having length
$d_{G \ive{C}} \tup{u, v}$.
Each of the paths $p$, $q$ and $r$ has length $\geq 1$ (since the
vertices $u$, $v$ and $w$ are distinct).

The paths $p$ and $q$ have no vertices in common apart from the
vertex $w$ (at which the path $p$ ends and the path $q$
starts)\footnote{\textit{Proof.} Assume the contrary.
  Thus, the paths $p$ and $q$ have a vertex $w' \neq w$ in common.
  Consider this $w'$.
  Each vertex on the path $p$ belongs to $A$ (since $p$ is a path in
  $G \ive{A}$). Thus, $w' \in A$. Similarly, $w' \in B$.
  Hence, $w' \in A \cap B$.
  Furthermore, $d_{G \ive{A}} \tup{v, w'} < d_{G \ive{A}} \tup{v, w}$
  (because $w'$ lies on the path $p$, which has length
  $d_{G \ive{A}} \tup{v, w}$, but is distinct from $w$) and
  $d_{G \ive{B}} \tup{w', u} < d_{G \ive{B}} \tup{w, u}$
  (similarly).
  Hence,
  $d_{G \ive{A}} \tup{v, w'} + d_{G \ive{B}} \tup{w', u}
   + d_{G \ive{C}} \tup{u, v}
  < d_{G \ive{A}} \tup{v, w} + d_{G \ive{B}} \tup{w, u}
   + d_{G \ive{C}} \tup{u, v}$.
  This contradicts the fact that our triple $\tup{u, v, w}$ was
  chosen to minimize the sum
  $d_{G \ive{A}} \tup{v, w} + d_{G \ive{B}} \tup{w, u}
   + d_{G \ive{C}} \tup{u, v}$.}.
Similarly, the paths $q$ and $r$ have no vertices in common apart from
the vertex $u$ (at which the path $q$ ends and the path $r$ starts).
Similarly, the paths $r$ and $p$ have no vertices in common apart from
the vertex $v$ (at which the path $r$ ends and the path $p$ starts).
Thus, we can combine the three paths $p$, $q$ and $r$ to form a cycle.
This cycle contains an edge of $G \ive{A}$ (since the path $p$ is
nonempty, and thus contributes an edge), an edge of $G \ive{B}$
(similarly) and an edge of $G \ive{C}$ (similarly).
Hence, this cycle is eclectic.
Thus, $G$ has an eclectic cycle.
This solves Exercise~\ref{exe.mt2.eclectic-cycle} \textbf{(a)}.

\textbf{(b)} Assume that the sub-multigraphs $G \ive{B \cap C}$,
$G \ive{C \cap A}$ and $G \ive{A \cap B}$ are connected, but the
sub-multigraph $G \ive{A \cap B \cap C}$ is not connected.
We must prove that $G$ has an eclectic cycle.

The sets $B \cap C$, $C \cap A$ and $A \cap B$ are nonempty
(since the multigraphs $G \ive{B \cap C}$,
$G \ive{C \cap A}$ and $G \ive{A \cap B}$ are connected).
If the set $A \cap B \cap C$ is empty, then
Exercise~\ref{exe.mt2.eclectic-cycle} \textbf{(a)} proves that
$G$ has an eclectic cycle.
Hence, for the rest of this proof, we WLOG assume that the set
$A \cap B \cap C$ is nonempty.

The graph $G \ive{A \cap B \cap C}$ is not connected, but it has at
least one vertex (since the set $A \cap B \cap C$ is nonempty).
Thus, there exists at least one pair
$\tup{u, v} \in \tup{A \cap B \cap C}^2$ such that there exists no
path from $u$ to $v$ in $G \ive{A \cap B \cap C}$.
Fix such a pair $\tup{u, v}$ minimizing the sum
$d_{G \ive{C \cap A}} \tup{u, v} + d_{G \ive{A \cap B}} \tup{v, u}$.
(This sum is an integer, since both sub-multigraphs $G \ive{C \cap A}$ and
$G \ive{A \cap B}$ are connected.)

The vertices $u$ and $v$ are distinct (since there exists no
path from $u$ to $v$ in $G \ive{A \cap B \cap C}$).
Pick any path $p$ from $u$ to $v$ in $G \ive{C \cap A}$ having length
$d_{G \ive{C \cap A}} \tup{u, v}$.
Pick any path $q$ from $v$ to $u$ in $G \ive{A \cap B}$ having length
$d_{G \ive{A \cap B}} \tup{v, u}$.
Each of the paths $p$ and $q$ has length $\geq 1$ (since the
vertices $u$ and $v$ are distinct).

The paths $p$ and $q$ have no vertices in common apart from the
vertices $u$ and $v$\ \ \ \ \footnote{\textit{Proof.} Assume the
  contrary.
  Thus, the paths $p$ and $q$ have a vertex $w' \notin \set{u, v}$ in
  common.
  Consider this $w'$.
  Each vertex on the path $p$ belongs to $C \cap A$ (since $p$ is a
  path in $G \ive{C \cap A}$).
  Thus, $w' \in C \cap A$. Similarly, $w' \in A \cap B$.
  Hence,
  $w' \in \tup{C \cap A} \cap \tup{A \cap B} = A \cap B \cap C$.
  \par
  Furthermore,
  $d_{G \ive{C \cap A}} \tup{u, w'} < d_{G \ive{C \cap A}} \tup{u, v}$
  (because $w'$ lies on the path $p$, which has length
  $d_{G \ive{C \cap A}} \tup{u, v}$, but is distinct from $v$) and
  $d_{G \ive{A \cap B}} \tup{w', u} < d_{G \ive{A \cap B}} \tup{v, u}$
  (similarly).
  Hence,
  $d_{G \ive{C \cap A}} \tup{u, w'} + d_{G \ive{A \cap B}} \tup{w', u}
  <
  d_{G \ive{C \cap A}} \tup{u, v} + d_{G \ive{A \cap B}} \tup{v, u}$.
  This contradicts the fact that our pair $\tup{u, v}$ was
  chosen to minimize the sum
  $d_{G \ive{C \cap A}} \tup{u, v} + d_{G \ive{A \cap B}} \tup{v, u}$,
  unless there exists a path from $u$ to $w'$ in
  $G \ive{A \cap B \cap C}$.
  Hence, we conclude that
  there exists a path from $u$ to $w'$ in $G \ive{A \cap B \cap C}$.
  \par
  Moreover,
  $d_{G \ive{C \cap A}} \tup{w', v} < d_{G \ive{C \cap A}} \tup{u, v}$
  (because $w'$ lies on the path $p$, which has length
  $d_{G \ive{C \cap A}} \tup{u, v}$, but is distinct from $u$) and
  $d_{G \ive{A \cap B}} \tup{v, w'} < d_{G \ive{A \cap B}} \tup{v, u}$
  (similarly).
  Hence,
  $d_{G \ive{C \cap A}} \tup{w', v} + d_{G \ive{A \cap B}} \tup{v, w'}
  <
  d_{G \ive{C \cap A}} \tup{u, v} + d_{G \ive{A \cap B}} \tup{v, u}$.
  This contradicts the fact that our pair $\tup{u, v}$ was
  chosen to minimize the sum
  $d_{G \ive{C \cap A}} \tup{u, v} + d_{G \ive{A \cap B}} \tup{v, u}$,
  unless there exists a path from $w'$ to $v$ in
  $G \ive{A \cap B \cap C}$.
  Hence, we conclude that
  there exists a path from $w'$ to $v$ in $G \ive{A \cap B \cap C}$.
  \par
  We now know that there exists a path from $u$ to $w'$ in
  $G \ive{A \cap B \cap C}$, and that there exists a path from $w'$ to
  $v$ in $G \ive{A \cap B \cap C}$.
  Concatenating these paths, we obtain a walk from $u$ to $v$ in
  $G \ive{A \cap B \cap C}$.
  Hence, there exists a path from $u$ to $v$ in
  $G \ive{A \cap B \cap C}$ as well.
  This contradicts the fact that there exists no path from $u$ to $v$
  in $G \ive{A \cap B \cap C}$.
  This contradiction shows that our assumption was wrong, qed.}.
Thus, we can combine these two paths $p$ and $q$ to form a cycle.
This cycle contains an edge of $G \ive{C \cap A}$ (since the path $p$
is nonempty, and thus contributes an edge) and an edge of
$G \ive{A \cap B}$ (similarly).
Therefore, this cycle contains an edge of $G \ive{A}$ (since any edge
of $G \ive{C \cap A}$ is an edge of $G \ive{A}$),
an edge of $G \ive{B}$ (since any edge
of $G \ive{A \cap B}$ is an edge of $G \ive{B}$), and
an edge of $G \ive{C}$ (since any edge
of $G \ive{C \cap A}$ is an edge of $G \ive{C}$).
Hence, this cycle is eclectic.
Thus, $G$ has an eclectic cycle.
This solves Exercise~\ref{exe.mt2.eclectic-cycle} \textbf{(b)}.
\end{proof}

Let us make some comments about the origin of
Exercise~\ref{exe.mt2.eclectic-cycle}.
Namely, I came up with it when generalizing the following classical
fact:

\begin{theorem} \label{thm.mt2.eclectic-cycle.tree}
Let $G = \tup{V, E, \phi}$ be a tree.

Let $A$, $B$ and $C$ be three subsets of $V$ such that the
sub-multigraphs $G \ive{A}$, $G \ive{B}$ and $G \ive{C}$ are
connected (and thus are trees as well).
Assume further that the sets $B \cap C$, $C \cap A$ and $A \cap B$ are
nonempty.
Then, the sub-multigraph $G \ive{A \cap B \cap C}$ of $G$ is a tree.
\end{theorem}

\begin{proof}[Proof of Theorem~\ref{thm.mt2.eclectic-cycle.tree}
(sketched).]
The multigraph $G$ has no cycles (since it is a tree).

Let us first show that the sub-multigraph $G \ive{B \cap C}$ is connected.

Indeed, assume the contrary.
Thus, there exist two vertices $u$ and $v$ of $G \ive{B \cap C}$ such
that there exists no path from $u$ to $v$ in $G \ive{B \cap C}$
(since $B \cap C$ is nonempty).
Fix two such vertices $u$ and $v$.

The multigraph $G$ is a tree.
Hence, there exists a unique path from $u$ to $v$ in $G$.
Denote this path by $p$.

But $u \in B \cap C \subseteq B$ and $v \in B \cap C \subseteq B$.
Thus, $u$ and $v$ are two vertices of the multigraph $G \ive{B}$.
Since this multigraph $G \ive{B}$ is connected, we thus conclude that
there exists a path from $u$ to $v$ in $G \ive{B}$.
This path must clearly be a path from $u$ to $v$ in $G$
(because $G \ive{B}$ is a sub-multigraph of $G$),
and therefore must be the path $p$
(since $p$ is the unique path from $u$ to $v$ in $G$).
Therefore, the path $p$ is a path from $u$ to $v$ in $G \ive{B}$.
In particular, the path $p$ is a path in $G \ive{B}$.
Thus, all vertices of $p$ belong to $B$.

Similarly, all vertices of $p$ belong to $C$.

Now, we have shown that all vertices of $p$ belong to $B$, and that
all vertices of $p$ belong to $C$.
Hence, all vertices of $p$ belong to $B \cap C$ (since they belong to
$B$ and to $C$ at the same time).
Consequently, $p$ is a path from $u$ to $v$ in $G \ive{B \cap C}$.
This contradicts the fact that there exists no path from $u$ to $v$
in $G \ive{B \cap C}$.
This contradiction proves that our assumption was false.

Hence, we have proven that the sub-multigraph $G \ive{B \cap C}$ is
connected.

Similarly, the sub-multigraphs $G \ive{C \cap A}$ and $G \ive{A \cap B}$
are connected.

Now, we claim that
the sub-multigraph $G \ive{A \cap B \cap C}$ is connected.

Indeed, assume the contrary.
Thus, the sub-multigraph $G \ive{A \cap B \cap C}$ is not connected.
Hence, Exercise~\ref{exe.mt2.eclectic-cycle} \textbf{(b)} shows that
$G$ has an eclectic cycle.
Thus, $G$ has a cycle.
This contradicts the fact that $G$ has no cycles.
This contradiction proves that our assumption was wrong.

Hence, we have proven that the sub-multigraph
$G \ive{A \cap B \cap C}$ is connected.
Furthermore, this sub-multigraph $G \ive{A \cap B \cap C}$ has no cycles
(since it is a sub-multigraph of the tree $G$, which has no cycles).
Hence, this sub-multigraph $G \ive{A \cap B \cap C}$ is a forest.
Thus, $G \ive{A \cap B \cap C}$ is a connected forest, i.e., a tree.
This proves Theorem~\ref{thm.mt2.eclectic-cycle.tree}.
\end{proof}

A generalization of Theorem~\ref{thm.mt2.eclectic-cycle.tree} is known
as ``Helly's theorem for trees'' (see, e.g.,
\cite[Theorem 4.1]{Horn71}):

\begin{theorem} \label{thm.mt2.eclectic-cycle.helly}
Let $G = \tup{V, E, \phi}$ be a tree.

Let $A_1, A_2, \ldots, A_k$ be $k$ subsets of $V$ such that
for each $i \in \set{1, 2, \ldots, k}$, the sub-multigraph
$G \ive{A_i}$ is connected.
Assume further that for each $1 \leq i < j \leq k$, the set
$A_i \cap A_j$ is nonempty.
Then, the sub-multigraph $G \ive{A_1 \cap A_2 \cap \cdots \cap A_k}$
of $G$ is a tree.
\end{theorem}

It is not hard to derive
Theorem~\ref{thm.mt2.eclectic-cycle.helly} from
Theorem~\ref{thm.mt2.eclectic-cycle.tree} by induction over $k$.
But I am wondering:

\begin{algorithm}
Is there a generalization of Exercise~\ref{exe.mt2.eclectic-cycle}
that extends it to $k$ subsets of $V$, similarly to how
Theorem~\ref{thm.mt2.eclectic-cycle.helly} extends
Theorem~\ref{thm.mt2.eclectic-cycle.tree} ?
\end{algorithm}

Let me observe one more curiosity.
Namely, Exercise~\ref{exe.mt2.eclectic-cycle} has an analogue for
multidigraphs.
To state this analogue, let us define induced
sub-multidigraphs\footnote{We shall use the notation
  $G = \tup{V, E, \phi}$ instead of the more common notation
  $D = \tup{V, A, \phi}$ for our multidigraph in order to make
  the analogy to Exercise~\ref{exe.mt2.eclectic-cycle} more
  obvious.}:

\begin{definition}
Let $G = \tup{V, E, \phi}$ be a multidigraph.

For any subset $U$ of $V$, we let $G \ive{U}$ denote the
sub-multidigraph $\tup{U, E_U, \phi\mid_{E_U}}$ of $G$, where
$E_U$ is the subset $\set{e \in E \mid \phi \tup{e} \in U \times U}$
of $E$.
(Thus, $G \ive{U}$ is the sub-multidigraph obtained from $G$ by
removing all vertices that don't belong to $U$, and subsequently
removing all arcs that don't have both their source and their target
in $U$.)
This sub-multidigraph $G \ive{U}$ is called the \textit{induced
sub-multidigraph of $G$ on the subset $U$}.
\end{definition}

Now, the analogue of Exercise~\ref{exe.mt2.eclectic-cycle} states
the following:

\begin{proposition} \label{prop.mt2.eclectic-cycle.di}
Let $G = \tup{V, E, \phi}$ be a multidigraph.

Let $A$, $B$ and $C$ be three subsets of $V$ such that the
sub-multidigraphs $G \ive{A}$, $G \ive{B}$ and $G \ive{C}$ are
strongly connected.

A cycle of $G$ will be called \textit{eclectic} if it contains at
least one arc of $G \ive{A}$, at least one arc of $G \ive{B}$ and
at least one arc of $G \ive{C}$ (although these three arcs are not
required to be distinct).

\textbf{(a)} If the sets $B \cap C$, $C \cap A$ and $A \cap B$ are
nonempty, but $A \cap B \cap C$ is empty, then prove that $G$ has an
eclectic cycle.

\textbf{(b)} If the sub-multidigraphs
$G \ive{B \cap C}$, $G \ive{C \cap A}$ and $G \ive{A \cap B}$ are
strongly connected, but the sub-multidigraph
$G \ive{A \cap B \cap C}$ is not strongly connected, then prove that
$G$ has an eclectic cycle.

[\textbf{Note:} Keep in mind that the multidigraph with $0$ vertices
does not count as strongly connected.]
\end{proposition}

\begin{proof}[Proof of Proposition~\ref{prop.mt2.eclectic-cycle.di}
(sketched).]
The proof of Proposition~\ref{prop.mt2.eclectic-cycle.di} is
completely analogous to the
solution to Exercise~\ref{exe.mt2.eclectic-cycle}.
(Of course, the obvious changes need to be made -- e.g., replacing
``multigraph'' by ``multidigraph'', and replacing
``connected'' by ``strongly connected''.)
\end{proof}


\begin{thebibliography}{999999}

\bibitem[Grinbe16]{Grinbe16}
Darij Grinberg,
\textit{A note on non-broken-circuit sets and the chromatic polynomial},
preprint, version 1.2, April 9, 2017.
\newline
\url{http://www.cip.ifi.lmu.de/~grinberg/algebra/chromatic.pdf}

\bibitem[Grinbe17]{nogra}
Darij Grinberg,
\textit{Notes on graph theory},
unfinished draft, version 24 February 2017.
\newline
\url{http://www.cip.ifi.lmu.de/~grinberg/t/17s/nogra.pdf}

\bibitem[Horn71]{Horn71}
W. A. Horn,
\textit{Three Results for Trees, Using Mathematical Induction},
Journal of Research of the National Bureau of Standards
- B. Mathematical Sciences,
Volume 76B, Nos. 1 and 2, January-June 1972.
\newline
\url{http://nistdigitalarchives.contentdm.oclc.org/cdm/ref/collection/p13011coll6/id/59825}

\bibitem[LeLeMe16]{LeLeMe16}
Eric Lehman, F. Thomson Leighton, Albert R. Meyer,
\textit{Mathematics for Computer Science},
revised 4th April 2017,
\newline\url{https://courses.csail.mit.edu/6.042/spring17/mcs.pdf} .

\bibitem[Whitne32]{Whitney32}
Hassler Whitney,
\textit{A logical expansion in mathematics},
Bull. Amer. Math. Soc.,
Volume 38, Number 8 (1932), pp. 572--579.
\newline
\url{https://projecteuclid.org/euclid.bams/1183496087}

\end{thebibliography}

\end{document}

==> anc/17s/nogra.tex <==
\documentclass[numbers=enddot,12pt,final,onecolumn,notitlepage]{scrartcl}%
\usepackage[headsepline,footsepline,manualmark]{scrlayer-scrpage}
\usepackage[all,cmtip]{xy}
\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{amsthm}
\usepackage{framed}
\usepackage{comment}
\usepackage{color}
\usepackage{hyperref}
\usepackage{ifthen}
\usepackage[en-GB,showdow]{datetime2}
\DTMlangsetup[en-GB]{ord=raise,monthyearsep={,\space}}
\usepackage[sc]{mathpazo}
\usepackage[T1]{fontenc}
\usepackage{tikz}
\usepackage{needspace}
\usepackage{tabls}
%TCIDATA{OutputFilter=latex2.dll}
%TCIDATA{Version=5.50.0.2960}
%TCIDATA{LastRevised=Tuesday, December 13, 2016 21:43:59}
%TCIDATA{SuppressPackageManagement}
%TCIDATA{<META NAME="GraphicsSave" CONTENT="32">}
%TCIDATA{<META NAME="SaveForMode" CONTENT="1">}
%TCIDATA{BibliographyScheme=Manual}
%TCIDATA{Language=American English}
%BeginMSIPreambleData
\providecommand{\U}[1]{\protect\rule{.1in}{.1in}}
%EndMSIPreambleData
\usetikzlibrary{arrows.meta}
\usetikzlibrary{chains}
\theoremstyle{definition}
\newtheorem{theo}{Theorem}[subsection]
\newenvironment{theorem}[1][]
{\begin{theo}[#1]\begin{leftbar}}
{\end{leftbar}\end{theo}}
\providecommand*\theoremautorefname{Theorem}
\newtheorem{lem}[theo]{Lemma}
\newenvironment{lemma}[1][]
{\begin{lem}[#1]\begin{leftbar}}
{\end{leftbar}\end{lem}}
\providecommand*\lemmaautorefname{Lemma}
\newtheorem{prop}[theo]{Proposition}
\newenvironment{proposition}[1][]
{\begin{prop}[#1]\begin{leftbar}}
{\end{leftbar}\end{prop}}
\providecommand*\propositionautorefname{Proposition}
\newtheorem{defi}[theo]{Definition}
\newenvironment{definition}[1][]
{\begin{defi}[#1]\begin{leftbar}}
{\end{leftbar}\end{defi}}
\providecommand*\definitionautorefname{Definition}
\newtheorem{remk}[theo]{Remark}
\newenvironment{remark}[1][]
{\begin{remk}[#1]\begin{leftbar}}
{\end{leftbar}\end{remk}}
\providecommand*\remarkautorefname{Remark}
\newtheorem{coro}[theo]{Corollary}
\newenvironment{corollary}[1][]
{\begin{coro}[#1]\begin{leftbar}}
{\end{leftbar}\end{coro}}
\providecommand*\corollaryautorefname{Corollary}
\newtheorem{conv}[theo]{Convention}
\newenvironment{condition}[1][]
{\begin{conv}[#1]\begin{leftbar}}
{\end{leftbar}\end{conv}}
\providecommand*\conditionautorefname{Convention}
\newtheorem{alg}[theo]{Algorithm}
\newenvironment{algorithm}[1][]
{\begin{alg}[#1]\begin{leftbar}}
{\end{leftbar}\end{alg}}
\providecommand*\algorithmautorefname{Algorithm}
\newtheorem{warn}[theo]{Warning}
\newenvironment{conclusion}[1][]
{\begin{warn}[#1]\begin{leftbar}}
{\end{leftbar}\end{warn}}
\providecommand*\conclusionautorefname{Warning}
\newtheorem{conj}[theo]{Conjecture}
\newenvironment{conjecture}[1][]
{\begin{conj}[#1]\begin{leftbar}}
{\end{leftbar}\end{conj}}
\providecommand*\conjectureautorefname{Conjecture}
\newtheorem{exam}[theo]{Example}
\newenvironment{example}[1][]
{\begin{exam}[#1]\begin{leftbar}}
{\end{leftbar}\end{exam}}
\providecommand*\exampleautorefname{Example}
\newtheorem{exmp}[theo]{Exercise}
\newenvironment{exercise}[1][]
{\begin{exmp}[#1]\begin{leftbar}}
{\end{leftbar}\end{exmp}}
\providecommand*\exerciseautorefname{Exercise}
\newenvironment{statement}{\begin{quote}}{\end{quote}}
\newtheorem{quest}[theo]{TODO}
\newenvironment{todo}[1][]
{\begin{quest}[#1]\begin{leftbar}}
{\end{leftbar}\end{quest}}
\iffalse
\newenvironment{proof}[1][Proof]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\fi
\let\sumnonlimits\sum
\let\prodnonlimits\prod
\let\cupnonlimits\bigcup
\let\capnonlimits\bigcap
\renewcommand{\sum}{\sumnonlimits\limits}
\renewcommand{\prod}{\prodnonlimits\limits}
\renewcommand{\bigcup}{\cupnonlimits\limits}
\renewcommand{\bigcap}{\capnonlimits\limits}
\newcommand\arxiv[1]{\href{http://www.arxiv.org/abs/#1}{\texttt{arXiv:#1}}}
% A command for citing arXiv preprints.
% Example syntax: \arxiv{1009.4134v2} and \arxiv{math/0602634v4}.

\setlength\tablinesep{3pt}
\setlength\arraylinesep{3pt}
\setlength\extrarulesep{3pt}
\voffset=0cm
\hoffset=-0.7cm
\setlength\textheight{22.5cm}
\setlength\textwidth{15.5cm}
\newenvironment{verlong}{}{}
\newenvironment{vershort}{}{}
\newenvironment{noncompile}{}{}
\excludecomment{verlong}
\includecomment{vershort}
\excludecomment{noncompile}
\newcommand{\id}{\operatorname{id}}
\newcommand{\rev}{\operatorname{rev}}
\newcommand{\conncomp}{\operatorname{conncomp}}
\newcommand{\NN}{\mathbb{N}}
\newcommand{\ZZ}{\mathbb{Z}}
\newcommand{\QQ}{\mathbb{Q}}
\newcommand{\RR}{\mathbb{R}}
\newcommand{\powset}[2][]{\ifthenelse{\equal{#2}{}}{\mathcal{P}\left(#1\right)}{\mathcal{P}_{#1}\left(#2\right)}}
% $\powset[k]{S}$ stands for the set of all $k$-element subsets of
% $S$. The argument $k$ is optional, and if not provided, the result
% is the whole powerset of $S$.
\newcommand{\set}[1]{\left\{ #1 \right\}}
% $\set{...}$ yields $\left\{ ... \right\}$.
\newcommand{\abs}[1]{\left| #1 \right|}
% $\abs{...}$ yields $\left| ... \right|$.
\newcommand{\tup}[1]{\left( #1 \right)}
% $\tup{...}$ yields $\left( ... \right)$.
\newcommand{\ive}[1]{\left[ #1 \right]}
% $\ive{...}$ yields $\left[ ... \right]$.
\newcommand{\verts}[1]{\operatorname{V}\left( #1 \right)}
% $\verts{...}$ yields $\operatorname{V}\left( ... \right)$.
\newcommand{\edges}[1]{\operatorname{E}\left( #1 \right)}
% $\edges{...}$ yields $\operatorname{E}\left( ... \right)$.
\newcommand{\arcs}[1]{\operatorname{A}\left( #1 \right)}
% $\arcs{...}$ yields $\operatorname{A}\left( ... \right)$.
\newcommand{\underbrack}[2]{\underbrace{#1}_{\substack{#2}}}
% $\underbrack{...1}{...2}$ yields
% $\underbrace{...1}_{\substack{...2}}$. This is useful for doing
% local rewriting transformations on mathematical expressions with
% justifications.
\newcommand{\are}{\ar@{-}}
% In an xymatrix environment, $\are$ gives an arrow without
% arrowhead. I use this to represent edges in graphs.
\ihead{Notes on graph theory (\today, \DTMcurrenttime)}
\ohead{page \thepage}
\cfoot{}
\begin{document}

\title{Notes on graph theory}
\author{Darij Grinberg}
\date{
%TCIMACRO{\TeXButton{today}{\today} }%
%BeginExpansion
\today\ 
%EndExpansion
at \DTMcurrenttime\ 
(unfinished draft!)\\
These notes are \textbf{frozen} in a (very) unfinished state. Currently, only
two chapters (beyond the preface) exist, and they too are incomplete
(although hopefully readable).}
\maketitle
\tableofcontents

\section{Preface}

These are lecture notes on graph theory -- the part of mathematics
involved with graphs. They are currently work in
progress (but the parts that are finished are self-contained!);
once finished, they should contain a semester's worth of
material. I have tried to keep the presentation as self-contained and
elementary as possible; the reader is nevertheless assumed to possess
some mathematical maturity (in particular, to know how to read
combinatorial proofs, filling in simple details)\footnote{I believe
that the MIT lecture notes \cite{LeLeMe16} are a good source for
achieving this mathematical maturity. (Actually, there is some
intersection between \cite[Chapters 10 and 12]{LeLeMe16} and our
notes, but \cite{LeLeMe16} mostly keeps to the basics of graph
theory.)
Two other resources to familiarize oneself with proofs are
\cite{Hammac15} and \cite{Day-proofs}.
Generally, most good books about ``reading and
writing mathematics'' or ``introductions to abstract mathematics''
should convey these skills, although the extent to which they actually
do so may differ.}
and know how to work
with modular arithmetic (i.e., congruences between integers modulo a
positive integer $n$) and summation signs (such as $\sum_{i=1}^n$ and
$\sum_{a \in A}$, where $n$ is an integer and $A$ is a finite
set)\footnote{See \cite[\S 1.4]{detnotes} for a list of important
properties of summation signs.}.
In some chapters, familiarity with matrices (and their products),
permutations (and their signs)\footnote{A summary of the most
fundamental results about signs of permutations can be found in
\cite[\S 8.1]{LaNaSc16}. These results appear with proofs in
\cite[Chapter 6.B]{Day-proofs}. For an even more detailed treatment
(also including proofs),
see \cite[\S 5.1--5.3]{detnotes}. Some of the most important
properties of signs of permutations are also proven in
\cite[Appendix B]{Strick13}, which also gives one of the best
introductions to determinants I have seen in the literature.
Another treatment can be found in
\cite{Conrad-sign}, but this requires some familiarity with group
theory.}
and polynomials will be required.
I hope that the proofs are readable; feel free to contact me (at
\texttt{darijgrinberg@gmail.com}) for any clarifications.

The choice of material surveyed in these notes is idiosyncratic
(sometimes even purposefully trying to wander some seldom trodden
paths). Some standard material (Eulerian walks, Hamiltonian paths,
trees, bipartite matching theory, network flows) is present (at least
in the eventual final form of these notes), whereas
other popular topics (planar graphs, random graphs, adjacency matrices
and spectral graph theory) are missing. Some of these omissions have
specific reasons (e.g., many of the omitted topics would make it much
harder to keep the notes self-contained), whereas others are merely
due to my tastes and lack of time.
% [The following is probably far too optimistic;]
% I am trying to give an elementary
% introduction into the (rather new) theory of sandpiles (also known as
% chip-firing) as well as two applications of combinatorics to linear
% algebra (viz., Gessel's proof of the Vandermonde determinant
% \cite{Gessel-Vand}, and some of the applications of matchings to
% Pfaffians); I also intend to include some properties of Hamiltonian
% paths not commonly exposed in textbooks.

These notes are accompanying
\href{http://www.cip.ifi.lmu.de/~grinberg/t/17s}{a
class on graph theory (Math 5707) I am giving at the University of
Minneapolis in Spring 2017}. They contain both the
material of the class (although with no promise of timeliness!) and the
homework exercises (and possibly some additional exercises).
Sections marked with an asterisk (*) are not part of the Math 5707
course.

Various other texts on graph theory are \cite{Bollob79},
\cite{Bollob98}, \cite{Harary69}, \cite{Harju14}, \cite{Balakr97},
\cite{Jungni13}, \cite{Martin16}, \cite{ThuSwa92},
\cite{BonMur76}, \cite{Ore74}, \cite{BehCha71}, \cite{BeChZh15},
\cite{BonMur08}, \cite{Ruohon13}, \cite{Dieste16}, \cite{Ore90},
\cite{HaHiMo08}, \cite{Berge91}, \cite{ChaLes15}, \cite{Griffi15},
\cite{Wilson96}.
(This is a haphazard list; I have barely touched most of these texts.)
Also, texts on combinatorics and on discrete mathematics (such as
\cite{BenWil12}, \cite{KelTro15}, \cite{PoTaWo83}, \cite{Bona11},
\cite{Guicha16},
or the introductory \cite{LoPeVe03}) often contain
sections on graph theory, since graph theory is considered to be part
of both.
Material on graph theory can also be found in large quantities on
mathematical contests for students (such as the International
Mathematical Olympiad) and, consequently, in collections of problems
from these contests, such as the AoPS collection of IMO Shortlist
problems \cite{AoPS-ISL}.
Finally, some elementary results in graph theory double as puzzles
(or are related to puzzles), which often has the consequence that they
appear on puzzle websites such as Cut-the-Knot \cite{cut-the-knot}.

The notes you are reading are under construction, and will remain so for at
least the whole Spring of 2017. Please let me know of any errors and
unclarities you encounter (my email address is \texttt{darijgrinberg@gmail.com}%
)\footnote{The sourcecode of the notes is also publicly available at
\url{https://github.com/darijgr/nogra} .}. Thank you!

\subsection{Acknowledgments}

Thanks to Victor Reiner and Travis Scrimshaw for helpful
conversations.

[Your name could be in here!]

\section{\label{chp.intro}Introduction}

In this chapter, we shall define a first notion of graphs (``first''
because there are several others to follow) and various basic notions
related to it, and prove some elementary properties thereof. This
chapter is meant to give a taste of the whole theory, although (not
unexpectedly) it is not a representative sample.

\subsection{\label{sect.intro.notations}Notations and conventions}

Before we get to anything interesting, let me get some technicalities
out of the way. Namely, I shall be using the following notations:

\begin{itemize}
\item In the following, we use the symbol $\NN$ to denote the set
$\left\{ 0, 1, 2, \ldots \right\}$. (Be warned that some other authors
use this symbol for $\left\{ 1, 2, 3, \ldots \right\}$ instead.)

\item We let $\QQ$ denote the set of all rational numbers; we let
$\RR$ be the set of all real numbers.

\item If $X$ and $Y$ are two sets, then we shall use the notation
``$X\rightarrow Y,\ x\mapsto E$'' (where $x$
is some symbol which has no specific meaning in the current context,
and where $E$ is some expression which usually involves $x$) for ``the
map from $X$ to $Y$ that sends every $x\in X$ to $E$''. For
example, ``$\NN\rightarrow\NN,\ x\mapsto x^{2}+x+6$'' means the map
from $\NN$ to $\NN$ that sends every $x\in\NN$ to $x^{2}+x+6$. For
another example, ``$\NN\rightarrow\QQ,\ x\mapsto\dfrac{x}{1+x}$''
denotes the map from $\NN$ to $\QQ$ that
sends every $x\in\NN$ to $\dfrac{x}{1+x}$.\ \ \ \ \footnote{A word of
warning: Of course, the notation ``$X\rightarrow Y,\ x\mapsto E$''
does not always make sense; indeed, the map that it
stands for might sometimes not exist. For instance, the notation
``$\NN\rightarrow\QQ,\ x\mapsto\dfrac{x}{1-x}$'' does not actually
define a map, because the map that it
is supposed to define (i.e., the map from $\NN$ to $\QQ$ that
sends every $x\in\NN$ to $\dfrac{x}{1-x}$) does not exist (since
$\dfrac{x}{1-x}$ is not defined for $x=1$). For another example, the
notation ``$\NN\rightarrow\ZZ,\ x\mapsto\dfrac{x}{1+x}$'' does not
define a map, because the map that it is
supposed to define (i.e., the map from $\NN$ to $\ZZ$ that
sends every $x\in\NN$ to $\dfrac{x}{1+x}$) does not exist (for $x=2$,
we have $\dfrac{x}{1+x}=\dfrac{2}{1+2}\notin\ZZ$, which shows that a
map from $\NN$ to $\ZZ$ cannot send this $x$ to this $\dfrac
{x}{1+x}$). Thus, when defining a map from $X$ to $Y$ (using whatever
notation), do not forget to check that it is well-defined (i.e., that
your definition specifies precisely one image for each $x\in X$, and
that these images all lie in $Y$). In many cases, this is obvious or
very easy to check (I will usually not even mention this check), but
in some cases, this is a difficult task.}

\item If $S$ is a set, then the \textit{powerset} of $S$ means the set
of all subsets of $S$. This powerset will be denoted by
$\powset{S}$. % This expands to $\mathcal{P} \left( S \right)$.
For example, the powerset of $\left\{  1,2\right\}  $ is
$\powset{ \left\{  1,2\right\} }
=\left\{  \varnothing,\left\{
1\right\}  ,\left\{  2\right\}  ,\left\{  1,2\right\}  \right\}  $.

Furthermore, if $S$ is a set and $k$ is an integer, then
$\powset[k]{S}$ % This expands to $\mathcal{P}_k\left(S\right)$.
shall mean the set of all $k$-element subsets of $S$. (This is empty
if $k < 0$.)
\end{itemize}

\subsection{\label{sect.intro.simple}Simple graphs}

As already hinted above, there is not one single concept of a
``graph''. Instead, there are several mutually related (but not
equivalent) concepts of ``graph'', which are often kept apart by
adorning them with adjectives (e.g., ``simple graph'', ``directed
graph'', ``loopless graph'', ``loopless weighted undirected
graph'', ``infinite graph'', etc.) or prefixes (``digraph'',
``multigraph'', etc.). Let me first define the simplest one of these:

\begin{definition} \label{def.intro.simple.sg}
A \textit{simple graph} is a pair $\tup{V, E}$, where $V$ is a
finite set, and where $E$ is a subset of $\powset[2]{V}$.
\end{definition}

Let us unpack this definition first. The word ``simple'' in
``simple graph'' (roughly speaking) has the meaning of ``with no
bells and whistles''; i.e., it says that the notion of
``simple graph'' is one of the crudest, most primitive notions of
a graph known.
% i.e., no additional structure.
It does not mean
that everything that can be said about simple graphs is simple (this
is far from the case, as we will see below). The condition
``$E$ is a subset of $\powset[2]{V}$'' in
Definition~\ref{def.intro.simple.sg} can be rewritten as ``$E$ is a
set of $2$-element subsets of $V$'' (since $\powset[2]{V}$ is the set
of all $2$-element subsets of $V$). Thus, a simple graph is a pair
consisting of a finite set $V$, and a set of $2$-element subsets of
$V$.
For example,
$\left(\set{1,2,3}, \set{\set{1,3}, \set{3,2}} \right)$ and
$\left(\set{2,5}, \set{\set{2,5}}\right)$ and
$\left(\varnothing, \varnothing\right)$ are three simple graphs.

\begin{conclusion}
\textbf{(a)}
Our Definition~\ref{def.intro.simple.sg} differs from the definition
of a ``simple graph'' in many sources, in that we are requiring $V$ to
be finite.

\textbf{(b)}
Simple graphs are often just called ``graphs''. But then again, some
other concepts of graphs (such as multigraphs, which we will
encounter further below) are also often just called ``graphs''. Thus,
the precise meaning of the word ``graph'' depends on the context in
which it appears. For example, Bollob\'as (in \cite{Bollob79}) uses
the word ``graph'' for ``simple graph'', whereas Bondy and Murty
(in \cite{BonMur08}) use it for ``multigraph with loops allowed''
(a concept we will define further below).
When reading literature, always check the
definitions (and, if these are missing, try to take an educated guess,
ruling out options that make some of the claims false).
\end{conclusion}

So far, we have not explained how we should intuitively think of
simple graphs, and why they are interesting. We will spend a
significant part of these notes answering the latter question; but let
us first comment on the former.

Simple graphs can be used to model symmetric relations between
different objects. For example, if you have $n$ integers
(for some $n \in \NN$), then you can define a graph
$\tup{V, E}$ for which $V$ is the set of these $n$ integers,
and $E$ is the set of all $2$-element subsets
$\set{u, v}$ of $V$ for which $\abs{u-v} \leq 3$. (Notice that
$\set{u, u}$ does not count as a $2$-element subset.)
For a non-mathematical example, consider an (idealized) group $P$ of
(finitely many) people, each two of which are either mutual friends or
not\footnote{We assume that if a person $u$ is a friend of a person
$v$, then $v$ is a friend of $u$. We also assume that no person $u$ is
a friend of $u$ itself (or, at least, we don't count this as
friendship).}. Then, you can define a graph $\tup{P, E}$, where $E$
is the set of all $2$-element subsets $\set{u, v}$ of $P$ for which
$u$ and $v$ are mutual friends. This graph then models the friendships
between the people in the group $P$; in a sense, it is a social
network (similar to the ones widespread on the Internet, but much more
rudimentary, since it only knows who is a friend of
whom).\footnote{This kind of ``social graphs'' has been used for many
years as a language for stating theorems about graphs without saying
the word ``graph'' (and without using mathematical notation): Just
speak of people and their mutual friendships. This language was in use
long before the Internet and actual social networks came about.}

The following notations provide a quick way to reference the elements
of $V$ and $E$ when given a graph $\tup{V, E}$:

\begin{definition} \label{def.intro.simple.VE}
Let $G = \tup{V, E}$ be a simple graph.

\begin{enumerate}

\item[\textbf{(a)}]
The set $V$ is called the \textit{vertex set} of $G$;
it is denoted by $\verts{G}$. (Notice that the letter
``$\operatorname{V}$'' in ``$\verts{G}$'' is upright, as opposed to
the letter ``$V$'' in ``$\tup{V, E}$'', which is italic.
These are two different symbols, and have different meanings: The
letter $V$ stands for the specific set $V$ which is the first
component of the pair $G$, whereas the letter
$\operatorname{V}$ is part of the notation $\verts{G}$ for the
vertex set of any graph. Thus, if $H = \left(W, F\right)$ is another
graph, then $\verts{H}$ is $W$, not $V$.)

The elements of $V$ are called the \textit{vertices} (or the
\textit{nodes}) of $G$.

\item[\textbf{(b)}]
The set $E$ is called the \textit{edge set} of $G$; it
is denoted by $\edges{G}$. (Again, the letter ``$\operatorname{E}$''
in ``$\edges{G}$'' is upright, and stands for a different thing than
the ``$E$''.)

The elements of $E$ are called the \textit{edges} of $G$. When $u$ and
$v$ are two elements of $V$, we shall often use the notation $uv$ for
$\set{u, v}$; thus, each edge of $G$ has the form $uv$ for two
distinct elements $u$ and $v$ of $V$. Of course, we always have
$uv = vu$.

Notice that each simple graph $G$ satisfies
$G = \tup{\verts{G}, \edges{G}}$.

\item[\textbf{(c)}] Two vertices $u$ and $v$ of $G$ are said to be
\textit{adjacent} (or \textit{connected by an edge}) if $uv \in E$
(that is, if $uv$ is an edge of $G$). In this case, the edge $uv$ is
said to \textit{connect} $u$ and $v$; the vertices $u$ and $v$ are
called the \textit{endpoints} of this edge. When the graph $G$ is not
obvious from the context, we shall often say ``adjacent in $G$''
instead of just ``adjacent''.

Two vertices $u$ and $v$ of $G$
are said to be \textit{non-adjacent} if they are not adjacent (i.e.,
if $uv \notin E$).

We say that a vertex $u$ of $G$ is \textit{adjacent to} a vertex $v$
of $G$ if the vertices $u$ and $v$ are adjacent (i.e., if $uv \in E$).
Similarly, we say that a vertex $u$ of $G$ is \textit{non-adjacent to}
a vertex $v$ of $G$ if the vertices $u$ and $v$ are non-adjacent
(i.e., if $uv \notin E$).

\item[\textbf{(d)}] Let $v$ be a vertex of $G$ (that is, $v \in V$).
Then, the \textit{neighbors} of $v$ are the vertices $u$ of $G$ that
satisfy $vu \in E$.
In other words, the \textit{neighbors} of $v$ are the vertices of
$G$ that are adjacent to $v$.
(Of course, these neighbors depend on both $v$ and
$G$. When $G$ is not clear from the context, we shall call them the
``neighbors of $v$ in $G$'' instead of just ``neighbors of $v$''.)

\end{enumerate}

\end{definition}

Of course, the relation of adjacency is symmetric\footnote{This means
the following: Given two vertices $u$ and $v$ of a simple graph $G$,
the vertex $u$ is adjacent to $v$ if and only if $v$ is adjacent to
$u$.}. The same holds for the relation of non-adjacency.

\begin{example} \label{exa.intro.simple.VE}
Let $U$ be the $5$-element set $\set{1,2,3,4,5}$. Let $E$ be the
subset $\set{\set{u,v} \in \powset[2]{U} \ \mid \ u + v \geq 5 }$
of $\powset[2]{U}$. This set $E$ is well-defined, because the sum
$u + v$ of two integers $u$ and $v$ depends only on the set
$\set{u,v}$ and not on how this set is written (since
$u + v = v + u$). (This is important, because if we had used the
condition $u - v \geq 3$ instead of $u + v \geq 5$, then the set $E$
would not be well-defined, because it would not be clear whether
$\set{1, 5}$ should be inside it or not -- indeed, if we write
$\set{1, 5}$ as $\set{u, v}$ with $u = 5$ and $v = 1$, then
$u - v \geq 3$ is satisfied, but if we write $\set{1, 5}$ as
$\set{u, v}$ with $u = 1$ and $v = 5$, then $u - v \geq 3$ is not
satisfied.)

Let $G$ be the simple graph $\tup{U, E}$. Then, $\verts{G} = U
= \set{1,2,3,4,5}$ and
\begin{align}
\edges{G} &= E
= \set{\set{u,v} \in \powset[2]{U} \ \mid \ u + v \geq 5 }
\nonumber \\
&= \set{\set{1,4}, \set{1,5},
        \set{2,3}, \set{2,4}, \set{2,5},
        \set{3,4}, \set{3,5},
        \set{4,5}} .
\label{eq.exa.intro.simple.VE.edgesG=}
\end{align}
Thus, $G$ has $\abs{\verts{G}} = \abs{U} = 5$ vertices and
$\abs{\edges{G}} = \abs{E} = 8$ edges.

Using the shorthand notation
$uv$ for $\set{u, v}$ (introduced in
Definition~\ref{def.intro.simple.VE} \textbf{(b)}), the equality
\eqref{eq.exa.intro.simple.VE.edgesG=} rewrites as
\[
\edges{G}
= \set{14, 15, 23, 24, 25, 34, 35, 45} .
\]

The vertices $2$ and $4$ of $G$ are adjacent (since $24 \in E$).
In other words, $4$ is a neighbor of $2$. Equivalently, $2$ is a
neighbor of $4$. On the other hand, the vertices $1$ and $3$ of $G$
are not adjacent (since $13 \notin E$); thus, $1$ is not a neighbor
of $3$. The neighbors of $1$ are $4$ and $5$.
\end{example}

\subsection{\label{sect.intro.draw}Drawing graphs}

There is a common method to represent graphs visually: Namely, a graph
can be drawn as a set of points in the plane and a set of curves
connecting some of these points with each other.

More precisely:

\begin{definition} \label{def.intro.draw}
A simple graph $G$ can be visually represented by
\textit{drawing} it on the plane (or on some other surface).
To do so, we represent each vertex of $G$ by a point (at which we
put the name of the vertex),
and then, for each edge $uv$ of $G$, we draw a
curve that connects the point representing $u$ with the point
representing $v$. The positions of the points and the shapes of the
curves can be chosen freely, as long as they allow the reader to
unambigously reconstruct the graph $G$ from the picture.
(Thus, for example:
\begin{itemize}
\item the points should be distinct and spaced
reasonably far apart;
\item the curves should not pass through points other than the ones
they connect;
\item the curves should not be too jagged (and they should certainly
be contiguous);
\item the curves should intersect in such a way that one can easily
see which strand is the continuation of which one.
\end{itemize}
Various examples of graphs being drawn are given below.)
\end{definition}

\begin{example} \label{exa.intro.draw}
Let us draw some simple graphs.

\begin{enumerate}

\item[\textbf{(a)}]
The simple graph $\tup{\set{1,2,3}, \set{12, 23}}$ (where
we are again using the shorthand notation $uv$ for $\set{u,v}$) can be
drawn as follows:
\[
\xymatrix{ 1 \are[r] & 2 \are[r] & 3 }.
\]
This is (in a sense) the simplest way to draw this graph: The edges
are represented by straight lines (rather than tortuous curves).

There are other options as well. For example, we can draw the same
graph as follows:
\begin{align*}
\xymatrix{ 1 \are@/_2pc/[rr] & 3 \are[r] & 2 }. \\
\phantom{a} %empty space to keep the graph from bleeding into the text
\end{align*}
Here, we have placed the points representing the vertices $1,2,3$
differently. As a consequence, we were not able to draw the edge $12$
as a straight line, because it would then have overlapped with the
vertex $3$, which would make the structure of the graph ambiguous
(the edge $12$ could be mistaken for two edges $13$ and $32$).

We can just as well draw both edges as curves:
\begin{align*}
\xymatrix{ 1 \are@/_2pc/[rr] & 3 \are@/^1pc/[r] & 2 }. \\
\phantom{a} %empty space to keep the graph from bleeding into the text
\end{align*}
This drawing still represents the same graph
$\tup{\set{1,2,3}, \set{12, 23}}$.

We do not have to place the three vertices all along the same line.
We can just as well draw the graph $\tup{\set{1,2,3}, \set{12, 23}}$
as follows:
\[
\xymatrix{
& 2 \are[dl] \are[dr] \\
1 & & 3
} .
\]

So far we have drawn our edges in such a way that they did not
intersect. But this is not a requirement. We could just as well have
represented our graph $\tup{\set{1,2,3}, \set{12, 23}}$
as follows:
\[
\xymatrix{
& 2 \are@/^2pc/[dl] \are@/_2pc/[dr] \\
1 & & 3
} .
\]
This last drawing is, of course, needlessly complicated for such a
graph, but it is perfectly legitimate.

\item[\textbf{(b)}] Let $U$, $E$ and $G$ be as in
Example~\ref{exa.intro.simple.VE}. Here is one way to draw the graph
$G$:
\begin{align*}
\xymatrix{
& 2 \are[rr] \are[rrrd] \are[rdd] & & 3 \are[rd] \are[ldd] \\
1 \are[rrrr] \are[rrd] & & & & 4 \are[lld] \\
& & 5
}
\end{align*}
Here is another way to draw the same graph $G$, with fewer
intersections between edges:
\begin{align*}
\xymatrix{
& 2 \are[rr] \are@/^4pc/[rrrd] \are@/_6pc/[rdd] & & 3 \are[rd] \are[ldd] \\
& 1 \are[rrr] \are[rd] & & & 4 \are[lld] \\
& & 5
} .
\end{align*}
By appropriately repositioning the points corresponding to the five
vertices of $G$, we can actually get rid of all intersections; namely,
we can draw the graph $G$ as follows:
\begin{align*}
\phantom{a} \\ %empty space to keep the graph from bleeding into the text
\xymatrix{
& 2 \are[rr] \are@/^4pc/[rrrd] \are[rdd] & & 3 \are[rd] \are[ldd] \\
& & & & 4 \are[lld] \\
& & 5 \are[r] & 1 \are[ru]
} .
\end{align*}
If we reposition the vertices further, we can even achieve a drawing
without intersecting curves that uses only straight lines as curves:
\begin{align*}
\xymatrix{
& 2 \are[rd] \are[rrrd] \are[rdd] \\
& & 3 \are[d] \are[rr] & & 4 \are[lld] \\
& & 5 \are[r] & 1 \are[ru]
} .
\end{align*}
All of these drawings are equally legitimate; some are more convenient
for certain purposes while others are less so.

Let us now show a \textbf{bad} drawing of the graph $G$ (that is, a
drawing that fails the ``allow the reader to
unambigously reconstruct the graph $G$ from the picture'' criterion):
\begin{align*}
\xymatrix{
2 \are[rr] \are@/^3pc/[dd] & & 3 \are@/_3pc/[dd] \are[lldd] \\
& \\
5 \are[rr] \are[rd] & & 4 \are[ld] \\
& 1
} .
\end{align*}
This drawing is bad because of the muddle that happens in the center
of the rectangle formed by the vertices $2$, $3$, $4$ and $5$. Two
curves are touching each other at that center, making the reader
wonder whether they are two curves representing the edges $24$ and
$35$ ``passing through each other'', or two curves representing the
edges $25$ and $34$ ``bouncing off each other'', or both, or maybe
even three curves. (The answer is ``both'': they represent all four
edges $24$, $35$, $25$ and $34$. But this is not clear from the
drawing.)

\item[\textbf{(c)}] Let us draw one further graph: the simple graph
$\tup{\set{1, 2, 3, 4, 5}, \powset[2]{\set{1, 2, 3, 4, 5}}}$. This is
the simple graph whose vertices are $1, 2, 3, 4, 5$, and whose edges
are all possible two-element sets consisting of its vertices (i.e.,
each pair of two distinct vertices is adjacent). We shall later (in
Definition~\ref{def.intro.complete-graph}) refer to this graph as
the ``complete graph $K_5$''. Here is a simple way to draw this graph:
\begin{align*}
\xymatrix{
& 2 \are[ld] \are[rr] \are[rrrd] \are[rdd] & & 3 \are[rd] \are[ldd] \are[llld] \\
1 \are[rrrr] \are[rrd] & & & & 4 \are[lld] \\
& & 5
}
\end{align*}
This drawing is useful for many purposes; for example, it makes the
abstract symmetry of this graph (i.e., the fact that, roughly
speaking, its vertices $1,2,3,4,5$ are ``equal in rights'') obvious.
But sometimes, you might want to draw it differently, to minimize the
number of intersecting curves. Here is a drawing with fewer
intersections:
\begin{align*}
\phantom{a} \\ %empty space to keep the graph from bleeding into the text
\xymatrix{
& 2 \are[rr] \are@/^4pc/[rrrd] \are@/_6pc/[rrdd] \are[dd] & & 3 \are[rd] \are[lldd] \are[dd] \\
& & & & 4 \are[llld] \\
& 5 \are[rr] & & 1 \are[ru]
} . \\
\phantom{a} %empty space to keep the graph from bleeding into the text
\end{align*}
In this drawing, we have only one intersection between two curves
left. Can we get rid of all intersections?

This is a non-combinatorial question, since it really is about curves
in the plane rather than about finite sets and graphs. The answer is
``no''. (That is, no matter how you draw this graph in the plane, you
will always have at least one pair of curves intersect.) This is a
classical result (one of the first theorems in the theory of
\textit{planar graphs}), and proofs of it can be found in various
textbooks on graph theory (e.g., \cite[Corollary 11.1(d)]{Harary69} or
\cite[Theorem 10.2]{BonMur08}). These proofs, however, are usually not
self-contained; they rely on some basic facts from the topology of the
real plane (mostly, the Jordan curve theorem). We shall not study
geometrical questions like this in these notes, but instead refer the
reader to texts such as \cite{FriFri98} for careful and complete
treatments of the topological technicalities.
(If you are willing to take certain intuitively obvious
topological facts about curves for granted, you can also read the
chapters about planar graphs appearing in most books on graph theory.)

\end{enumerate}

\end{example}

We note that some authors prefer to put the labels on the nodes
in little circles when drawing a graph. For example, the graph
from Example~\ref{exa.intro.draw} \textbf{(a)} then looks as
follows:
\[
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$1$};
\node(B) at (2,0) {$2$};
\node(C) at (4,0) {$3$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[-] (B) edge (A) (B) edge (C);
\end{scope}
\end{tikzpicture}
\]

\begin{remark}
When drawing a simple graph $G$, we have so far labelled the points
by the names of the vertices that they represent. However, often, the
names of the vertices will be unimportant. In such cases, we can just
as well label the points by little circles. For example, the simple
graph $G$ from Example~\ref{exa.intro.simple.VE} can thus be drawn
as follows:
\begin{align*}
\xymatrix{
& \circ \are[rr] \are[rrrd] \are[rdd] & & \circ \are[rd] \are[ldd] \\
\circ \are[rrrr] \are[rrd] & & & & \circ \are[lld] \\
& & \circ
} .
\end{align*}
Of course, from such a drawing, we \textbf{cannot} unambiguously
reconstruct the graph, since we do not know which edge connects which
vertices. But often, all we want to know about the graph is visible on
such a drawing, and the names of the vertices would only be
distracting.
\end{remark}

\subsection{\label{sect.intro.R33}A first fact: The Ramsey number
$R\tup{3,3} = 6$}

After these definitions, it might be time for a first result. The
following classical fact (which is actually the beginning of a deep
theory -- the so-called \textit{Ramsey theory}) should neatly
illustrate the concepts introduced above:

\begin{proposition} \label{prop.simple.R33}
Let $G$ be a simple graph with $\abs{\verts{G}} \geq 6$ (that is,
$G$ has at least $6$ vertices). Then, at least one of the following
two statements holds:

\begin{itemize}
\item \textit{Statement 1:} There exist three distinct vertices $a$,
$b$ and $c$ of $G$ such that $ab$, $bc$ and $ca$ are edges of $G$.

\item \textit{Statement 2:} There exist three distinct vertices $a$,
$b$ and $c$ of $G$ such that none of $ab$, $bc$ and $ca$ is an edge of
$G$.
\end{itemize}
\end{proposition}

In other words, Proposition~\ref{prop.simple.R33} says that if a graph
$G$ has at least $6$ vertices, then we can either find three distinct
vertices that are mutually adjacent\footnote{by which we mean (of
course) that any two \textbf{distinct} ones among these three vertices
are adjacent} or find three distinct vertices that are mutually
non-adjacent (i.e., no two of them are adjacent), or both.

Proposition~\ref{prop.simple.R33} can be stated more tersely as
follows: ``In any graph containing at least six vertices, you can
always find three vertices that are mutually adjacent, or three
vertices that are mutually non-adjacent''. It is also often restated
as follows:
``In any group of at least six people, you can always find three that
are (pairwise) friends to each other, or three no two of whom are
friends'' (provided that friendship is a symmetric relation). This
follows the old paradigm of restating facts about graphs in terms of
people and friendship.

\begin{example} \label{exa.simple.R33}
Let us show four examples of graphs $G$ to which
Proposition~\ref{prop.simple.R33} applies, as well as an example to
which it does not (because it fails to satisfy the condition
$\abs{\verts{G}} \geq 6$):

\begin{enumerate}

\item[\textbf{(a)}] Let $G$ be the graph $\tup{V, E}$, where
\begin{align*}
V &= \set{1, 2, 3, 4, 5, 6} \qquad \text{and} \\
E &= \set{\set{1,2}, \set{2,3}, \set{3,4}, \set{4,5}, \set{5,6},
          \set{6,1}} .
\end{align*}
(This graph can be drawn in such a way as to look like a hexagon:
\begin{align*}
\xymatrix{
& 1 \are[r] & 2 \are[rd] \\
6 \are[ru] & & & 3 \are[ld] \\
& 5 \are[lu] & 4 \are[l]
} .
\end{align*}
)
This graph satisfies Statement 2 of Proposition~\ref{prop.simple.R33}
for $a=1$, $b=3$ and $c=5$,
because its three vertices $1$, $3$ and $5$ are mutually
non-adjacent (i.e., none of $13$, $35$ and $51$ is an edge of $G$).
It also satisfies Statement 2 of Proposition~\ref{prop.simple.R33}
for $a=2$, $b=4$ and $c=6$.
So in this situation, we witness something slightly stronger than what
Proposition~\ref{prop.simple.R33} says: There are at least
\textit{two} choices of $a$, $b$ and $c$ making one of the Statements
1 and 2 valid (and these two choices are not the same up to order).
See Exercise~\ref{exa.simple.R33.two} \textbf{(a)} below.

\item[\textbf{(b)}] Let $G$ be the simple graph $\tup{V, E}$, where
\begin{align*}
V &= \set{-2, -1, 0, 1, 2, 3} \qquad \text{and} \\
E &= \left\{\set{u,v} \in \powset[2]{V} \mid
           u \not\equiv v \mod 3, \right. \\
  & \qquad \qquad \qquad \qquad \qquad
        \left. \text{and exactly one of $u$ and $v$ is positive}
                \right\} .
\end{align*}
(This graph can be drawn as follows:
\begin{align*}
\xymatrix{
0 \are[d] \are[dr] & -1 \are[dl] \are[dr] & -2 \are[dl] \are[d] \\
1 & 2 & 3
} .
\end{align*}
)
This graph satisfies Statement 2 of Proposition~\ref{prop.simple.R33}
for $a=1$, $b=2$ and $c=3$. (Again, other choices of $a$, $b$ and $c$
are also possible.)

\item[\textbf{(c)}] Let $G$ be the graph $\tup{V, E}$, where
\begin{align*}
V &= \set{1, 2, 3, 4, 5, 6} \qquad \text{and} \\
E &= \set{\set{1,2}, \set{2,3}, \set{3,4}, \set{4,5}, \set{5,6},
          \set{6,1}, \set{1,3}} .
\end{align*}
(This graph can be drawn in such a way as to look like a hexagon with
one extra diagonal:
\begin{align*}
\xymatrix{
& 1 \are[r] \are[rrd] & 2 \are[rd] \\
6 \are[ru] & & & 3 \are[ld] \\
& 5 \are[lu] & 4 \are[l]
} .
\end{align*}
)
This graph satisfies Statement 1 of Proposition~\ref{prop.simple.R33}
for $a=1$, $b=2$ and $c=3$. It also satisfies Statement 2 of
Proposition~\ref{prop.simple.R33} for $a=2$, $b=4$ and $c=6$.

\item[\textbf{(d)}] Let $G$ be the graph $\tup{V, E}$, where
\begin{align*}
V &= \set{1, 2, 3, 4, 5, 6} \qquad \text{and} \\
E &= \set{\set{1,2}, \set{2,3}, \set{3,4}, \set{4,5}, \set{5,6},
          \set{6,1}, \set{1,3}, \set{4,6}} .
\end{align*}
(This graph can be drawn in such a way as to look like a hexagon with
two extra diagonals:
\begin{align*}
\xymatrix{
& 1 \are[r] \are[rrd] & 2 \are[rd] \\
6 \are[ru] \are[rrd] & & & 3 \are[ld] \\
& 5 \are[lu] & 4 \are[l]
} .
\end{align*}
)
This graph no longer satisfies Statement 2 of
Proposition~\ref{prop.simple.R33}, but it satisfies Statement 1
for $a=1$, $b=2$ and $c=3$.

\item[\textbf{(e)}] Let $G$ be the graph $\tup{V, E}$, where
\begin{align*}
V &= \set{1, 2, 3, 4, 5} \qquad \text{and} \\
E &= \set{\set{1,2}, \set{2,3}, \set{3,4}, \set{4,5}, \set{5,1}} .
\end{align*}
(This graph can be drawn to look like a pentagon:
\begin{align*}
\xymatrix{
& 2 \are[rr] & & 3 \are[rd] \\
1 \are[ru] \are[rrd] & & & & 4 \are[lld] \\
& & 5
}
\end{align*}
)
Proposition~\ref{prop.simple.R33} says nothing about this graph,
since this graph does not satisfy the assumption of
Proposition~\ref{prop.simple.R33} (in fact, its number of vertices
$\abs{\verts{G}}$ fails to be $\geq 6$).
By itself, this does not yield that the claim of
Proposition~\ref{prop.simple.R33} is false for this graph. However,
it is easy to check that the claim actually \textbf{is} false for this
graph: Neither Statement 1 nor Statement 2 hold.
\end{enumerate}

\end{example}

\begin{proof}[Proof of Proposition~\ref{prop.simple.R33}.]We need to
prove that either Statement 1 holds or Statement 2 holds (or both).

Choose any vertex $u \in \verts{G}$. (This is clearly possible,
since $\abs{\verts{G}} \geq 6 \geq 1$.) Then,
$\abs{\verts{G} \setminus \set{u}} = \abs{\verts{G}} - 1 \geq 5$
(since $\abs{\verts{G}} \geq 6$). We are in one of the following two
cases:

\textit{Case 1:} At least $3$ vertices in
$\verts{G} \setminus \set{u}$ are adjacent to $u$.

\textit{Case 2:} At most $2$ vertices in
$\verts{G} \setminus \set{u}$ are adjacent to $u$.

Let us consider Case 1 first. In this case, at least $3$ vertices in
$\verts{G} \setminus \set{u}$ are adjacent to $u$. Hence, we can find
three distinct vertices $p$, $q$ and $r$ in
$\verts{G} \setminus \set{u}$ that are adjacent to $u$. Consider
these $p$, $q$ and $r$. If none of $pq$, $qr$ and $rp$ is an edge of
$G$, then Statement 2 holds (in fact, we can just take $a = p$,
$b = q$ and $c = r$). Thus, if none of $pq$, $qr$ and $rp$ is an edge
of $G$, then our proof is complete\footnote{because our goal in this
proof is to show that either Statement 1 holds or Statement 2 holds
(or both)}. Thus, we WLOG\footnote{The word ``WLOG'' means
``without loss of generality''. See, e.g., the corresponding Wikipedia
page \url{https://en.wikipedia.org/wiki/Without_loss_of_generality}
for its meaning.} assume that at least one $pq$, $qr$ and $rp$ is an
edge of $G$. In other words, we can pick two distinct elements $g$
and $h$ of $\set{p, q, r}$ such that $gh$ is an edge of $G$. Consider
these $g$ and $h$.

The vertex $g$ is one of $p$, $q$ and $r$
(since $g \in \set{p, q, r}$).
The vertices $p$, $q$ and $r$ are adjacent to $u$. Hence, the vertex
$g$ is adjacent to $u$ (since the vertex $g$ is one of $p$, $q$ and
$r$). In other words, $ug$ is an edge of $G$. Similarly, $uh$ is an
edge of $G$. In other words, $hu$ is an edge of $G$ (since $hu = uh$).

We have $g \in \set{p, q, r} \subseteq \verts{G} \setminus \set{u}$
(since $p$, $q$ and $r$ belong to $\verts{G} \setminus \set{u}$).
Hence, $g \neq u$. In other words, $u \neq g$.
% Clearly, $ug$ is a $2$-element set (since $ug$ is an edge of $G$, but
% each edge of $G$ is a $2$-element set). Thus, $u \neq g$.
Similarly,
$u \neq h$. Hence, $h \neq u$. Finally, $g \neq h$ (since $g$ and $h$
are distinct). Now, we know that the three vertices $u$, $g$ and $h$
are distinct (since $u \neq g$, $g \neq h$ and $h \neq u$), and have
the property that $ug$, $gh$ and $hu$ are edges of $G$. Therefore,
Statement 1 holds (in fact, we can just take $a = u$, $b = g$ and
$c = h$). Hence, the proof is complete in Case 1.

Let us now consider Case 2. In this case, at most $2$ vertices in
$\verts{G} \setminus \set{u}$ are adjacent to $u$. Thus, at least $3$
vertices in $\verts{G} \setminus \set{u}$ are non-adjacent to $u$
\ \ \ \ \footnote{\textit{Proof.} Let $k$ be the number of vertices
in $\verts{G} \setminus \set{u}$ that are adjacent to $u$. Let $\ell$
be the number of vertices in $\verts{G} \setminus \set{u}$ that are
non-adjacent to $u$. Then,
$k + \ell = \abs{\verts{G} \setminus \set{u}}$ (since each vertex
in $\verts{G} \setminus \set{u}$ is either adjacent to $u$ or
non-adjacent to $u$, but not both at the same time). But $k \leq 2$
(since at most $2$ vertices in $\verts{G} \setminus \set{u}$ are
adjacent to $u$). Hence, $k + \ell \leq 2 + \ell = \ell + 2$, so that
$\ell + 2 \geq k + \ell = \abs{\verts{G} \setminus \set{u}} \geq 5$
and thus $\ell \geq 3$. In other words, at least $3$
vertices in $\verts{G} \setminus \set{u}$ are non-adjacent to $u$.
Qed.}. Hence, we can find
three distinct vertices $p$, $q$ and $r$ in
$\verts{G} \setminus \set{u}$ that are non-adjacent to $u$. Consider
these $p$, $q$ and $r$. If all of $pq$, $qr$ and $rp$ are edges of
$G$, then Statement 1 holds (in fact, we can just take $a = p$,
$b = q$ and $c = r$). Thus, if all of $pq$, $qr$ and $rp$ are edges
of $G$, then our proof is complete. Thus, we WLOG
assume that not all of $pq$, $qr$ and $rp$ are edges of $G$. In other
words, at least one of $pq$, $qr$ and $rp$ is \textbf{not} an edge of
$G$. In other words, we can pick two distinct elements $g$ and $h$ of
$\set{p, q, r}$ such that $gh$ is not an edge of $G$. Consider
these $g$ and $h$.

The vertex $g$ is one of $p$, $q$ and $r$
(since $g \in \set{p, q, r}$).
The vertices $p$, $q$ and $r$ are non-adjacent to $u$. Hence, the
vertex $g$ is non-adjacent to $u$ (since the vertex $g$ is one of $p$,
$q$ and $r$). In other words, $ug$ is not an edge of $G$. Similarly,
$uh$ is not an edge of $G$. In other words, $hu$ is not an edge of $G$
(since $hu = uh$).

We have $g \in \set{p, q, r} \subseteq \verts{G} \setminus \set{u}$
(since $p$, $q$ and $r$ belong to $\verts{G} \setminus \set{u}$).
Thus, $g \neq u$. In other words, $u \neq g$. Similarly, $u \neq h$.
Finally, $g \neq h$ (since $g$ and $h$
are distinct). Now, we know that the three vertices $u$, $g$ and $h$
are distinct (since $u \neq g$, $g \neq h$ and $h \neq u$), and have
the property that none of $ug$, $gh$ and $hu$ is an edge of $G$ (since
$ug$ is not an edge of $G$, since $gh$ is not an edge of $G$, and
since $hu$ is not an edge of $G$). Therefore,
Statement 2 holds (in fact, we can just take $a = u$, $b = g$ and
$c = h$). Hence, the proof is complete in Case 2.

We have now proven Proposition~\ref{prop.simple.R33} in each of the
two Cases 1 and 2. Thus, the proof of
Proposition~\ref{prop.simple.R33} is complete.
\end{proof}

\begin{remark}
I have written the above proof in much detail, since it is the first
proof in these notes. I could have easily made it much shorter if I
had relied on the reader to fill in some details (and in fact, I
\textbf{will} rely on the reader in similar situations further below).
The proof can further be shortened by noticing that part of the
argument for Case 2 was a ``mirror version'' of the argument for
Case 1, with the only difference that ``adjacent'' is replaced by
``non-adjacent'' (and vice versa), and ``is an edge'' is replaced by
``is not an edge'' (and vice versa).
\end{remark}

\begin{remark}
Let me observe that Proposition~\ref{prop.simple.R33} could be proven
by brute force as well (using a computer). Indeed, here is how such a
proof would proceed: Let $x_1, x_2, x_3, x_4, x_5, x_6$ be six
distinct vertices of $G$. (Such six vertices exist, since
$\abs{\verts{G}} \geq 6$.) Let
$X = \set{x_1, x_2, x_3, x_4, x_5, x_6}$ be the set of these six
vertices. Notice that the set $X$ has $6$ elements, and thus the set
$\powset[2]{X}$ has $\dbinom{6}{2} = 15$ elements.
Let $F$ be the set of all edges $uv$ of $G$ for which both
$u$ and $v$ belong to $X$. (In other words, $F$ is the set of all
edges of $G$ having the form $x_i x_j$.)
Clearly, it suffices to prove Proposition~\ref{prop.simple.R33} for
the graph $\tup{X, F}$ instead of $G$ (because if we have found, for
example, three distinct vertices $a$, $b$ and $c$ of $\tup{X, F}$ such
that $ab$, $bc$ and $ca$ are edges of $\tup{X, F}$, then these $a$,
$b$ and $c$ are obviously also three vertices of $G$ such that
$ab$, $bc$ and $ca$ are edges of $G$). However,
$F$ is a subset of $\powset[2]{X}$. Since there
are only finitely many subsets of $\powset[2]{X}$ (in fact, there are
$2^{15}$ such subsets, since $\powset[2]{X}$ has $15$ elements), we
thus see that there are only finitely many choices for $F$ (when $X$
is being regarded as fixed). We can
check, for each of these choices, whether the graph $\tup{X, F}$
satisfies Proposition~\ref{prop.simple.R33}. (Just try each
possible choice of three distinct vertices $a$, $b$ and $c$ of this
graph $\tup{X, F}$, and check that at least one of these choices
satisfies either Statement 1 or Statement 2.) After a huge but
finite amount of checking (which you can automate), you will see that
Proposition~\ref{prop.simple.R33} holds for $\tup{X, F}$. Thus, as we
have already mentioned, Proposition~\ref{prop.simple.R33} also holds
for the original graph $G$.
\end{remark}

Proposition~\ref{prop.simple.R33} is the first result in a field
of graph theory known as \textit{Ramsey theory}. I shall not dwell on
this field in these notes, but let me make a few more remarks.
The first step beyond Proposition~\ref{prop.simple.R33} is the
following generalization:

\begin{proposition} \label{prop.simple.Rrs}
Let $r$ and $s$ be two positive integers.
Let $G$ be a simple graph with
$\abs{\verts{G}} \geq \dbinom{r+s-2}{r-1}$.
Then, at least one of the following two statements holds:

\begin{itemize}
\item \textit{Statement 1:} There exist $r$ distinct vertices
of $G$ that are mutually adjacent (i.e., each two distinct ones among
these $r$ vertices are adjacent).

\item \textit{Statement 2:} There exist $s$ distinct vertices
of $G$ that are mutually non-adjacent (i.e., no two distinct ones
among these $s$ vertices are adjacent).
\end{itemize}
\end{proposition}

Applying Proposition~\ref{prop.simple.Rrs} to $r=3$ and $s=3$, we can
recover Proposition~\ref{prop.simple.R33}.

One might wonder whether the number $\dbinom{r+s-2}{r-1}$ in
Proposition~\ref{prop.simple.Rrs} can be improved -- i.e., whether we
can replace it by a smaller number without making
Proposition~\ref{prop.simple.Rrs} false.
In the case of $r=3$ and $s=3$, this is impossible, because the
number $6$ in Proposition~\ref{prop.simple.R33} cannot be made
smaller\footnote{Indeed, there is a graph with $5$ vertices (namely,
the graph $G$ constructed in
Example~\ref{exa.simple.R33} \textbf{(e)}) that
satisfies neither Statement 1 nor Statement 2.}.
However, for some other values of $r$ and $s$, the value
$\dbinom{r+s-2}{r-1}$ can be improved.
(For example, for $r=4$ and $s=4$, the best possible value
is $18$ rather than $\dbinom{4+4-2}{4-1}=20$.)
The smallest possible value that could stand in place of
$\dbinom{r+s-2}{r-1}$ in Proposition~\ref{prop.simple.Rrs}
is called the \textit{Ramsey number}
$R\tup{r,s}$; thus, we have just showed that $R\tup{3,3} = 6$.
Finding $R\tup{r,s}$ for higher values of $r$ and $s$ is a
hard computational challenge; here are some values that have been
found with the help of computers:
\begin{align*}
R\tup{3,4} = 9; \qquad
R\tup{3,5} = 14; \qquad
R\tup{3,6} = 18; \qquad
R\tup{3,7} = 23; \\
R\tup{3,8} = 28; \qquad
R\tup{3,9} = 36; \qquad
R\tup{4,4} = 18; \qquad
R\tup{4,5} = 25.
\end{align*}
(We are only considering the cases $r \leq s$, since
it is easy to see that $R\tup{r,s} = R\tup{s,r}$ for all
$r$ and $s$. Also, the trivial values
$R\tup{1,s} = 1$ and $R\tup{2,s} = s+1$ for $s \geq 2$
are omitted.)
The Ramsey number $R\tup{5,5}$ is still unknown
(although it is known that $43 \leq R\tup{5,5} \leq 48$).
See \cite{Radzis21} for more about the current state of
affairs in computing Ramsey numbers.

Proposition~\ref{prop.simple.Rrs} can be further generalized to a
result called \textit{Ramsey's theorem}. The idea behind the
generalization is to slightly change the point of view, and replace
the simple graph $G$ by a complete graph (i.e., a simple graph in
which every two distinct vertices are adjacent) whose edges are
colored in two colors (say, blue and red). This is a completely
equivalent concept, because the concepts of ``adjacent'' and
``non-adjacent'' in $G$ can be identified with the concepts of
``adjacent through a blue edge'' (i.e., the edge connecting them is
colored blue) and ``adjacent through a red edge'', respectively.
Statements 1 and 2 then turn into ``there exist $r$ distinct vertices
that are mutually adjacent through blue edges'' and ``there exist $s$
distinct vertices that are mutually adjacent through red edges'',
respectively. From this point of view, it is only logical to
generalize Proposition~\ref{prop.simple.Rrs} further to the case when
the edges of a complete graph are colored in $k$ (rather than two)
colors. The corresponding generalization is known as Ramsey's theorem.
We refer to the well-written Wikipedia page
\url{https://en.wikipedia.org/wiki/Ramsey's_theorem} for a treatment
of this generalization with proof, as well as a table of known Ramsey
numbers $R\tup{r,s}$ and a self-contained (if somewhat terse) proof of
Proposition~\ref{prop.simple.Rrs}. Ramsey's theorem can be generalized
further, and many variations of it can be defined, which are usually
subsumed under the label ``Ramsey theory''.\footnote{See
\cite{RaWi-Ramsey} for a popular view on the philosophy of Ramsey
theory (in the wide sense of this word). It should probably be said
that mathematicians usually define the word ``Ramsey theory'' somewhat
more restrictively, and not every result of the form ``you can find a
pattern in any sufficiently large structure'' belongs to Ramsey
theory; but the rough idea is correct.} There are many papers and at
least one textbook \cite{GrRoSp90} available on Ramsey theory. For
elementary introductions, see the Cut-the-knot page
\url{http://www.cut-the-knot.org/Curriculum/Combinatorics/ThreeOrThree.shtml}
in \cite{cut-the-knot}, the above-mentioned Wikipedia article, as well
as \cite[\S 4.2]{Harju14}, \cite[Chapter VI]{Bollob79} and
\cite[Section 8.3]{West01}.

\begin{exercise} \label{exa.simple.R33.two}
Let $G$ be a simple graph. A \textit{triangle} in $G$ means a set
$\set{a, b, c}$ of three distinct vertices $a$, $b$ and $c$ of $G$
such that $ab$, $bc$ and $ca$ are edges of $G$. An
\textit{anti-triangle} in $G$ means a set $\set{a, b, c}$ of three
distinct vertices $a$, $b$ and $c$ of $G$ such that none of $ab$, $bc$
and $ca$ is an edge of $G$. A \textit{triangle-or-anti-triangle} in
$G$ is a set that is either a triangle or an anti-triangle.
(Of the three words I have just introduced, only ``triangle'' is
standard.)

\begin{enumerate}

\item[\textbf{(a)}] Assume that $\abs{\verts{G}}\geq 6$.
Prove that $G$ has at least two
triangle-or-anti-triangles. (For comparison:
Proposition~\ref{prop.simple.R33} shows that $G$ has at least one
triangle-or-anti-triangle.)

\item[\textbf{(b)}] Assume that $\abs{\verts{G}} = m+6$ for some
$m \in \NN$. Prove that $G$ has at least $m+1$
triangle-or-anti-triangles.

\end{enumerate}

\end{exercise}

\subsection{\label{sect.intro.deg}Degrees}

Next, we introduce the notion of the \textit{degree} of a vertex of a
graph. This is simply the number of edges containing this vertex:

\begin{definition} \label{def.intro.deg}
Let $G = \tup{V, E}$ be a simple graph. Let $v \in V$ be a vertex of
$G$. Then, the \textit{degree} of $v$ (with respect to $G$) is defined
as the number of all edges of $G$ that contain $v$.
This degree is a nonnegative integer, and is denoted by $\deg v$. It
is also denoted by $\deg_G v$, when the graph $G$ is not clear from
the context.

Thus,
\begin{align}
\deg v &= \deg_G v =
\left(\text{the number of all edges of } G \text{ that contain } v
\right)
\label{eq.def.intro.deg.0a} \\
&=
\left(\text{the number of all } e \in E \text{ that contain } v
\right)
\label{eq.def.intro.deg.0b} \\
& \qquad
\left(\text{since the edges of } G \text{ are precisely the } e \in E
\right) \nonumber \\
&= \abs{\set{e \in E \ \mid \ v \in e }} .
\label{eq.def.intro.deg.0c}
\end{align}
\end{definition}

\begin{example} \label{exa.intro.deg}
Define the sets $U$ and $E$ as in Example~\ref{exa.intro.simple.VE}.
Let $G$ be the graph $\tup{U, E}$. Then, $\deg 1$ is the number of all
edges of $G$ that contain $1$. These edges are $14$ and $15$; hence,
their number is $2$. Thus, $\deg 1 = 2$. Similarly, $\deg 4 = 4$
(since $\deg 4$ is the number of all edges of $G$ that contain $4$,
but these edges are $14$, $24$, $34$ and $45$). Similarly,
$\deg 2 = 3$, $\deg 3 = 3$ and $\deg 5 = 4$.
\end{example}

Here are some different characterizations of degrees in a simple
graph:

\begin{proposition} \label{prop.intro.deg.def2}
Let $G = \tup{V, E}$ be a simple graph. Let $v \in V$ be a vertex of
$G$. Then,
\begin{align}
\deg v &= \deg_G v
\label{eq.def.intro.deg.G} \\
&= \left(\text{the number of all neighbors of } v\right)
\label{eq.def.intro.deg.1} \\
&= \abs{\set{u \in V \ \mid \ u \text{ is a neighbor of } v }}
\label{eq.def.intro.deg.2} \\
&= \abs{\set{u \in V \ \mid \ u \text{ is adjacent to } v }}
\label{eq.def.intro.deg.3} \\
&= \abs{\set{u \in V \ \mid \ uv \text{ is an edge of } G }}
\label{eq.def.intro.deg.4} \\
&= \abs{\set{u \in V \ \mid \ uv \in E }} .
\label{eq.def.intro.deg.5}
\end{align}
\end{proposition}

Proposition~\ref{prop.intro.deg.def2} is essentially obvious: It
follows from observing that each edge of $E$ that contains $v$
contains exactly one neighbor of $v$, and that different such edges
contain different neighbors of $v$. For the mere sake of completeness,
let me include a formal proof.

\begin{proof}[Proof of Proposition~\ref{prop.intro.deg.def2}.]Both
$\deg v$ and $\deg_G v$ denote the degree of $v$. Thus,
$\deg v = \deg_G v$. Hence, \eqref{eq.def.intro.deg.G} is proven.

Let $U$ be the set of all neighbors of $v$. Then,
\[
\abs{U}
= \left(\text{the number of all neighbors of } v\right) .
\]

Let $E_v$ be the subset $\set{e \in E \ \mid \ v \in e }$ of $E$. This
is the set of all edges $e \in E$ that contain $v$.

For each $u \in U$, we have
$vu \in E_v$\ \ \ \ \footnote{\textit{Proof.} Let $u \in U$. Thus, $u$
is a neighbor of $v$ (by the definition of $U$). In other words,
$vu \in E$ (by the definition of a ``neighbor''). Furthermore,
$v \in \set{v, u} = vu$. Hence, $vu$ is an element $e \in E$
satisfying $v \in e$ (since $vu \in E$ and $v \in vu$). In other
words, $vu \in \set{e \in E \ \mid \ v \in e } = E_v$. Qed.}.
Hence, we can define a map $\alpha : U \to E_v$ by setting
\[
\alpha\tup{u} = vu \qquad \text{for each } u \in U .
\]
Consider this map $\alpha$. This map $\alpha$ is
injective\footnote{\textit{Proof.} Let $u_1$ and $u_2$ be two elements
of $U$ satisfying $\alpha\tup{u_1} = \alpha\tup{u_2}$. We shall show
that $u_1 = u_2$.

The definition of $\alpha$ yields $\alpha\tup{u_1} = vu_1
= \set{v, u_1}$. Hence, $\set{v, u_1} = \alpha\tup{u_1} \in E_v
\subseteq E
\subseteq \powset[2]{V}$. Therefore, $\set{v, u_1}$ is a two-element
set. Hence, $v \neq u_1$. Therefore, $\set{v, u_1} \setminus \set{v}
= \set{u_1}$. Hence,
$\set{u_1}
= \underbrace{\set{v, u_1}}_{= \alpha\tup{u_1}} \setminus \set{v}
= \alpha\tup{u_1} \setminus \set{v}$.
The same argument (but applied to $u_2$ instead of $u_1$) shows that
$\set{u_2} = \alpha\tup{u_2} \setminus \set{v}$.
Now,
\[
\set{u_1}
= \underbrace{\alpha\tup{u_1}}_{= \alpha\tup{u_2}} \setminus \set{v}
= \alpha\tup{u_2} \setminus \set{v} = \set{u_2} ,
\]
so that
$u_1 \in \set{u_1} = \set{u_2}$ and therefore $u_1 = u_2$.

Now, forget that we fixed $u_1$ and $u_2$. We thus have proven that
if $u_1$ and $u_2$ are two elements of $U$ satisfying
$\alpha\tup{u_1} = \alpha\tup{u_2}$, then $u_1 = u_2$. In other words,
the map $\alpha$ is injective.} and
surjective\footnote{\textit{Proof.} Let $f \in E_v$. Thus,
$f \in E_v = \set{e \in E \ \mid \ v \in e }$. In other words, $f$
is an element of $E$ satisfying $v \in f$.

We have $f \in E \subseteq \powset[2]{V}$. Thus, $f$ is a $2$-element
subset of $V$. Thus, $\abs{f} = 2$. Since $v \in f$, we have
$\abs{f \setminus \set{v}} = \abs{f} - 1 = 1$ (since $\abs{f} = 2$).
Hence, $f \setminus \set{v}$ is a $1$-element set. Therefore,
$f \setminus \set{v} = \set{u}$ for some $u$. Consider this $u$. Now,
$u \in \set{u} = f \setminus \set{v} \subseteq f \subseteq V$; thus,
$u$ is a vertex of $G$. Moreover, $v \in f$ and thus
$f = \underbrace{\tup{f \setminus \set{v}}}_{= \set{u}} \cup \set{v}
= \set{u} \cup \set{v} = \set{u, v} = \set{v, u} = vu$. Hence,
$vu = f \in E$. In other words, $u$ is a neighbor of $v$ (by the
definition of ``neighbor''). In other words, $u \in U$ (since $U$ is
the set of all neighbors of $v$). The definition of $\alpha$ now
yields $\alpha\tup{u} = vu = f$. Hence, $f = \alpha\tup{u} \in
\alpha\tup{U}$.

Now, forget that we fixed $f$. We thus have shown that
$f \in \alpha\tup{U}$ for each $f \in E_v$. In other words, $E_v
\subseteq \alpha\tup{U}$. In other words, the map $\alpha$ is
surjective.}. Hence, the map $\alpha$ is bijective. Thus, we have
found a bijective map $\alpha$ from $U$ to $E_v$. Therefore,
$\abs{E_v} = \abs{U}$.

But $E_v = \set{e \in E \ \mid \ v \in e }$ and thus
$\abs{E_v} = \abs{\set{e \in E \ \mid \ v \in e }} = \deg v$
(by \eqref{eq.def.intro.deg.0c}). Hence,
$\deg v = \abs{E_v} = \abs{U}
= \left(\text{the number of all neighbors of } v\right)$. This proves
\eqref{eq.def.intro.deg.1}.

Now,
\begin{align*}
\deg v &= \left(\text{the number of all neighbors of } v\right) \\
&= \abs{\underbrace{\text{the set of all neighbors of } v }_{
         = \set{u \in V \ \mid \ u \text{ is a neighbor of } v }}} \\
&= \abs{\set{u \in V \ \mid \ u \text{ is a neighbor of } v }} \\
&= \abs{\set{u \in V \ \mid \ u \text{ is adjacent to } v }}
\end{align*}
(because for any vertex $u \in V$, the condition
``$u$ is a neighbor of $v$'' is equivalent to the condition
``$u$ is adjacent to $v$''). Thus, \eqref{eq.def.intro.deg.2} and
\eqref{eq.def.intro.deg.3} are proven.

Furthermore,
\begin{align*}
\deg v &= \abs{\set{u \in V \ \mid \ u \text{ is a neighbor of } v }} \\
&= \abs{\set{u \in V \ \mid \ vu \in E }}
\end{align*}
(because for any vertex $u \in V$, the condition ``$u$ is a neighbor
of $v$'' is equivalent to the condition ``$vu \in E$''). Hence,
\begin{align*}
\deg v &= \abs{\set{u \in V \ \mid \ \underbrace{vu}_{=uv} \in E }}
= \abs{\set{u \in V \ \mid \ uv \in E }} \\
&= \abs{\set{u \in V \ \mid \ uv \text{ is an edge of } G }}
\end{align*}
(because for any vertex $u \in V$, the condition ``$uv \in E$'' is
equivalent to the condition ``$uv$ is an edge of $G$''). Thus, we
have proven \eqref{eq.def.intro.deg.5} and
\eqref{eq.def.intro.deg.4}. The proof of
Proposition~\ref{prop.intro.deg.def2} is thus complete.
\end{proof}

\begin{remark}
Different sources use different notations for the degree of a
vertex $v$ of a simple graph $G$. We call it $\deg v$ (and so do
Ore's \cite{Ore90} and the introductory notes
\cite{LeLeMe16}); Ore's \cite{Ore74} calls it $\rho\left(v\right)$;
Bollob\'as's \cite{Bollob79} and Bondy's and Murty's
\cite{BonMur08} and \cite{BonMur76} call it $d\left(v\right)$.
% Not sure if anyone uses $\delta\left(v\right)$.
\end{remark}

At this point, we can state a few simple facts about degrees:

\begin{proposition} \label{prop.intro.deg.in-set}
Let $G$ be a simple graph. Let $n = \abs{\verts{G}}$. Let $v$ be a
vertex of $G$. Then, $\deg v \in \set{0, 1, \ldots, n-1}$.
\end{proposition}

\begin{proof}[Proof of Proposition~\ref{prop.intro.deg.in-set}.]
Let $U$ be the set of all neighbors of $v$. Then,
\[
\abs{U}
= \left(\text{the number of all neighbors of } v\right) .
\]
Comparing
this with \eqref{eq.def.intro.deg.1}, we obtain $\abs{U} = \deg v$.

But $U \subseteq \verts{G} \setminus \set{v}$
\ \ \ \ \footnote{\textit{Proof.} Let $u \in U$. Thus, $u$ is
a neighbor of $v$ (by the definition of $U$). In other words, $u$
is a vertex of $G$ such that $vu \in \edges{G}$ (by the definition
of ``neighbor''). Thus, $vu \in \edges{G} \subseteq
\powset[2]{\verts{G}}$ (since each edge of $G$ is a $2$-element
subset of $\verts{G}$). In particular, $vu$ is a $2$-element set.
Hence, $u \neq v$. But $u \in \verts{G}$ (since $u$ is a vertex of
$G$). Combining this with $u \neq v$, we obtain
$u \in \verts{G} \setminus \set{v}$.

Now, forget that we fixed $u$. We thus have shown that
$u \in \verts{G} \setminus \set{v}$ for each $u \in U$. In other
words, $U \subseteq \verts{G} \setminus \set{v}$.}. Hence,
$\abs{U} \leq \abs{\verts{G} \setminus \set{v}}
= \abs{\verts{G}} - 1$ (since $v \in \verts{G}$). Since
$\abs{\verts{G}} = n$, this inequality can be rewritten as
$\abs{U} \leq n - 1$. Since $\abs{U}$ is a nonnegative integer, we
thus have $\abs{U} \in \set{0, 1, \ldots, n-1}$. Since
$\abs{U} = \deg v$, we can rewrite this as
$\deg v \in \set{0, 1, \ldots, n-1}$. This proves
Proposition~\ref{prop.intro.deg.in-set}.
\end{proof}

\begin{proposition} \label{prop.intro.2n}
Let $G$ be a simple graph.
The sum of the degrees of all vertices of $G$ equals
twice the number of edges of $G$. In other words,
\begin{equation}
\sum_{v \in \verts{G}} \deg v = 2 \abs{\edges{G}} .
\label{eq.prop.intro.2n.main}
\end{equation}
\end{proposition}

\begin{proof}[Proof of Proposition~\ref{prop.intro.2n}.]
Write the simple graph $G$ in the form $G = \tup{V, E}$. Thus,
$\verts{G} = V$ and $\edges{G} = E$.

Now, let $N$ be the number of all pairs $\tup{v, e} \in V \times E$
such that $v \in e$. Then, we can express $N$ in the following two
ways:

\begin{itemize}
\item We can obtain $N$ by computing, for each $v \in V$, the number
of all $e \in E$ satisfying $v \in e$, and then adding up these
numbers over all $v \in V$. Thus, we obtain
\begin{equation}
N
= \sum_{v \in V}
  \underbrace{\left(\text{the number of all } e \in E
                \text{ satisfying } v \in e\right)}_{
              \substack{= \left(\text{the number of all } e \in E
                \text{ that contain } v \right) = \deg v \\
                \text{(by \eqref{eq.def.intro.deg.0b}})}}
= \sum_{v \in V} \deg v .
\label{pf.prop.intro.2n.1}
\end{equation}

\item We can also obtain $N$ by computing, for each $e \in E$, the
number of all $v \in V$ satisfying $v \in e$, and then adding up these
numbers over all $e \in E$. Thus, we obtain
\begin{equation}
N
= \sum_{e \in E}
   \left(\text{the number of all } v \in V
          \text{ satisfying } v \in e\right) .
\label{pf.prop.intro.2n.2a}
\end{equation}
But for each $e \in E$, we have
\[
\left(\text{the number of all } v \in V
          \text{ satisfying } v \in e\right) = 2
\]
\footnote{\textit{Proof.} Let $e \in E$. Then,
$e \in E \subseteq \powset[2]{V}$. In other words, $e$ is a
$2$-element subset of $V$. Hence, $\abs{e} = 2$ (since $e$ is a
$2$-element set).

But the $v \in V$ satisfying $v \in e$ are precisely the $v \in e$
(because $e$ is a subset of $V$). Hence,
\[
\left(\text{the number of all } v \in V
          \text{ satisfying } v \in e\right)
= \left(\text{the number of all } v \in e \right)
= \abs{e} = 2 ,
\]
qed.}. Hence, \eqref{pf.prop.intro.2n.2a} becomes
\begin{align}
N
&= \sum_{e \in E}
   \underbrace{\left(\text{the number of all } v \in V
                 \text{ satisfying } v \in e\right)}_{= 2}
\\
&= \sum_{e \in E} 2 = \abs{E} \cdot 2
\label{pf.prop.intro.2n.2}
\end{align}
(because the sum $\sum_{e \in E} 2$ consists of $\abs{E}$ addends,
each of which equals $2$).
\end{itemize}

Comparing \eqref{pf.prop.intro.2n.1} with \eqref{pf.prop.intro.2n.2},
we obtain $\sum_{v \in V} \deg v = \abs{E} \cdot 2 = 2 \abs{E}$.
Since $\verts{G} = V$ and $\edges{G} = E$, we can rewrite this as
$\sum_{v \in \verts{G}} \deg v = 2 \abs{\edges{G}}$.
Thus, Proposition~\ref{prop.intro.2n} is proven.
\end{proof}

\begin{remark}
The above proof of Proposition~\ref{prop.intro.2n} is a classical
example of the technique of \textit{double-counting}: i.e., finding
two different expressions for one and the same value (which, in
itself, is not of much interest), and then obtaining an equality by
comparing these two different expressions. In the above proof,
the value was $N$, and the two expressions were
\eqref{pf.prop.intro.2n.1} and \eqref{pf.prop.intro.2n.2}.
\end{remark}

\begin{proposition} \label{prop.intro.even-odd}
Let $G$ be a simple graph.
Then, the number of vertices $v$ of $G$ whose degree $\deg v$ is odd
is even.
\end{proposition}

\begin{proof}[Proof of Proposition~\ref{prop.intro.even-odd}.]
From \eqref{eq.prop.intro.2n.main}, we obtain
\[
\sum_{v \in \verts{G}} \deg v = 2 \abs{\edges{G}} \equiv 0 \mod 2.
\]
Hence,
\begin{align*}
0 &\equiv \sum_{v \in \verts{G}} \deg v
=
\sum_{\substack{v \in \verts{G}; \\ \deg v \text{ is even}}}
  \underbrack{\deg v}{\equiv 0 \mod 2 \\
                      \text{(since } \deg v \text{ is even)}}
+
\sum_{\substack{v \in \verts{G}; \\ \deg v \text{ is odd}}}
  \underbrack{\deg v}{\equiv 1 \mod 2 \\
                      \text{(since } \deg v \text{ is odd)}} \\
&\equiv
\underbrace{\sum_{\substack{v \in \verts{G}; \\ \deg v
            \text{ is even}}} 0}_{= 0}
+
\sum_{\substack{v \in \verts{G}; \\ \deg v \text{ is odd}}} 1 \\
&= \sum_{\substack{v \in \verts{G}; \\ \deg v \text{ is odd}}} 1
= \abs{\set{v \in \verts{G} \ \mid \ \deg v \text{ is odd}}} \cdot 1
\\
&= \abs{\set{v \in \verts{G} \ \mid \ \deg v \text{ is odd}}} \\
&= \left(\text{the number of vertices } v \text{ of } G
            \text{ whose degree } \deg v \text{ is odd}\right)
\mod 2 .
\end{align*}
In other words, the number of vertices $v$ of $G$ whose degree
$\deg v$ is odd is even. This proves
Proposition~\ref{prop.intro.even-odd}.
\end{proof}

As usual, Proposition~\ref{prop.intro.even-odd} can be restated in
terms of friendships among people; this restatement takes the
following form: ``In a group of (finitely many) people, the number of
people having an odd number of friends is even''. (Once again, this
assumes that friendship is a symmetric relation, and that nobody
counts as a friend of his own.)

\begin{proposition} \label{prop.intro.pigeonhole}
Let $G$ be a simple graph with at least two vertices.
Then, there exist two distinct vertices $v$ and $w$ of $G$ having the
same degree (that is, having $\deg v = \deg w$).
\end{proposition}

\begin{proof}[Proof of Proposition~\ref{prop.intro.pigeonhole}.]
Assume the contrary. Then, there exist \textbf{no} two distinct
vertices $v$ and $w$ of $G$ having the same degree. Hence, the degrees
of all vertices of $G$ are distinct. In other words, any two distinct
vertices $v$ and $w$ of $G$ satisfy
\begin{equation}
\deg v \neq \deg w .
\label{pf.prop.intro.pigeonhole.neq}
\end{equation}

Let $n = \abs{\verts{G}}$. Proposition~\ref{prop.intro.deg.in-set}
shows that $\deg v \in \set{0, 1, \ldots, n-1}$ for each
$v \in \verts{G}$. Hence, we can define a map
$d : \verts{G} \to \set{0, 1, \ldots, n-1}$ by
\[
d\tup{v} = \deg v \qquad \text{for each } v \in \verts{G} .
\]
Consider this map $d$. The map $d$ is
injective\footnote{\textit{Proof.} Let $v$ and $w$ be two distinct
elements of $\verts{G}$. Then, $\deg v \neq \deg w$
(by \eqref{pf.prop.intro.pigeonhole.neq}). But
the definition of $d$ yields
$d\tup{v} = \deg v$ and $d\tup{w} = \deg w$. Now,
$d\tup{v} = \deg v \neq \deg w = d\tup{w}$.

Now, forget that we fixed $v$ and $w$. We thus have shown that if $v$
and $w$ are two distinct elements of $\verts{G}$, then
$d\tup{v} \neq d\tup{w}$. In other words, the map $d$ is injective.}.

Recall the following elementary fact: If $X$ and $Y$ are two finite
sets satisfying $\abs{X} = \abs{Y}$, then each injective map from $X$
to $Y$ is bijective\footnote{Here is a quick \textit{proof} of this
fact: Let $X$ and $Y$ be two finite sets satisfying $\abs{X} =
\abs{Y}$. Let $f$ be an injective map from $X$ to $Y$. We must show
that $f$ is bijective.

The set $Y$ is finite. Hence, the only subset of $Y$ that has as
many elements as $Y$ is $Y$ itself.

The set $f\tup{X}$ consists of the images of the elements of $X$ under
the map $f$. These images are pairwise distinct (since $f$ is
injective), and there are precisely $\abs{X}$ many of them.
Hence, $\abs{f\tup{X}} = \abs{X}$. Now, $f\tup{X}$ is a subset of $Y$
that has as many elements as $Y$ (since $\abs{f\tup{X}} = \abs{X}
= \abs{Y}$). Therefore, $f\tup{X}$ must be $Y$ itself (since the only
subset of $Y$ that has as many elements as $Y$ is $Y$ itself). In
other words, $Y = f\tup{X}$. Hence, the map $f$ is surjective. Thus,
$f$ is bijective (since $f$ is injective and surjective). This proves
the fact that we wanted to prove.}. Applying this to $X = \verts{G}$,
$Y = \set{0, 1, \ldots, n-1}$ and $f = d$, we conclude that
the map $d$ is bijective (since $\verts{G}$ and
$\set{0, 1, \ldots, n-1}$ are finite sets satisfying
$\abs{\verts{G}} = n = \abs{\set{0, 1, \ldots, n-1}}$, and since
$d : \verts{G} \to \set{0, 1, \ldots, n-1}$ is an injective map).
In particular, $d$ is surjective.

Now, $n = \abs{\verts{G}} \geq 2$ (since $G$ has at least two
vertices). Hence, $0 \in \set{0, 1, \ldots, n-1}$. Since $d$ is
surjective, this shows that there exists some vertex $a \in \verts{G}$
such that $d\tup{a} = 0$. Consider this $a$. The definition of $d$
yields $d\tup{a} = \deg a$, so that $\deg a = d\tup{a} = 0$.

Also, $n-1 \in \set{0, 1, \ldots, n-1}$ (since $n \geq 2$). Since $d$
is surjective, this shows that there exists some vertex
$b \in \verts{G}$
such that $d\tup{b} = n-1$. Consider this $b$. The definition of $d$
yields $d\tup{b} = \deg b$, so that $\deg b = d\tup{b} = n-1$.

From $n \geq 2$, we obtain $n-1 \geq 1 > 0$, so that $n-1 \neq 0$,
and thus $\deg a = 0 \neq n-1 = \deg b$. Hence, $a \neq b$.

Now, let $B$ be the set of all neighbors of $b$. Then,
\[
\abs{B} = \left(\text{the number of all neighbors of } b\right) .
\]
Comparing this with
\[
\deg b = \left(\text{the number of all neighbors of } b\right)
\qquad \left(\text{by \eqref{eq.def.intro.deg.1}, applied to } v = b
\right) ,
\]
we obtain $\abs{B} = \deg b = n-1$.

But $B \subseteq
\verts{G} \setminus \set{a, b}$\ \ \ \ \footnote{\textit{Proof.}
Write the graph $G$ in the form $G = \tup{V, E}$.
Let $v \in B$. Then, $v$ is a neighbor of $b$ (since $B$ is the set of
all neighbors of $b$). In other words, $bv \in E$ (by the definition
of ``neighbor''). Hence, $bv \in E \subseteq \powset[2]{V}$.
Therefore, $bv$ is a $2$-element set. Hence, $v \neq b$.

Also, $vb = bv \in E$. Thus, $b$ is a neighbor of $v$. Hence, the
vertex $v$ has at least one neighbor (namely, $b$).
Now, \eqref{eq.def.intro.deg.1} yields
\[
\deg v = \left(\text{the number of all neighbors of } v\right)
\geq 1
\]
(since the vertex $v$ has at least one neighbor), so that
$\deg v \geq 1 > 0 = \deg a$ and thus $\deg v \neq \deg a$ and
therefore $v \neq a$. Combining this with $v \neq b$, we find
$v \notin \set{a, b}$. Hence, $v \in \verts{G} \setminus \set{a, b}$.

Now, forget that we fixed $v$. We thus have proven that each $v \in B$
satisfies $v \in \verts{G} \setminus \set{a, b}$. In other words,
$B \subseteq \verts{G} \setminus \set{a, b}$.}. Hence,
\begin{align*}
\abs{B} &\leq \abs{\verts{G} \setminus \set{a, b}}
= \underbrace{\abs{\verts{G}}}_{= n}
- \underbrack{\abs{\set{a, b}}}{
                = 2 \\ \text{(since } a \neq b \text{)}}
\qquad \left(\text{since } \set{a, b} \subseteq \verts{G} \right) \\
&= n - 2 < n - 1 .
\end{align*}
This contradicts $\abs{B} = n - 1$. This contradiction shows that our
assumption was wrong. Proposition~\ref{prop.intro.pigeonhole} is
proven.
\end{proof}

Degrees of vertices can be used to prove various facts about graphs.
For an example, let us show \textit{Mantel's theorem}:

\begin{theorem} \label{thm.intro.mantel}
Let $G$ be a simple graph. Let $n = \abs{\verts{G}}$ be the number of
vertices of $G$. Assume that $\abs{\edges{G}} > n^2 / 4$. (In other
words, assume that $G$ has more than $n^2 / 4$ edges.) Then, there
exist three distinct vertices $a$,
$b$ and $c$ of $G$ such that $ab$, $bc$ and $ca$ are edges of $G$.
\end{theorem}

\begin{example}
Let $G$ be the graph $\tup{V, E}$, where
\begin{align*}
V &= \set{1, 2, 3, 4, 5, 6} \qquad \text{and} \\
E &= \set{\set{1,2}, \set{2,3}, \set{3,4}, \set{4,5}, \set{5,6},
          \set{6,1}, \set{1,4}, \set{2,5}, \set{3,6}} .
\end{align*}
(This graph can be drawn in such a way as to look like a hexagon with
its three longest diagonals:
\begin{align*}
\xymatrix{
& 1 \are[r] \are[rdd] & 2 \are[rd] \are[ldd] \\
6 \are[ru] \are[rrr] & & & 3 \are[ld] \\
& 5 \are[lu] & 4 \are[l]
} .
\end{align*}
)

This $G$ does not satisfy the conditions of
Theorem~\ref{thm.intro.mantel}, because its number of edges is
$\abs{\edges{G}} = \abs{E} = 9 = 6^2 / 4$ (whereas
Theorem~\ref{thm.intro.mantel} requires it to be $> 6^2 / 4$).
Therefore, it should come as no surprise that there exist no three
distinct vertices $a$, $b$ and $c$ of $G$ such that $ab$, $bc$ and
$ca$ are edges of $G$. (There is a particularly quick way to convince
yourself of this: Observe that if $u$ and $v$ are two adjacent
vertices of $G$, then the integer $u+v$ is odd. Therefore, if there
were three distinct vertices $a$, $b$ and $c$ of $G$ such that $ab$,
$bc$ and $ca$ are edges of $G$, then the integers $a+b$, $b+c$ and
$c+a$ would all be odd, and therefore their sum
$\tup{a+b} + \tup{b+c} + \tup{c+a}$ would be odd as well. But this
is impossible, since this sum is even (in fact, it equals
$2\tup{a+b+c}$). Hence, no such three vertices $a$, $b$ and $c$
exist.)

However, if we add any new edge to $G$, then the resulting graph $G'$
satisfies $\abs{\edges{G'}} = 9 + 1 > 6^2 / 4$, and therefore
Theorem~\ref{thm.intro.mantel} can be applied to $G'$ instead of $G$.
Hence, there exist three distinct vertices $a$,
$b$ and $c$ of $G'$ such that $ab$, $bc$ and $ca$ are edges of $G'$.
Which three vertices they will be depends on which edge we have
added. For example, if we have added the edge $15$, then (for example)
the three vertices $a = 1$, $b = 5$ and $c = 6$ work. Here is a
drawing of this $G'$:
\begin{align*}
\xymatrix{
& 1 \are[r] \are[rdd] \are[dd] & 2 \are[rd] \are[ldd] \\
6 \are[ru] \are[rrr] & & & 3 \are[ld] \\
& 5 \are[lu] & 4 \are[l]
} .
\end{align*}

Of course, the converse of Theorem~\ref{thm.intro.mantel} does not
hold. There are many simple graphs $G$ which do not satisfy the
assumption of Theorem~\ref{thm.intro.mantel}, but nevertheless have
three distinct vertices $a$, $b$ and $c$
such that $ab$, $bc$ and $ca$ are edges of $G$. The reader can easily
construct such a graph.
\end{example}

For proofs of Theorem~\ref{thm.intro.mantel}, see (for example) the
rather well-explained \cite{Choo16} (note that the fourth proof is
incomplete, as the existence of the maximum $S^*$ needs to be proven).

\begin{todo}
Proof.
\end{todo}

\begin{remark}
Let us contrast Proposition~\ref{prop.simple.R33} with
Theorem~\ref{thm.intro.mantel}. The former guarantees that a graph
$G$ with sufficiently many vertices (namely, at least $6$ vertices)
must have a triangle or an anti-triangle (where we are using the
terminology from Exercise~\ref{exa.simple.R33.two}).
Theorem~\ref{thm.intro.mantel} says that any graph $G$ with
sufficiently many edges (namely, more than $n^2 / 4$ edges, where
$n = \abs{\verts{G}}$) must have a triangle. These two facts are
similar and yet different in nature (e.g., the number $6$ in
Proposition~\ref{prop.simple.R33} is a constant, whereas the $n^2 / 4$
in Theorem~\ref{thm.intro.mantel} is not). We can also wonder how many
edges a graph must have in order to be guaranteed an anti-triangle;
this is answered by Exercise~\ref{exe.intro.mantel-co} below.
\end{remark}

\begin{exercise} \label{exe.intro.mantel-co}
Let $G$ be a simple graph. Let $n = \abs{\verts{G}}$ be the number of
vertices of $G$. Assume that $\abs{\edges{G}} < n\tup{n-2} / 4$. (In
other words, assume that $G$ has less than $n\tup{n-2} / 4$ edges.)
Prove that there exist three distinct vertices $a$, $b$ and $c$ of $G$
such that none of $ab$, $bc$ and $ca$ are edges of $G$.
\end{exercise}

Just as Proposition~\ref{prop.simple.R33} is merely the tip of a deep
iceberg called Ramsey theory, Theorem~\ref{thm.intro.mantel} is the
beginning of a longer story. The most famous piece of this story is
the following fact, known as \textit{Tur\'an's theorem}:

\begin{theorem} \label{thm.intro.turan}
Let $r$ be a positive integer.
Let $G$ be a simple graph. Let $n = \abs{\verts{G}}$ be the number of
vertices of $G$. Assume that
$\abs{\edges{G}} > \dfrac{r-1}{r} \cdot \dfrac{n^2}{2}$. Then, there
exist $r + 1$ distinct vertices
of $G$ that are mutually adjacent (i.e., each two distinct ones among
these $r + 1$ vertices are adjacent).
\end{theorem}

Theorem~\ref{thm.intro.mantel} is the particular case of
Theorem~\ref{thm.intro.turan} for $r = 2$. See
\cite[Chapter 4, Theorem 4.8]{Jukna11} or
\cite{Aigner95} or \cite[Chapter 41]{AigZie} for proofs of
Theorem~\ref{thm.intro.turan}.
Various proofs are also sketched in
\url{https://en.wikipedia.org/wiki/Tur%C3%A1n's_theorem} .

Results like Theorem~\ref{thm.intro.mantel} (and sometimes also like
Proposition~\ref{prop.simple.Rrs}) are commonly regarded as part of
a subject called \textit{extremal graph theory}. (The word
``extremal'' refers to the appearance of bounds, such as the
$\dfrac{r-1}{r} \cdot \dfrac{n^2}{2}$.) There are textbooks on this
subject, such as \cite{Jukna11}.

\subsection{\label{sect.intro.iso}Graph isomorphisms}

Two graphs can be distinct and yet ``the same up to the names of their
vertices''. For instance, the two graphs
$\tup{\set{1,2,3},\set{\set{1,2}}}$ and
$\tup{\set{1,2,3},\set{\set{1,3}}}$ are distinct (since $12$ is an
edge of the former graph but not of the latter), but if we rename the
vertices $2$ and $3$ of the former graph as $3$ and $2$, respectively,
then it becomes the latter graph. This kind of relation between two
graphs is weaker than (literal) equality, but still strong enough to
ensure that (roughly speaking) the two graphs have the same properties
(as long as the properties don't refer to specific vertices). Thus,
it is worth giving this relation a rigorous definition and a name:

\begin{definition} \label{def.intro.iso}
Let $G$ and $H$ be two simple graphs.

\begin{enumerate}

\item[\textbf{(a)}] A \textit{graph isomorphism} from $G$ to $H$ means
a bijection $\phi : \verts{G} \to \verts{H}$ such that for every two
vertices $u$ and $v$ of $G$, the following logical equivalence holds:
\begin{equation}
\left( uv \in \edges{G} \right)
\Longleftrightarrow
\left( \phi\tup{u}\phi\tup{v} \in \edges{H} \right) .
\label{eq.def.intro.iso.a.eq}
\end{equation}
(At this point, let me remind you that $uv$ is shorthand for
$\set{u,v}$, and similarly $\phi\tup{u}\phi\tup{v}$ is shorthand for
$\set{\phi\tup{u},\phi\tup{v}}$.)

When it is clear what we mean, we shall abbreviate
``graph isomorphism'' as ``\textit{isomorphism}''. We also often write
``graph isomorphism $G \to H$'' for ``graph isomorphism from $G$ to
$H$''.

\item[\textbf{(b)}] If there exists a graph isomorphism from $G$ to
$H$, then we say the graphs $G$ and $H$ are \textit{isomorphic}, and
we write $G \cong H$. Sometimes, the relation $G \cong H$ itself will
be called an ``isomorphism'' (although it is not a map).

\end{enumerate}

\end{definition}

Given this definition, we can now rigorously state the relation
between the two graphs $\tup{\set{1,2,3},\set{\set{1,2}}}$ and
$\tup{\set{1,2,3},\set{\set{1,3}}}$ we observed above. Namely, if we
denote these two graphs by $G$ and $H$, respectively, then the map
$\set{1,2,3} \to \set{1,2,3}$ that sends $1,2,3$ to $1,3,2$
(respectively) is a graph isomorphism from $G$ to $H$. Thus, these two
graphs are isomorphic. Note that we did not have to pick two graphs
with the same vertex set; isomorphisms are often observed between
graphs with completely different vertex sets and different
definitions. Also, it sometimes happens that there are several
isomorphisms between two graphs.

\begin{example} \label{exa.intro.iso.pentagon}
Consider the graph $G = \tup{V, E}$, where
\begin{align*}
V &= \set{1, 2, 3, 4, 5} \qquad \text{and} \\
E &= \set{\set{1,2}, \set{2,3}, \set{3,4}, \set{4,5}, \set{5,1}} .
\end{align*}
(This graph has already been introduced in
Example~\ref{exa.simple.R33} \textbf{(e)}. It can be drawn to look
like a pentagon.)

Consider furthermore the graph $H = \tup{V, F}$, where $V$ is as
before, and where
\begin{align*}
F &= \set{\set{1,3}, \set{2,4}, \set{3,5}, \set{4,1}, \set{5,2}} .
\end{align*}
(If we draw the vertices $1,2,3,4,5 \in V$ as the five vertices of a
pentagon, then the graph $H$ is the pentagram formed by the diagonals
of this pentagon:
\begin{align*}
\xymatrix{
& 2 \are[rrrd] \are[rdd] & & 3 \are[llld] \are[ldd] \\
1 \are[rrrr] & & & & 4 \\
& & 5
}
\end{align*}
.)

The graphs $G$ and $H$ are distinct, yet isomorphic. One isomorphism
$G \to H$ is the bijection $V \to V$ sending $1,2,3,4,5$ to
$1,3,5,2,4$, respectively. Another is the bijection $V \to V$ sending
$1,2,3,4,5$ to $4,2,5,3,1$, respectively. There are $10$ isomorphisms
in total.
\end{example}

One way to quickly (visually) observe that two graphs are isomorphic
is to draw them in such a way that the drawings look exactly the same
but for the names of the vertices. Given such drawings, one can simply
``overlay them'' to obtain a graph isomorphism.
For example, we could have spotted the isomorphism $G \to H$ in
Example~\ref{exa.intro.iso.pentagon} by drawing the graph $H$ as
follows:
\begin{align*}
\xymatrix{
& 2 \are[rr] & & 5 \are[rd] \\
4 \are[ru] \are[rrd] & & & & 3 \are[lld] \\
& & 1
}
\end{align*}
and overlaying this with the drawing of $G$ made in
Example~\ref{exa.simple.R33} \textbf{(e)}.
(Of course, such drawings are not always easy to find: For example,
our first drawing of $H$ in Example~\ref{exa.intro.iso.pentagon}
looked completely different from our drawing of $G$.)

\begin{example}
The graph $G$ constructed in Example~\ref{exa.simple.R33} \textbf{(a)}
is isomorphic to the graph $G$
constructed in Example~\ref{exa.simple.R33} \textbf{(b)}, even though
this might not be obvious from their definitions. Probably the easiest
way to see this is to draw the latter graph $G$ as follows:
\begin{align*}
\xymatrix{
& 0 \are[r] & 2 \are[rd] \\
1 \are[ru] & & & -2 \are[ld] \\
& -1 \are[lu] & 3 \are[l]
} .
\end{align*}
This drawing makes it clear that it is isomorphic to the former graph
(after all, the picture is exactly the same; it's just that the
vertices are different numbers now). Formally speaking, the map
sending $1, 2, 3, 4, 5, 6$ to $0, 2, -2, 3, -1, 1$ (respectively) is
a graph isomorphism from the former graph to the latter graph.
\end{example}

Any isomorphism between two graphs is invertible (since, by its
definition, it is a bijection). Its inverse, too, is an isomorphism:

\begin{proposition} \label{prop.intro.iso.inverse}
Let $G$ and $H$ be two simple graphs. Let $\phi$ be a graph
isomorphism from $G$ to $H$. Then, its inverse $\phi^{-1}$ is a graph
isomorphism from $H$ to $G$.
\end{proposition}

\begin{proof}[Proof of Proposition~\ref{prop.intro.iso.inverse}.]
The map $\phi$ is a graph isomorphism from $G$ to $H$. By the
definition of ``graph isomorphism'', this means that $\phi$ is a
bijection $\verts{G} \to \verts{H}$ such that for every two
vertices $u$ and $v$ of $G$, the following logical equivalence holds:
\begin{equation}
\left( uv \in \edges{G} \right)
\Longleftrightarrow
\left( \phi\tup{u}\phi\tup{v} \in \edges{H} \right) .
\label{pf.prop.intro.iso.inverse.1}
\end{equation}
Now, for every two vertices $u$ and $v$ of $H$, the following
equivalence holds:
\begin{equation}
\left( uv \in \edges{H} \right)
\Longleftrightarrow
\left( \phi^{-1}\tup{u}\phi^{-1}\tup{v} \in \edges{G} \right)
\label{pf.prop.intro.iso.inverse.2}
\end{equation}
(because we have the following chain of equivalences:
\begin{align*}
& \left( \phi^{-1}\tup{u}\phi^{-1}\tup{v} \in \edges{G} \right)
\\
& \Longleftrightarrow
\left( \underbrace{\phi\tup{\phi^{-1}\tup{u}}}_{=u}
   \underbrace{\phi\tup{\phi^{-1}\tup{v}}}_{=v} \in \edges{H} \right) \\
&\qquad
\left( \text{by \eqref{pf.prop.intro.iso.inverse.1}, applied to }
\phi^{-1}\tup{u} \text{ and } \phi^{-1}\tup{v} \text{ instead of } u
\text{ and } v \right) \\
& \Longleftrightarrow
\left( uv \in \edges{H} \right)
\end{align*}
). Thus, $\phi^{-1}$ is a bijection $\verts{H} \to \verts{G}$ such
that for every two vertices $u$ and $v$ of $H$, the equivalence
\eqref{pf.prop.intro.iso.inverse.2} holds. By the definition of
``graph isomorphism'', this means precisely that $\phi^{-1}$ is a
graph isomorphism from $H$ to $G$. This proves
Proposition~\ref{prop.intro.iso.inverse}.
\end{proof}

The following fact is similarly easy to check:

\begin{proposition} \label{prop.intro.iso.comp}
Let $G$, $H$ and $I$ be three simple graphs. Let $\phi$ be a graph
isomorphism from $G$ to $H$. Let $\psi$ be a graph isomorphism from
$H$ to $I$. Then, the composition $\psi \circ \phi$ is a graph
isomorphism from $G$ to $I$.
\end{proposition}

As we have already alluded to, isomorphic graphs are ``equal in all
but names'', and thus share all properties that do not depend on the
names of vertices. For example, the following holds:

\begin{proposition} \label{prop.intro.iso.degrees}
Let $G$ and $H$ be two simple graphs. Let $\phi$ be a graph
isomorphism from $G$ to $H$.

\begin{enumerate}

\item[\textbf{(a)}] For every $v \in \verts{G}$, we have
$\deg_G v = \deg_H \tup{\phi\tup{v}}$.

\item[\textbf{(b)}] We have
$\abs{\edges{H}} = \abs{\edges{G}}$.

\end{enumerate}

\end{proposition}

\begin{proof}[Proof of Proposition \ref{prop.intro.iso.degrees}.]
The map $\phi$ is a graph isomorphism from $G$ to $H$. By the
definition of ``graph isomorphism'', this means that $\phi$ is a
bijection $\verts{G} \to \verts{H}$ such that for every two
vertices $u$ and $v$ of $G$, the following logical equivalence holds:
\begin{equation}
\left( uv \in \edges{G} \right)
\Longleftrightarrow
\left( \phi\tup{u}\phi\tup{v} \in \edges{H} \right) .
\label{pf.prop.intro.iso.degrees.1}
\end{equation}

\textbf{(a)} Fix $v \in \verts{G}$. Then, \eqref{eq.def.intro.deg.5}
(applied to $\verts{G}$ and $\edges{G}$ instead of $V$ and $E$)
yields
$\deg_G v = \abs{\set{u \in \verts{G} \ \mid \ uv \in \edges{G}}}$
(since $G = \tup{\verts{G}, \edges{G}}$).
Similarly,
\eqref{eq.def.intro.deg.5} (applied to $H$, $\verts{H}$, $\edges{H}$
and $\phi\tup{v}$ instead of $G$, $V$, $E$ and $v$) yields
\begin{align}
\deg_H \tup{\phi\tup{v}}
&=
\abs{\set{u \in \verts{H} \ \mid \ u \phi\tup{v} \in \edges{H}}}
\nonumber \\
&=
\abs{\set{w \in \verts{H} \ \mid \ w \phi\tup{v} \in \edges{H}}}
\label{pf.prop.intro.iso.degrees.a.1}
\end{align}
(here, we have renamed the index $u$ as $w$).
But recall that $\phi : \verts{G} \to \verts{H}$ is a bijection. Thus,
each $w \in \verts{H}$ can be written uniquely in the form
$\phi\tup{u}$ for some $u \in \verts{G}$. Thus, we can substitute
$\phi\tup{u}$ for $w$ in
$\set{w \in \verts{H} \ \mid \ w \phi\tup{v} \in \edges{H}}$.
We thus find
\[
\set{w \in \verts{H} \ \mid \ w \phi\tup{v} \in \edges{H}}
= \set{\phi\tup{u} \ \mid \ u \in \verts{G} \text{ and }
\phi\tup{u}\phi\tup{v} \in \edges{H}} .
\]
Hence,
\eqref{pf.prop.intro.iso.degrees.a.1} becomes
\begin{align*}
\deg_H \tup{\phi\tup{v}}
&=
\abs{
\underbrace{\set{w \in \verts{H} \ \mid \ w \phi\tup{v}
             \in \edges{H}}}
            _{= \set{\phi\tup{u} \ \mid \ u \in \verts{G}
              \text{ and } \phi\tup{u} \phi\tup{v} \in \edges{H}}}}
\\
&=
\abs{\set{\phi\tup{u} \ \mid \ u \in \verts{G}
          \text{ and } \phi\tup{u} \phi\tup{v} \in \edges{H}}} \\
&=
\abs{\set{u \in \verts{G} \ \mid
          \ \underbrace{\phi\tup{u} \phi\tup{v} \in \edges{H}}
                 _{\substack{\Longleftrightarrow
                     \left( uv \in \edges{G} \right) \\
                     \text{(by \eqref{pf.prop.intro.iso.degrees.1})}}}
          }}
\qquad \left(\text{since } \phi \text{ is a bijection}\right) \\
&= \abs{\set{u \in \verts{G} \ \mid \ uv \in \edges{G}}}
= \deg_G v .
\end{align*}
This proves Proposition~\ref{prop.intro.iso.degrees} \textbf{(a)}.
\medskip

\textbf{(b)}
Define a map $\phi' : \edges{G} \to \edges{H}$ as follows:
Let $e \in \edges{G}$. Write the edge $e$ in the form $uv$ for two
distinct vertices $u$ and $v$. Then, $uv = e \in \edges{G}$. Thus,
\eqref{pf.prop.intro.iso.degrees.1} shows that
$\phi\tup{u}\phi\tup{v} \in \edges{H}$. Moreover, this new edge
$\phi\tup{u}\phi\tup{v}$ is independent of the choice of $u$ and $v$
(as long as $e$ is fixed)\footnote{There are two ways of choosing $u$
and $v$, since the elements of a $2$-element set (like $e$) can be
listed in two different orders. We are claiming that the edge
$\phi\tup{u}\phi\tup{v}$ does not depend on the choice of order. The
slickest way of proving this is to rewrite this edge in a form that
makes no reference to the choice of $u$ and $v$ to begin with.
Namely: The edge $\phi\tup{u}\phi\tup{v}$ can be rewritten as
$\set{\phi\tup{x} \mid x \in e}$ (because
\begin{align*}
\set{\phi\tup{x} \mid x \in e}
&= \set{\phi\tup{x} \mid x \in \set{u,v}}
\qquad \left(\text{since } e = uv = \set{u,v}\right) \\
&= \set{\phi\tup{u},\phi\tup{v}} = \phi\tup{u}\phi\tup{v}
\end{align*}
), and this is clearly independent of the choice of $u$ and $v$.}.
Hence, we can set $\phi'\tup{e} = \phi\tup{u}\phi\tup{v}$. Doing so,
we obtain a map $\phi' : \edges{G} \to \edges{H}$. This map $\phi'$ is
a bijection\footnote{Indeed, the inverse map is constructed in the
same way as $\phi'$, except that $H$, $G$ and $\phi^{-1}$ take the
roles of $G$, $H$ and $\phi$.}. Thus, we have found a bijection from
$\edges{G}$ to $\edges{H}$. Consequently,
$\abs{\edges{H}} = \abs{\edges{G}}$.
This proves Proposition~\ref{prop.intro.iso.degrees} \textbf{(b)}.
\end{proof}

Results similar to Proposition~\ref{prop.intro.iso.degrees} (saying
that isomorphic graphs share the same properties) can be stated easily
for any property of graphs you can imagine (as long as the property
does not depend on the names of the vertices); the proofs are always
straightforward like the one given above (the only idea being to apply
bijectivity of $\phi$ and the equivalence
\eqref{pf.prop.intro.iso.degrees.1} over and over in order to
``transfer knowledge'' from one graph to the other). I shall not
state such results explicitly; instead, I shall merely refer to the
overarching idea that isomorphic graphs share the same properties
whenever it becomes useful.

One use of graph isomorphisms is to ``relabel vertices'' in a proof:
Instead of proving some property of a given graph $G$, we can just as
well prove the same property for a graph isomorphic to $G$ (since
isomorphic graphs share the same properties), i.e., a graph obtained
from $G$ by renaming its vertices. The vertices can be renamed as we
wish; a popular choice is to rename them as $1,2,\ldots,n$ (where
$n = \abs{\verts{G}}$). Formally speaking, this renaming is possible
because of the following fact:

\begin{proposition} \label{prop.intro.iso.rename}
Let $G$ be a simple graph. Let $S$ be a finite set such that
$\abs{S} = \abs{\verts{G}}$. Then, there exists a simple graph $H$
that is isomorphic to $G$ and has vertex set $\verts{H} = S$.
\end{proposition}

\begin{proof}[Proof of Proposition~\ref{prop.intro.iso.rename}.]
We have $\abs{S} = \abs{\verts{G}}$. Thus, there exists a bijection
$\phi : \verts{G} \to S$. Fix such a $\phi$. Define a set
$F$ by
\[
F = \set{ \phi\tup{e} \ \mid \ e \in \edges{G} }
= \set{ \phi\tup{u} \phi\tup{v} \ \mid \ uv \in \edges{G} }
\]
(where $\phi\tup{e}$, as usual, denotes the subset
$\set{\phi\tup{x} \ \mid \ x \in e}$ of $S$). Now, let $H$ be the
simple graph $\tup{S, F}$. Then, $\verts{H} = S$. Hence, $\phi$ is a
bijection $\verts{G} \to \verts{H}$. It is straightforward to check
that $\phi$ is a graph isomorphism from $G$ to $H$
(indeed, the definition of $F$ was tailored precisely to make the
equivalence \eqref{eq.def.intro.iso.a.eq} hold). Thus, $H$ is
isomorphic to $G$. As we have already seen, $H$ has vertex set
$\verts{H} = S$. The proof of Proposition~\ref{prop.intro.iso.rename}
is thus complete.
\end{proof}

There is more to say about graph isomorphisms. For example, we can ask
how to check whether two given graphs $G$ and $H$ are isomorphic.
This is a famous problem in computation, known as the
\textit{graph isomorphism problem}, and has seen recent
progress\footnote{See
\url{https://en.wikipedia.org/wiki/Graph_isomorphism_problem} for a
general overview. On the recent progress, see L\'aszl\`o Babai's
preprint \arxiv{1512.03547}
% Add this to list of references once it's finalized; citing a broken
% proof seems stupid.
for the work and \cite{Klarre17} for an amusing popularization.

In theory, the problem can be solved by brute force (just check all
possible bijections $\verts{G} \to \verts{H}$ for being graph
isomorphisms); but this is highly inefficient (the number of
such bijections becomes forbiddingly large very quickly). In many
cases, two non-isomorphic graphs $G$ and $H$ can be ``told apart'' by
some property that holds for one and not the other (e.g., if their
numbers of edges differ). But in general, a simple and fast algorithm
is not known. The problem is in complexity class NP, and Babai's work
claims to prove a quasipolynomial-time (but very complicated)
algorithm. In practice, software written for solving the graph
isomorphism problem makes tradeoffs between simplicity and
efficiency.}.

A related problem is to count, for a given $n \in \NN$,
the isomorphism classes of graphs with $n$ vertices. In other words:
If we pretend that isomorphic graphs are equal, then how many graphs
are there with $n$ vertices? The number is finite, since each graph
with $n$ vertices is isomorphic to a graph with vertex set
$\set{1,2,\ldots, n}$ (this follows from
Proposition~\ref{prop.intro.iso.rename}, applied to
$S = \set{1,2,\ldots, n}$), and the number of the latter graphs is
clearly finite. Yet, computing this number exactly is hard, and there
does not seem to be a closed-form formula. (There is a whole book
\cite{HarPal73} written about this. See also
\url{http://oeis.org/A000088} for references and small values.)

\subsection{\label{sect.intro.paths}Examples of graphs, and basic
operations}

\subsubsection{Complete and empty graphs}

Let us next define certain classes of graphs, as well as some specific
graphs. These will serve as examples in the first place, but some of
them will also reveal themselves to be useful later.

The simplest kinds of simple graphs are the \textit{complete graphs}
and the \textit{simple graphs}:

\begin{definition} \label{def.intro.complete-graph}
The \textit{complete graph} on a finite set $V$ means
the simple graph $\tup{V, \powset[2]{V}}$. It is the
simple graph with vertex set $V$ in which each two distinct vertices
are adjacent.
For each $n \in \NN$, we denote the complete graph on
$\set{1,2,\ldots,n}$ by $K_n$. Often, any graph that is isomorphic to
$K_n$ is called ``a $K_n$'' (with the indefinite article, to signify
that it isn't necessarily the exact graph $K_n$, but can be any graph
isomorphic to it).
\end{definition}

\begin{example}
\begin{enumerate}

\item[\textbf{(a)}]
Here is a drawing of the complete graph on the finite set
$\set{0, 3, 6}$:
\begin{align*}
\xymatrix{
& 0 \are[ld] \are[rd] \\
3 \are[rr] & & 6
} .
\end{align*}
Of course, many other drawings are possible.

\item[\textbf{(b)}]
The complete graph on the set $\set{1, 2, 3, 4, 5}$ is the graph
$\tup{\set{1, 2, 3, 4, 5}, \powset[2]{\set{1, 2, 3, 4, 5}}}$, which
we have drawn in Example~\ref{exa.intro.draw} \textbf{(c)}.
We are calling this graph $K_5$
now, according to Definition~\ref{def.intro.complete-graph}.

\end{enumerate}
\end{example}

Note that a simple graph $G = \tup{V, E}$ is a $K_n$ (i.e., is
isomorphic to $K_n$) if and only if it is the complete graph on $V$
and satisfies $\abs{V} = n$.

If $V$ is a finite set, then each vertex $v$ of the complete graph on
$V$ has degree $\deg v = \abs{V}-1$, because it is adjacent to the
$\abs{V}-1$ remaining vertices of the complete graph.

\begin{definition} \label{def.intro.empty-graph}
The \textit{empty graph} on a finite set $V$ means
the simple graph $\tup{V, \varnothing}$. It has no edges; thus, it is
the simple graph with vertex set $V$ in which no two vertices are
adjacent.
\end{definition}

The empty graphs are, in a sense, the opposite to the complete graphs:
In a complete graph, each two distinct vertices are adjacent, whereas
in an empty graph, no two vertices are adjacent.

\begin{example}
Here is a drawing of the empty graph on the finite set
$\set{0, 3, 6}$:
\begin{align*}
\xymatrix{
& 0 \\
3 & & 6
} .
\end{align*}
\end{example}


\begin{remark}
Let $V$ be a finite set. Let $G$ be the complete graph on this set
$V$. Then, each permutation of $V$ is a graph isomorphism $G \to G$.
(This is straightforward to check.) The same holds if $G$ is the
empty graph on $V$ instead of being the complete graph on $V$.
\end{remark}

\subsubsection{Path and cycle graphs}

Next, we define some slightly more interesting graphs:

\begin{definition} \label{def.intro.path-graph}
For each $n \in \NN$, we define the
\textit{$n$-th path graph} to be the simple graph
\begin{align*}
& \tup{\set{1,2,\ldots,n},
       \set{\set{i, i+1} \ \mid \  i \in \set{1,2,\ldots,n-1}}
      } \\
&=
  \tup{\set{1,2,\ldots,n},
       \set{\set{1,2}, \set{2,3}, \ldots, \set{n-1,n}}
      } .
\end{align*}
This graph is denoted by $P_n$. It has $n$ vertices and $n-1$ edges
(unless $n=0$, in which case it has $0$ edges). Again, we say that a
simple graph is ``a $P_n$'' if it is isomorphic to $P_n$.

Here is a drawing of $P_4$:
\begin{align}
\xymatrix{
1 \are[r] & 2 \are[r] & 3 \are[r] & 4
} .
\label{draw.def.intro.path-graph.P4}
\end{align}
Similarly, for each $n \in \NN$, we can draw $P_n$ by placing $n$
equally spaced points $1,2,\ldots,n$ on a straight line (in this order)
and connecting each point $i \in \set{1,2,\ldots,n-1}$ to the next
point $i+1$.
\end{definition}

Path graphs provide a first mildly interesting example of a graph
isomorphism:

\begin{remark}
Let $n \in \NN$.
The map
\[
\set{1,2,\ldots,n} \to \set{1,2,\ldots,n},
\qquad i \mapsto n+1-i
\]
\footnotemark
\ is an isomorphism $P_n \to P_n$. This isomorphism is called the
\textit{reflection} on the path $P_n$.
\end{remark}
\footnotetext{This map
is the permutation of $\set{1,2,\ldots,n}$ that sends the
numbers $1,2,\ldots,n$ to $n,n-1,\ldots,1$, respectively.}

A look at the drawing \eqref{draw.def.intro.path-graph.P4} of $P_4$
should explain why the name ``reflection'' was chosen for the
reflection on the path $P_n$.

\begin{definition} \label{def.intro.cycle-graph}
For each integer $n > 1$, we define the
\textit{$n$-th cycle graph} to be the simple graph
\begin{align*}
& \tup{\set{1,2,\ldots,n},
       \set{\set{i, i+1} \ \mid \  i \in \set{1,2,\ldots,n-1}}
              \cup \set{\set{n, 1}}
      } \\
&=
  \tup{\set{1,2,\ldots,n},
       \set{\set{1,2}, \set{2,3}, \ldots, \set{n-1,n}, \set{n,1}}
      } .
\end{align*}
This graph is denoted by $C_n$. It has $n$ vertices and
$\begin{cases} n, & \text{ if } n \geq 3; \\
               1, & \text{ if } n = 2
 \end{cases}$
edges.
Again, we say that a simple graph is ``a $C_n$'' if it is isomorphic
to $C_n$.

Here is a drawing of $C_6$:
\begin{align}
\xymatrix{
& 1 \are[r] & 2 \are[rd] \\
6 \are[ru] & & & 3 \are[ld] \\
& 5 \are[lu] & 4 \are[l]
} .
\label{draw.def.intro.cycle-graph.C6}
\end{align}
Similarly, we can draw $C_n$ for each $n > 2$ by drawing an
$n$-gon and labelling its vertices by $1,2,\ldots,n$.
(Some authors like to use a regular $n$-gon for this purpose,
but this is of course irrelevant for the purpose of illustrating
the graph.)
\end{definition}

Again, cycle graphs have nontrivial isomorphisms to themselves:

\begin{remark}
Let $n > 1$ be an integer. For each integer $x$, we define
$x \%_1 n$ to be the unique element $p \in \set{1,2,\ldots,n}$
that satisfies $p \equiv x \mod n$.
For each $k \in \ZZ$, the map
\[
\set{1,2,\ldots,n} \to \set{1,2,\ldots,n},
\qquad i \mapsto \tup{i+k} \%_1 n
\]
\footnotemark
\ is an isomorphism $C_n \to C_n$. This isomorphism is called the
\textit{$k$-rotation} on the cycle $C_n$. Note that this $k$-rotation
depends only on the remainder of $k$ modulo $n$, not on the integer
$k$ itself; in total, we thus have $n$ of these $k$-rotations.
Furthermore, there is a reflection on the cycle $C_n$, defined exactly
as the reflection on the path $P_n$. This reflection is also a graph
isomorphism $C_n \to C_n$. Hence, any composition of this
reflection with a $k$-rotation is also a graph isomorphism
$C_n \to C_n$ (because of Proposition~\ref{prop.intro.iso.comp}).
\end{remark}
\footnotetext{If $k \in \set{0, 1, \ldots, n}$, then this map
is the permutation of $\set{1,2,\ldots,n}$ that
sends the numbers $1,2,\ldots,n$ to $k+1,k+2,\ldots,n,1,2,\ldots,k$,
respectively.}

Again, the names ``rotation'' and ``reflection'' reflect the
fact that if the cycle graph $C_n$ is drawn as a regular $n$-gon,
then the $k$-rotation actually corresponds to rotating the $n$-gon
by an angle of $\dfrac{2\pi k}{n}$ around its center, whereas the
reflection corresponds to reflecting the $n$-gon through a certain
line.

\subsubsection{A few more examples}

Here are some further examples of simple graphs, mostly to illustrate
certain ideas.

\Needspace{8pc}
\begin{example} \label{exa.intro.discon-graph}
Let $n \in \NN$. Let $G$ be the graph $\tup{V, E}$, where
$V = \set{1, 2, \ldots, n}$ and
$E = \set{ \set{i, j} \in \powset[2]{V} \ \mid
           \  i \equiv j \mod 3 }$.
For example, if $n = 8$, then $G$ can be drawn as follows:
\begin{align*}
\xymatrix{
1 \are@/_2pc/[rr] \are[r] & 4 \are[r] & 7
& &
2 \are@/_2pc/[rr] \are[r] & 5 \are[r] & 8
& &
3 \are[r] & 6
} . \\
\phantom{a} % extra space to prevent the pictures from bleeding into the text
\end{align*}
If $n = 9$, then $G$ can be drawn as follows:
\begin{align*}
\xymatrix{
1 \are@/_2pc/[rr] \are[r] & 4 \are[r] & 7
& &
2 \are@/_2pc/[rr] \are[r] & 5 \are[r] & 8
& &
3 \are@/_2pc/[rr] \are[r] & 6 \are[r] & 9
} .
\end{align*}
\phantom{a} % extra space to prevent the pictures from bleeding into the text
\par
In both cases, we notice that the graph is ``disconnected'': It
really consists of three smaller graphs, with no edges connecting one
to another. We shall make this more rigorous later (in fact, we will
formalize the concept of ``disconnected'' in
Subsection~\ref{subsect.intro.connected}, and we will formalize the
concept of ``consisting of three smaller graphs'' in
Subsection~\ref{subsect.intro.djun}).
\end{example}

\begin{example} \label{exa.intro.kneser-graph}
If $S$ is a finite set, and if $k \in \NN$, then we let
$KG_{S, k}$ be the simple graph
\[
\tup{\powset[k]{S},
     \set{ \set{I, J} \in \powset[2]{\powset[k]{S}} \ \mid
           \  I \cap J = \varnothing }} .
\]
The vertices of this graph are the $k$-element subsets of $S$, and
two such vertices are adjacent if they (regarded as subsets of $S$)
are disjoint. The graph $KG_{S, k}$ is called the
\textit{$k$-th
\href{https://en.wikipedia.org/wiki/Kneser_graph}{Kneser graph}
of the set $S$}.

The graph $KG_{\set{1,2,3,4,5}, 2}$ is known as the
\textit{\href{https://en.wikipedia.org/wiki/Petersen_graph}{Petersen graph}}.
Here is one way to draw it:
\begin{align*}
\xymatrix@C=4pc{
& & & \set{2, 5} \are[lld] \are[d] \are[rrd] \\
& \set{1, 4} \are[rd] \are[ddd] & & \set{3, 4} \are[ldd] \are[rdd] & & \set{1, 3} \are[ld] \are[ddd] \\
& & \set{2, 3} \are[rr] \are[rrd] & & \set{4, 5} \are[lld] \\
& & \set{1, 2} \are[ld] & & \set{5, 1} \are[rd] \\
& \set{3, 5} \are[rrrr] & & & & \set{2, 4}
}
.
\end{align*}
% (It is usual to draw both the outside pentagon and the inside
% pentagram on this picture as regular, but we have not done so for
% technical reasons.)

For $n \in \NN$ and $k \in \NN$, it is common to denote the Kneser
graph $KG_{\set{1, 2, \ldots, n}, k}$ by $KG_{n, k}$. Thus, the
Petersen graph is $KG_{5, 2}$.
\end{example}

\begin{example} \label{exa.intro.interval-graph-easy}
Let $n \in \NN$ and $k \in \NN$. Define a graph $P_{n, k}$ by
\[
P_{n, k}
= \tup{\set{1, 2, \ldots, n},
       \set{ \set{i, j} \in \powset[2]{\set{1, 2, \ldots, n}} \ \mid
             \  \abs{i-j} \leq k }} .
\]
Thus, the vertices of this graph are $1, 2, \ldots, n$, and two
distinct vertices $i$ and $j$ are adjacent if and only if they
satisfy $\abs{i-j} \leq k$. Hence:
\begin{itemize}
\item The graph $P_{n, 0}$ is the empty graph on the finite set
      $\set{1, 2, \ldots, n}$. (It is empty because no two distinct
      vertices $i$ and $j$ satisfy $\abs{i-j} \leq 0$, and thus no
      two distinct vertices $i$ and $j$ are adjacent.)
\item The graph $P_{n, 1}$ is the path graph $P_n$ (because two
      distinct vertices $i$ and $j$ satisfy $\abs{i-j} \leq 1$ if and
      only if $i$ and $j$ are consecutive integers in some order).
\item Whenever $k \geq n-1$, the graph $P_{n, k}$ is the complete
      graph $K_n$. This is because whenever $k \geq n-1$,
      \textbf{any} pair of distinct vertices $i$ and $j$ of
      $P_{n, k}$ satisfies $\abs{i-j} \leq k$.
\item Here is how $P_{5, 2}$ can be drawn:
      \begin{align*}
      \xymatrix{ 1 \are[r] \are@/_2pc/[rr] & 2 \are[r] \are@/_2pc/[rr] & 3 \are[r] \are@/_2pc/[rr] & 4 \are[r] & 5 } . \\
      \phantom{a} %empty space to keep the graph from bleeding into the text
      \end{align*}
\end{itemize}

\end{example}

\subsubsection{Subgraphs}

If we are given a graph $G$, we can construct a smaller graph
$H$ by picking some of the vertices of $G$ and some of the
edges that connect these vertices, and forgetting the rest.
Such smaller graphs are known as \textit{subgraphs} of $G$.
Here is the formal definition:

\begin{definition} \label{def.intro.subgraph}
Let $G = \tup{V, E}$ be a simple graph.

\begin{enumerate}

\item[\textbf{(a)}] A \textit{subgraph} of $G$ means a simple graph
of the form $H = \tup{W, F}$ with $W \subseteq V$ and
$F \subseteq E$.
In other words, a \textit{subgraph} of $G$ means a simple graph whose
vertices are vertices of $G$ and whose edges are edges of $G$.

\item[\textbf{(b)}] Let $S$ be a subset of $V$. The
\textit{induced subgraph of $G$ on the set $S$} denotes the subgraph
$\tup{S, E \cap \powset[2]{S}}$ of $G$. In other words, it denotes
the subgraph of $G$ whose vertices are the elements of $S$, and whose
edges are precisely those edges of $G$ that connect two vertices in
$S$.

\item[\textbf{(c)}] An \textit{induced subgraph} of $G$ means a
subgraph of $G$ that is the induced subgraph of $G$ on $S$ for some
subset $S$ of $V$.

\end{enumerate}

\end{definition}

The definition of an induced subgraph readily leads to the following
criterion:

\begin{proposition} \label{prop.intro.subgraph.induced-crit}
Let $H$ be a subgraph of a simple graph $G$. Then, $H$ is an induced
subgraph of $G$ if and only if every edge $uv$ of $G$ whose endpoints
$u$ and $v$ both are vertices of $H$ is an edge of $H$.
\end{proposition}

\begin{proof}[Proof sketch for
Proposition~\ref{prop.intro.subgraph.induced-crit}.]
The ``only if'' part follows immediately from the definition of an
``induced subgraph''. The ``if'' part is almost as obvious (show that
$H$ is the induced subgraph of $G$ on $\verts{H}$). The details are
left to the reader.
\end{proof}

\begin{example} \label{exa.intro.subgraph}
Let $n > 1$ be an integer.

\begin{enumerate}

\item[\textbf{(a)}] The path graph $P_n$ (defined in
Definition~\ref{def.intro.path-graph}) is a subgraph of the cycle
graph $C_n$ (defined in Definition~\ref{def.intro.cycle-graph}),
since all vertices of $P_n$ are vertices of $C_n$ and since all edges
of $P_n$ are edges of $C_n$. However, if $n > 2$, then
$P_n$ is not an \textbf{induced} subgraph of $C_n$,
because not every edge $uv$ of $C_n$ whose
endpoints $u$ and $v$ both are vertices of $P_n$ is an edge of $P_n$.
(In fact, the edge $n1$ of $C_n$ is not an edge of $P_n$, although
both its endpoints $n$ and $1$ are vertices of $P_n$.)

\item[\textbf{(b)}] The path graph $P_{n-1}$ is an induced subgraph
of $P_n$ (namely, the induced subgraph of $P_n$ on the set
$\set{1, 2, \ldots, n-1}$).

\item[\textbf{(c)}] Assume that $n > 3$. Then, $C_{n-1}$ is not a
subgraph of $C_n$. Indeed, the edge $\tup{n-1}1$ of $C_{n-1}$ is
not an edge of $C_n$.

\end{enumerate}

\end{example}

\begin{todo}
Pictures for these examples.
\end{todo}

\subsubsection{\label{subsect.intro.djun}Disjoint unions}

Another basic operation that we might want to do with graphs is
taking \textit{disjoint unions}.
The idea behind disjoint unions is simple:
Take two simple graphs and place them ``alongside each other'',
without creating any new edges.
For example, the disjoint union of the two simple graphs
\begin{equation}
\xymatrix{
1 \are[r] \are[rd] & 2 \are[d] \\
& 3
}
\qquad \text{ and } \qquad
\xymatrix{
2 \are[r] \are[d] & 8 \are[d] \\
4 \are[r] & 6
}
\label{eq.djun.example.1.two-graphs}
\end{equation}
should be something like
\begin{equation}
\xymatrix{
1 \are[r] \are[rd] & 2 \are[d] & 2 \are[r] \are[d] & 8 \are[d] \\
& 3 & 4 \are[r] & 6
} .
\label{eq.djun.example.1.wrong}
\end{equation}
However, \eqref{eq.djun.example.1.wrong} does not represent a
valid graph, because a graph cannot have two vertices with the
same ``name'' (or, more precisely: there are two
``vertices $2$'' in \eqref{eq.djun.example.1.wrong},
which belong to different edges; but this makes no sense
in a graph).
So we have to rename the vertices of our original two graphs
in order to ensure that there is no overlap between them.
For example, we could rename each vertex $v$ of the first graph
as $\tup{1, v}$, and each vertex $w$ of the second graph as
$\tup{2, w}$;
the disjoint union would then be
\begin{equation}
\xymatrix{
\tup{1,1} \are[r] \are[rd] & \tup{1,2} \are[d] & \tup{2,2} \are[r] \are[d] & \tup{2,8} \are[d] \\
& \tup{1,3} & \tup{2,4} \are[r] & \tup{2,6}
} ,
\label{eq.djun.example.1.right}
\end{equation}
which is a perfectly well-defined simple graph with $7$
vertices.

This is indeed how we shall define the disjoint union of two
simple graphs.
The formal definition is as follows:

\begin{definition} \label{def.djun.simple}
Let $G = \tup{V, E}$ and $H = \tup{W, F}$ be two simple graphs.
The \textit{disjoint union} of $G$ and $H$ is defined to be
the simple graph $\tup{X, R}$, where
\begin{align*}
X &= \set{ \tup{1, v} \mid v \in V } \cup \set{ \tup{2, w} \mid w \in W }
\qquad \text{ and} \\
R &= \set{ \set{\tup{1, v_1}, \tup{1, v_2}} \mid \set{v_1, v_2} \in E }
     \cup
	 \set{ \set{\tup{2, w_1}, \tup{2, w_2}} \mid \set{w_1, w_2} \in F } .
\end{align*}
(Informally speaking, $X$ is the set consisting of all vertices
$v$ of $G$ renamed as $\tup{1, v}$ and all vertices $w$ of $H$
renamed as $\tup{2, w}$, whereas $R$ is the set of all edges
of $G$ ``transplanted'' onto $X$ (that is, an edge $\set{v_1, v_2}$
becomes $\set{\tup{1, v_1}, \tup{1, v_2}}$) and all edges of $H$
``transplanted'' onto $X$.)

We denote the disjoint union $\tup{X, R}$ of $G$ and $H$ as
$G \sqcup H$.
\end{definition}

For example, if $G$ and $H$ are the two simple graphs
in \eqref{eq.djun.example.1.two-graphs} (in this order),
then their disjoint union $G \sqcup H$ is the simple graph
in \eqref{eq.djun.example.1.right}.

\begin{proposition}
\label{prop.djun.simple.exists}
Let $G$ and $H$ be two simple graphs.

\begin{enumerate}

\item[\textbf{(a)}]
Then, the disjoint union $G \sqcup H$ of $G$ and $H$ is a
well-defined simple graph and satisfies
$\abs{\verts{G \sqcup H}} = \abs{\verts{G}} + \abs{\verts{H}}$
and
$\abs{\edges{G \sqcup H}} = \abs{\edges{G}} + \abs{\edges{H}}$.

\item[\textbf{(b)}]
The simple graphs $G \sqcup H$ and $H \sqcup G$ are
isomorphic.

\end{enumerate}

\end{proposition}

Notice that the simple graphs
$G \sqcup H$ and $H \sqcup G$ in
Proposition~\ref{prop.djun.simple.exists} \textbf{(b)}
are generally not identical; the vertices of the form
$\tup{1, v}$ in the former correspond to the vertices
$\tup{2, v}$ in the latter.

\begin{example}
Let $G$ be the graph
\[
\tup{ \set{1, 2, 3, 4, 5}, \set{13, 24, 45, 25} }.
\]
This can be drawn as follows:
\begin{align*}
\xymatrix{
& 3 \are[dl] & & 2 \are[rd] \are[ldd] \\
1 & & & & 4 \are[lld] \\
& & 5
} \ .
\end{align*}
This picture shows that the graph is ``built from two
disjoint pieces'': One consisting of the vertices $1$
and $3$, and another consisting of the vertices $2$, $4$
and $5$. No edge connects a vertex in one piece with
a vertex in the other.
Formally, this is saying that our graph $G$ is
isomorphic to the disjoint union $H \sqcup K$ of the
graph $H = \tup{ \set{1, 3}, \set{13} }$ and the graph
$K = \tup{ \set{2, 4, 5}, \set{24, 45, 25} }$.
To wit, the disjoint union $H \sqcup K$ can be drawn
as follows:
\begin{align*}
\xymatrix{
& \tup{1,3} \are[dl] & & \tup{2,2} \are[rd] \are[ldd] \\
\tup{1,1} & & & & \tup{2,4} \are[lld] \\
& & \tup{2,5}
} \ .
\end{align*}
The map that sends each vertex $\tup{i, v}$ of $H \sqcup K$
to the vertex $v$ of $G$ is a graph isomorphism.
\end{example}

We can extend Definition~\ref{def.djun.simple} to define
a disjoint union of several graphs:

\begin{definition} \label{def.djun-k.simple}
Let $k$ be a nonnegative integer.
For each $i \in \set{1, 2, \ldots, k}$, let
$G_i = \tup{V_i, E_i}$ be a simple graph.
The \textit{disjoint union} of these $k$ simple graphs
$G_1, G_2, \ldots, G_k$ is defined to be
the simple graph $\tup{X, R}$, where
\begin{align*}
X &= \set{ \tup{i, v} \mid i \in \set{1, 2, \ldots, k}
                           \text{ and } v \in V_i }
\qquad \text{ and} \\
R &= \set{ \set{\tup{i, v_1}, \tup{i, v_2}} \mid
               i \in \set{1, 2, \ldots, k}
                           \text{ and } \set{v_1, v_2} \in E_i } .
\end{align*}
(Informally speaking, $X$ is the set consisting of all vertices
$v_i$ of all graphs $G_i$ renamed as $\tup{i, v_i}$, whereas
$R$ is the set of all edges of all graphs $G_i$ ``transplanted''
onto $X$ (that is, an edge $\set{v_1, v_2}$ of a graph $G_i$
becomes $\set{\tup{i, v_1}, \tup{i, v_2}}$).)

We denote the disjoint union $\tup{X, R}$ of
$G_1, G_2, \ldots, G_k$ as
$G_1 \sqcup G_2 \sqcup \cdots \sqcup G_k$.
\end{definition}

It is easy to see that Definition~\ref{def.djun.simple} is
the particular case of Definition~\ref{def.djun-k.simple}
for $k = 2$.

\Needspace{15pc}
\begin{example}
Let $G_1$, $G_2$ and $G_3$ be the simple graphs
\begin{align*}
G_1 &= \set{ \set{1, 2}, \set{12} }, \\
G_2 &= \set{ \set{1, 2}, \set{12} }, \\
G_3 &= \set{ \set{1, 2, 3, 4}, \set{12, 23, 34, 13, 14} }.
\end{align*}
(Yes, $G_1$ is equal to $G_2$, but this does not matter.)
Here are their drawings:
\begin{align*}
G_1 &= \xymatrix{
1 \are[r] & 2
}
\qquad ; \qquad
G_2 &= \xymatrix{
1 \are[r] & 2
}
\qquad ; \qquad
G_3 &= \xymatrix{
1 \are[r] \are[d] \are[dr] & 2 \are[dl] \\
3 \are[r] & 4
}
\qquad .
\end{align*}
Then, the disjoint union $G_1 \sqcup G_2 \sqcup G_3$ is the
following graph:
\[
\xymatrix{
\tup{1,1} \are[r] & \tup{1,2} & &
\tup{2,1} \are[r] & \tup{2,2} & &
\tup{3,1} \are[r] \are[d] \are[dr] & \tup{3,2} \are[dl] \\
& & & & & & \tup{3,3} \are[r] & \tup{3,4}
}
.
\]
\end{example}

Here are some further examples of simple graphs, mostly to illustrate
certain ideas.

\begin{example}
Recall the graph $G$ from Exercise~\ref{exa.intro.discon-graph},
where $n = 8$. As we recall, $G$ looks as follows:
\begin{align*}
\xymatrix{
1 \are@/_2pc/[rr] \are[r] & 4 \are[r] & 7
& &
2 \are@/_2pc/[rr] \are[r] & 5 \are[r] & 8
& &
3 \are[r] & 6
} . \\
\phantom{a} % extra space to prevent the pictures from bleeding into the text
\end{align*}
As we already noticed, this graph consists of three disjoint
pieces. These three pieces are the graphs
\begin{align*}
& \xymatrix{
G_1 = & 1 \are@/_2pc/[rr] \are[r] & 4 \are[r] & 7\ ;
& &
G_2 = & 2 \are@/_2pc/[rr] \are[r] & 5 \are[r] & 8\ ;
} \\
& \phantom{\int} % extra space to prevent the pictures from bleeding into the text
\\
& \xymatrix{
G_3 = & 3 \are[r] & 6
} .
\end{align*}
Formally speaking, $G$ is isomorphic to the disjoint union
$G_1 \sqcup G_2 \sqcup G_3$. Namely, the map from
$\verts{G_1 \sqcup G_2 \sqcup G_3}$ to $\verts{G}$ that
sends each $\tup{i, v}$ to $v$ is a graph isomorphism.
\end{example}

The disjoint union operation on graphs is associative up
to isomorphism, in the following sense:

\begin{proposition}
\label{prop.djun.ass}
Let $G_1$, $G_2$ and $G_3$ be three simple graphs. Then,
the three graphs
$\tup{G_1 \sqcup G_2} \sqcup G_3$ and
$G_1 \sqcup \tup{G_2 \sqcup G_3}$ and
$G_1 \sqcup G_2 \sqcup G_3$ are isomorphic.
Specifically:

\begin{enumerate}

\item[\textbf{(a)}]
The map from $\verts{\tup{G_1 \sqcup G_2} \sqcup G_3}$
to $\verts{G_1 \sqcup G_2 \sqcup G_3}$ that sends each
$\tup{1, \tup{1, v}}$ to $\tup{1, v}$,
sends each $\tup{1, \tup{2, v}}$ to $\tup{2, v}$,
and sends each $\tup{2, v}$ to $\tup{3, v}$
is a graph isomorphism from
$\tup{G_1 \sqcup G_2} \sqcup G_3$ to
$G_1 \sqcup G_2 \sqcup G_3$.

\item[\textbf{(b)}]
The map from $\verts{G_1 \sqcup \tup{G_2 \sqcup G_3}}$
to $\verts{G_1 \sqcup G_2 \sqcup G_3}$ that sends each
$\tup{1, v}$ to $\tup{1, v}$,
sends each $\tup{2, \tup{1, v}}$ to $\tup{2, v}$,
and sends each $\tup{2, \tup{2, v}}$ to $\tup{3, v}$
is a graph isomorphism from
$G_1 \sqcup \tup{G_2 \sqcup G_3}$ to
$G_1 \sqcup G_2 \sqcup G_3$.

\end{enumerate}

\end{proposition}

The proof of this proposition is a straightforward
matter of checking the definition of a graph isomorphism;
intuitively, the proposition is already obvious enough:
All three graphs $\tup{G_1 \sqcup G_2} \sqcup G_3$ and
$G_1 \sqcup \tup{G_2 \sqcup G_3}$ and
$G_1 \sqcup G_2 \sqcup G_3$ are obtained by
putting the original three graphs $G_1$, $G_2$ and
$G_3$ alongside each other; they differ only in how
the vertices are relabeled.

There are generalizations of Proposition~\ref{prop.djun.ass}
for disjoint unions of more than three graphs. The reader
won't have much trouble stating and proving these.

\subsection{\label{sect.intro.walks}Walks and paths}

Walks and paths are among the most fundamental notions that can be
defined for a graph; a large part of graph theory is concerned with
these notions. Let us now introduce them.

\subsubsection{Definitions and examples}

\begin{definition} \label{def.intro.walks}
Let $G$ be a simple graph.

\begin{enumerate}

\item[\textbf{(a)}] A \textit{walk} (in $G$) means a finite
sequence $\tup{v_0, v_1, \ldots, v_k}$ of vertices of $G$
(with $k \geq 0$) such that all of
$v_0 v_1, v_1 v_2, \ldots, v_{k-1} v_k$ are edges of $G$. (We allow
$k$ to be $0$, in which case the condition that
``$v_0 v_1, v_1 v_2, \ldots, v_{k-1} v_k$ are edges of $G$'' is
vacuously true.)

\item[\textbf{(b)}] If $\mathbf{w} = \tup{v_0, v_1, \ldots, v_k}$
is a walk in $G$, then:

\begin{itemize}
\item The \textit{vertices of $\mathbf{w}$} are defined to be
the vertices $v_0, v_1, \ldots, v_k$.
\item The
\textit{edges of $\mathbf{w}$} are defined to be the edges
$v_0 v_1, v_1 v_2, \ldots, v_{k-1} v_k$ of $G$;
\item The nonnegative integer $k$ is called the
\textit{length} of $\mathbf{w}$. (This integer is the number of all
edges of $\mathbf{w}$, counted with multiplicity. It is $1$ smaller
than the number of all vertices of $\mathbf{w}$, counted with
multiplicity.)
\item The vertex $v_0$ is said to be the \textit{starting point} of
$\mathbf{w}$. We say that the walk $\mathbf{w}$ \textit{starts} at
$v_0$ (or, equivalently, \textit{begins} at $v_0$).
\item The vertex $v_k$ is said to be the \textit{ending point} of
$\mathbf{w}$. We say that the walk $\mathbf{w}$ \textit{ends} at
$v_k$.
\end{itemize}

\item[\textbf{(c)}] A \textit{path} (in $G$) means a walk (in $G$)
whose vertices are distinct. (In other words, a \textit{path} in
$G$ means a walk $\tup{v_0, v_1, \ldots, v_k}$ in $G$ such that
$v_0, v_1, \ldots, v_k$ are distinct.)

\item[\textbf{(e)}] Let $p$ and $q$ be two vertices of $G$. A
\textit{walk from $p$ to $q$} (in $G$) means a walk (in $G$) whose
starting point is $p$ and whose ending point is $q$. A
\textit{path from $p$ to $q$} (in $G$) means a path (in $G$) whose
starting point is $p$ and whose ending point is $q$.

\end{enumerate}

\end{definition}

\begin{example} \label{exa.intro.walks}
Let $V$ and $E$ be as in Example~\ref{exa.simple.R33} \textbf{(c)}.
Let $G$ be the graph $\tup{V, E}$. Then:

\begin{itemize}
\item The sequence $\tup{1, 3, 4, 5, 6, 1, 3, 2}$ of vertices of $G$
is a walk (in $G$), since all of $13$, $34$, $45$, $56$, $61$, $13$,
and $32$ are edges of $G$. This walk is a walk from $1$ to $2$ (since
its starting point is $1$, and its ending point is $2$). It is not a
path (since $1$, $3$, $4$, $5$, $6$, $1$, $3$ and $2$ are not
distinct). The length of this walk is $7$.
% It is not a circuit, and thus not a cycle.
Let us visualize this walk by marking all the edges that it uses with
double arrows:
\begin{align*}
\xymatrix{
& 1 \are[r] \ar@{=>}[rrd] \ar@/_2pc/@{=>}[rrd] & 2 \\
6 \ar@{=>}[ru] & & & 3 \ar@{=>}[ld] \ar@/_1pc/@{=>}[lu] \\
& 5 \ar@{=>}[lu] & 4 \ar@{=>}[l]
} .
\end{align*}

\item The sequence $\tup{1, 2, 4, 3}$ of vertices of $G$ is not a walk
(in fact, $12$ and $43$ are edges of $G$, but $24$ is not). Hence, it
is not a path either.

\item The sequence $\tup{1, 3, 2}$ of vertices of $G$ is a walk, but
also a path (from $1$ to $2$). The length of this path is $2$.

\item The sequence $\tup{1, 3, 2, 1}$ of vertices of $G$ is a walk
(from $1$ to $1$), but not a path (since $1$, $3$, $2$ and $1$ are
not distinct). The length of this walk is $3$.
% a circuit (since $1 = 1$), and a cycle

\item The sequence $\tup{1, 2, 1}$ of vertices of $G$ is a walk
(from $1$ to $1$). It is not a path. The length of this walk is $2$.

\item The sequence $\tup{5}$ of vertices of $G$ is a walk (from $5$
to $5$) and a path as well. The length of this path is $0$.

\item The sequence $\tup{5, 4}$ of vertices of $G$ is a walk (from $5$
to $4$) and a path as well. The length of this path is $1$.
\end{itemize}
\end{example}

\begin{exercise} \label{exe.intro.path.edges-dist}
Let $G$ be a simple graph. Let $\mathbf{w}$ be a path in $G$.
Prove that the edges of $\mathbf{w}$ are distinct. (This may look
obvious when you can point to a picture; but we ask you to give a
rigorous proof!)
\end{exercise}

\subsubsection{Composing and reverting walks}

Let us discuss a few basic properties of walks and paths.
First of all, if $v$ is a vertex of a simple graph $G$, then the
one-element list $\tup{v}$ is a path (in $G$) from $v$ to $v$.
This path has length $0$.
Hence, there exists a path (of length $0$) from each vertex to
itself.
Furthermore, if $\tup{v_0, v_1, \ldots, v_k}$ is a walk in a
simple graph $G$, and if $p$ and $q$ are two elements of
$\set{0, 1, \ldots, k}$ satisfying $p \leq q$, then
$\tup{v_p, v_{p+1}, \ldots, v_q}$ also is a walk in $G$.
The same statement holds if the word ``walk'' is replaced by
``path'' both times.
Simple facts like this will be used without further mention.

Let us now pass to a few facts which are less obvious (although
intuitively clear).
The first says that we can ``splice'' two walks together if
the ending point of the first is the starting point of the
second:

\begin{proposition} \label{prop.walks.concat}
Let $G$ be a simple graph. Let $u$, $v$ and $w$ be three vertices of
$G$.
Let $\mathbf{a} = \tup{a_0, a_1, \ldots, a_k}$ be a walk from $u$ to
$v$. 
Let $\mathbf{b} = \tup{b_0, b_1, \ldots, b_\ell}$ be a walk from $v$
to $w$.
Then,
\begin{align*}
\tup{a_0, a_1, \ldots, a_k, b_1, b_2, \ldots, b_\ell}
&= \tup{a_0, a_1, \ldots, a_{k-1}, b_0, b_1, \ldots, b_\ell} \\
&= \tup{a_0, a_1, \ldots, a_{k-1}, v, b_1, b_2, \ldots, b_\ell}
\end{align*}
is a walk from $u$ to $w$.

This walk shall be denoted by $\mathbf{a} * \mathbf{b}$.
\end{proposition}

\begin{example}
Let $V$ and $E$ be as in Example~\ref{exa.simple.R33} \textbf{(c)}.
Let $G$ be the graph $\tup{V, E}$.
Let $\mathbf{a} = \tup{1, 2, 3}$ and $\mathbf{b} = \tup{3, 1, 6}$.
These are two walks in $G$.
Then, $\mathbf{a} * \mathbf{b} = \tup{1, 2, 3, 1, 6}$.
As Proposition~\ref{prop.walks.concat} claims, this is a walk
from $1$ to $6$ (since $\mathbf{a}$ is a walk from $1$ to $3$,
while $\mathbf{b}$ is a walk from $3$ to $6$).
Note, however, that $\mathbf{a} * \mathbf{b}$ is not a path,
even though $\mathbf{a}$ and $\mathbf{b}$ are paths.
\end{example}

\begin{proof}[Proof of Proposition~\ref{prop.walks.concat}.]
The list $\tup{a_0, a_1, \ldots, a_k}$ is a walk from $u$ to $v$.
Hence, all of $a_0 a_1, a_1 a_2, \ldots, a_{k-1} a_k$ are edges of
$G$, and we have $a_0 = u$ and $a_k = v$.

The list $\tup{b_0, b_1, \ldots, b_\ell}$ is a walk from $v$ to $w$.
Hence, all of $b_0 b_1, b_1 b_2, \ldots, b_{\ell-1} b_\ell$ are edges
of $G$, and we have $b_0 = v$ and $b_\ell = w$.

We need to prove three claims:
\begin{itemize}
\item \textit{Claim 1:} We have
$\tup{a_0, a_1, \ldots, a_k, b_1, b_2, \ldots, b_\ell}
= \tup{a_0, a_1, \ldots, a_{k-1}, b_0, b_1, \ldots, b_\ell}$.
\item \textit{Claim 2:} We have
$\tup{a_0, a_1, \ldots, a_{k-1}, b_0, b_1, \ldots, b_\ell}
= \tup{a_0, a_1, \ldots, a_{k-1}, v, b_1, b_2, \ldots, b_\ell}$.
\item \textit{Claim 3:} The list
$\tup{a_0, a_1, \ldots, a_k, b_1, b_2, \ldots, b_\ell}$ is a walk
from $u$ to $w$.
\end{itemize}

\textit{Proof of Claim 1.} The two lists
$\tup{a_0, a_1, \ldots, a_k, b_1, b_2, \ldots, b_\ell}$
and \newline
$\tup{a_0, a_1, \ldots, a_{k-1}, b_0, b_1, \ldots, b_\ell}$
differ only in their $\tup{k+1}$-st entry, which is $a_k$ for the
first list and is $b_0$ for the second list. But since their
$\tup{k+1}$-st entries are also equal (because $a_k = v = b_0$),
this shows that these two lists are identical. In other words,
$\tup{a_0, a_1, \ldots, a_k, b_1, b_2, \ldots, b_\ell}
= \tup{a_0, a_1, \ldots, a_{k-1}, b_0, b_1, \ldots, b_\ell}$.
Claim 1 is proven.

\textit{Proof of Claim 2.} The two lists
$\tup{a_0, a_1, \ldots, a_{k-1}, b_0, b_1, \ldots, b_\ell}$
and \newline
$\tup{a_0, a_1, \ldots, a_{k-1}, v, b_1, b_2, \ldots, b_\ell}$
differ only in their $\tup{k+1}$-st entry, which is $b_0$ for the
first list and is $v$ for the second list. But since their
$\tup{k+1}$-st entries are also equal (because $b_0 = v$),
this shows that these two lists are identical. In other words,
$\tup{a_0, a_1, \ldots, a_{k-1}, b_0, b_1, \ldots, b_\ell}
= \tup{a_0, a_1, \ldots, a_{k-1}, v, b_1, b_2, \ldots, b_\ell}$.
Claim 2 is proven.

\textit{Proof of Claim 3.} Recall that all of
$b_0 b_1, b_1 b_2, \ldots, b_{\ell-1} b_\ell$ are edges of $G$.
Since $b_0 = v = a_k$, this rewrites as follows: All of
$a_k b_1, b_1 b_2, \ldots, b_{\ell-1} b_\ell$ are edges of $G$.
Combining this with the fact that all of
$a_0 a_1, a_1 a_2, \ldots, a_{k-1} a_k$ are edges of $G$,
we obtain the following: All of
$a_0 a_1, a_1, a_2, \ldots, a_{k-1} a_k,
a_k b_1, b_1 b_2, \ldots, b_{\ell-1} b_\ell$ are edges of $G$. Hence,
the list
$\tup{a_0, a_1, \ldots, a_k, b_1, b_2, \ldots, b_\ell}$ is a walk
(by the definition of ``walk''). Furthermore, this list is actually
a walk from $u$ to $w$ (since $a_0 = u$ and $b_\ell = w$). This
proves Claim 3.

Thus, all three Claims are proven. Together, they yield 
Proposition~\ref{prop.walks.concat}.
\end{proof}

The next easy property of walks is that a walk can be reversed
(i.e., walked backwards from its ending point to its starting
point), and moreover, if the walk is a path, then its reversal
is a path too:

\begin{proposition} \label{prop.walks.rev}
Let $G$ be a simple graph. Let $u$ and $v$ be two vertices of $G$.
Let $\mathbf{a} = \tup{a_0, a_1, \ldots, a_k}$ be a walk from $u$ to
$v$. Then:

\begin{enumerate}

\item[\textbf{(a)}] The list $\tup{a_k, a_{k-1}, \ldots, a_0}$ is
a walk from $v$ to $u$.

This list shall be denoted by $\rev \mathbf{a}$, and called the
\textit{reversal} of $\mathbf{a}$.

\item[\textbf{(b)}] If the walk $\mathbf{a}$ is a path, then
$\rev \mathbf{a}$ is a path as well.

\end{enumerate}
\end{proposition}

\begin{example}
Let $V$ and $E$ be as in Example~\ref{exa.simple.R33} \textbf{(c)}.
Let $G$ be the graph $\tup{V, E}$.
Let $\mathbf{a} = \tup{1, 2, 3, 1, 6}$.
Then, $\rev \mathbf{a} = \tup{6, 1, 3, 2, 1}$.
\end{example}

\begin{proof}[Proof of Proposition~\ref{prop.walks.rev}.]
The list $\tup{a_0, a_1, \ldots, a_k}$ is a walk from $u$ to $v$.
Hence, all of $a_0 a_1, a_1 a_2, \ldots, a_{k-1} a_k$ are edges of
$G$, and we have $a_0 = u$ and $a_k = v$.

\textbf{(a)} All of $a_0 a_1, a_1 a_2, \ldots, a_{k-1} a_k$ are edges
of $G$. In other words,
\begin{equation}
a_i a_{i+1} \text{ is an edge of } G
\qquad \text{ for each } i \in \set{0, 1, \ldots, k-1} .
\label{pf.prop.walks.rev.1}
\end{equation}

Now, $a_{k-j} a_{k-\tup{j+1}}$ is an edge of $G$ for each
$j \in \set{0, 1, \ldots, k-1}$\ \ \ \ \footnote{\textit{Proof.} Let
$j \in \set{0, 1, \ldots, k-1}$. Then,
$k-1-j \in \set{0, 1, \ldots, k-1}$. Hence,
\eqref{pf.prop.walks.rev.1} (applied to $i=k-1-j$) shows that
$a_{k-1-j} a_{\tup{k-1-j}+1}$ is an edge of $G$. Since
$\underbrace{a_{k-1-j}}_{= a_{k-\tup{j+1}}}
\underbrace{a_{\tup{k-1-j}+1}}_{= a_{k-j}}
= a_{k-\tup{j+1}} a_{k-j} = a_{k-j} a_{k-\tup{j+1}}$,
this rewrites as follows: $a_{k-j} a_{k-\tup{j+1}}$ is an edge of $G$.
This completes the proof.}. In other words, all of
$a_k a_{k-1}, a_{k-1} a_{k-2}, \ldots, a_1 a_0$ are edges of $G$.
In other words, the list $\tup{a_k, a_{k-1}, \ldots, a_0}$ is a walk.
This list is furthermore a walk from $v$ to $u$ (since $a_k = v$ and
$a_0 = v$). This proves Proposition~\ref{prop.walks.rev} \textbf{(a)}.

\textbf{(b)} The vertices of the walk $\mathbf{a}$ are
$a_0, a_1, \ldots, a_k$
(since $\mathbf{a} = \tup{a_0, a_1, \ldots, a_k}$),
whereas the vertices of the walk $\rev \mathbf{a}$ are
$a_k, a_{k-1}, \ldots, a_0$
(since $\rev \mathbf{a} = \tup{a_k, a_{k-1}, \ldots, a_0}$). Hence,
the vertices of the walk $\rev \mathbf{a}$ are the same as the
vertices of the walk $\mathbf{a}$, listed in a different order.

Now, assume that $\mathbf{a}$ is a path. Thus, the vertices of the
walk $\mathbf{a}$ are distinct (by the definition of ``path''). In
other words, the vertices of the walk $\rev \mathbf{a}$ are distinct
(since the vertices of the walk $\rev \mathbf{a}$ are the same as the
vertices of the walk $\mathbf{a}$, listed in a different order).
Hence, this walk $\rev \mathbf{a}$ is a path (by the definition of
``path''). This proves Proposition~\ref{prop.walks.rev} \textbf{(b)}.
\end{proof}

\subsubsection{Reducing a walk to a path}

The next result is simple but crucial:

\begin{proposition} \label{prop.walk.decrease}
Let $G$ be a simple graph. Let $u$ and $v$ be two vertices of $G$.
Let $\mathbf{a} = \tup{a_0, a_1, \ldots, a_k}$ be a walk from $u$ to
$v$.
Assume that $\mathbf{a}$ is not a path. Then, there exists a walk
from $u$ to $v$ whose length is smaller than $k$.
\end{proposition}

\begin{example} \label{exa.walk.decrease}
Let $G$ be the graph $\tup{V, E}$, where
\begin{align*}
V &= \set{1, 2, 3, 4, 5, 6} \qquad \text{and} \\
E &= \set{\set{1,2}, \set{2,3}, \set{3,4}, \set{4,5}, \set{5,6},
          \set{6,1}, \set{1,3}, \set{3,5}, \set{5,1}} .
\end{align*}
(This graph can be drawn in such a way as to look like a hexagon with
three extra diagonals forming a triangle.)
The sequence $\tup{4, 3, 2, 1, 3, 6}$ of vertices of $G$ is a walk
from $4$ to $6$. But it is not a path, since it passes through
the vertex $3$ twice (i.e., the vertex $3$ appears twice among its
vertices). Thus, Proposition~\ref{prop.walk.decrease} predicts that
there exists a walk from $4$ to $6$ whose length is smaller than $5$.
And indeed, such a walk can easily be obtained from our walk
$\tup{4, 3, 2, 1, 3, 6}$, just by removing the part between the two
appearances of the vertex $3$ (including one of these two
appearances). The result is the walk $\tup{4, 3, 6}$, whose length
$2$ is indeed smaller than $5$.

The same idea (removing a ``digression'' between two appearances of
the same vertex) can be used to prove
Proposition~\ref{prop.walk.decrease} in full generality. This is what
we shall do in the proof below.
\end{example}

\begin{proof}[Proof of Proposition~\ref{prop.walk.decrease}.]
Recall that $\tup{a_0, a_1, \ldots, a_k} = \mathbf{a}$ is a walk
from $u$ to $v$. Hence, $a_0 = u$ and $a_k = v$.

If the vertices of $\mathbf{a}$ were distinct, then the walk
$\mathbf{a}$ would be a path (by the definition of ``path''). Thus,
the vertices of $\mathbf{a}$ are not distinct (since $\mathbf{a}$ is
not a path). In other words, $a_0, a_1, \ldots, a_k$ are not
pairwise distinct (since the vertices of $\mathbf{a}$ are
$a_0, a_1, \ldots, a_k$). In other words, there exist two elements
$p$ and $q$ of $\set{0, 1, \ldots, k}$ such that $p < q$ and
$a_p = a_q$. Fix such $p$ and $q$. Define a vertex $x$ of $G$ by
$x = a_p = a_q$. (This is possible since $a_p = a_q$.)

Recall that $\tup{a_0, a_1, \ldots, a_k}$ is a walk. Hence, the list
$\tup{a_0, a_1, \ldots, a_p}$ is a walk as well. Moreover, this list
$\tup{a_0, a_1, \ldots, a_p}$ is a walk from $u$ to $x$ (since
$a_0 = u$ and $a_p = x$). Denote this walk by $\mathbf{p}$.

Again, recall that $\tup{a_0, a_1, \ldots, a_k}$ is a walk. Hence, the
list $\tup{a_q, a_{q+1}, \ldots, a_k}$ is a walk as well. Moreover,
this list $\tup{a_q, a_{q+1}, \ldots, a_k}$ is a walk from $x$ to $v$
(since $a_q = x$ and $a_k = v$). Denote this walk by $\mathbf{q}$.

Altogether, we know that $u$, $x$ and $v$ are three vertices of $G$;
we know that $\mathbf{p} = \tup{a_0, a_1, \ldots, a_p}$ is a walk from
$u$ to $x$; and we know that
$\mathbf{q} = \tup{a_q, a_{q+1}, \ldots, a_k}$ is a walk from $x$ to
$v$.
Hence, we can apply Proposition~\ref{prop.walks.concat} to
$x$, $v$, $\mathbf{p}$, $p$, $a_i$, $\mathbf{q}$, $k-q$ and $a_{q+j}$
instead of $v$, $w$, $\mathbf{a}$, $k$, $a_i$, $\mathbf{b}$, $\ell$
and $b_j$. We thus conclude that
\begin{align*}
\tup{a_0, a_1, \ldots, a_p, a_{q+1}, a_{q+2}, \ldots, a_k}
&= \tup{a_0, a_1, \ldots, a_{p-1}, a_q, a_{q+1}, \ldots, a_k} \\
&= \tup{a_0, a_1, \ldots, a_{p-1}, x, a_{q+1}, a_{q+2}, \ldots, a_k}
\end{align*}
is a walk from $u$ to $v$. This walk has length smaller than $k$
(in fact, its length is
$\tup{p-1} + 2 + \tup{k-q-1} = \underbrace{p}_{< q} + k - q
< q + k - q = k$). Hence, there exists a walk from $u$ to $v$ whose
length is smaller than $k$ (namely, the walk we have just
constructed).
This proves Proposition~\ref{prop.walk.decrease}.
\end{proof}

From Proposition~\ref{prop.walk.decrease}, we obtain the following
corollary:

\begin{corollary} \label{cor.walk.path}
Let $G$ be a simple graph. Let $u$ and $v$ be two vertices of $G$.
Let $k \in \NN$.
Assume that there exists a walk from $u$ to $v$ of length $k$.
Then, there exists a path from $u$ to $v$ of length $\leq k$.
\end{corollary}

\begin{example} \label{exa.walk.path}
Let $V$, $E$ and $G$ be as in Example~\ref{exa.intro.walks}. Consider
the walk $\mathbf{a} = \tup{4, 3, 2, 1, 3, 4, 3, 1, 5}$ from $4$ to
$5$, having length $8$. Corollary~\ref{cor.walk.path} predicts that
there exists a path from $4$ to $5$ of length $\leq 8$. This is, of
course, obvious (the path $\tup{4, 5}$ works), but let us try to
construct such a path from $\mathbf{a}$ by removing ``digressions''
as we did in Exercise~\ref{exa.walk.decrease}:

\begin{itemize}
\item One way to start is by noticing that the vertex $3$ appears
  three times in our walk, and removing the ``digression'' that the
  walk makes between the first and the second appearance of $3$. The
  result is the walk $\tup{4, 3, 4, 3, 1, 5}$. This latter walk is
  still not a path, since the vertex $4$ appears in it twice. Again,
  remove the ``digression'' to obtain the shorter walk
  $\tup{4, 3, 1, 5}$. This new walk is a path and has length
  $3 \leq 8$. So we have found a path from $4$ to $5$ of length
  $\leq 8$.
\item An alternative way to start is by noticing that the vertex $1$
  appears twice in our walk, and removing the ``digression'' that the
  walk makes between its two appearances. The result of this removal
  is the walk $\tup{4, 3, 2, 1, 5}$, which is already a path and has
  length $4 \leq 8$. So we have found a path from $4$ to $5$ of length
  $\leq 8$.
\item Yet another way to start is by noticing (again) that the vertex
  $3$ appears three times in our walk, and removing the ``digression''
  between its first and third appearances. The result is the path
  $\tup{4, 3, 1, 5}$.
\item There are two other possible ways to start; do you see them?
\end{itemize}

Note that the different ways to remove ``digressions'' don't always
lead to the same path in the end.

Corollary~\ref{cor.walk.path} can be proved in full generality using
this method. Our proof below will do exactly that.
\end{example}

\begin{proof}[Proof of Corollary~\ref{cor.walk.path}.]
The idea behind this proof is the following:
Proposition~\ref{prop.walk.decrease} shows that, whenever we have a
walk from $u$ to $v$ that is not a path, we can ``shorten it'' (i.e.,
find a shorter walk from $u$ to $v$).
Thus, we can start with any walk from $u$ to $v$ of length $k$ (its
existence is guaranteed by the hypothesis), and keep ``shortening it''
until it becomes a path (which has to happen eventually, because we
cannot keep shortening it indefinitely). The result will be a path
from $u$ to $v$ of length $\leq k$.

This idea can be formalized to give a rigorous proof. The way to
formalize it is fairly standard and straightforward, so I am only
going to show it now, but leave it to the reader in similar situations
that may appear further below.

Our rigorous proof of Corollary~\ref{cor.walk.path} shall proceed by
strong induction over $k$. So we fix an integer $\ell \in \NN$, and
we assume that Corollary~\ref{cor.walk.path} holds whenever
$k < \ell$. We then must prove that Corollary~\ref{cor.walk.path}
holds when $k = \ell$. (This is the induction step. Note that a strong
induction needs no induction base, because the induction step includes
the case $\ell = 0$ already.)

We have assumed that Corollary~\ref{cor.walk.path} holds whenever
$k < \ell$. In other words, the following claim holds:

\begin{statement}
\textit{Claim 1:} Let $G$ be a simple graph. Let $u$ and $v$ be two
vertices of $G$.
Let $k \in \NN$ be such that $k < \ell$.
Assume that there exists a walk from $u$ to $v$ of length $k$.
Then, there exists a path from $u$ to $v$ of length $\leq k$.
\end{statement}

Our goal is to prove that Corollary~\ref{cor.walk.path}
holds when $k = \ell$. In other words, our goal is to prove the
following claim:

\begin{statement}
\textit{Claim 2:} Let $G$ be a simple graph. Let $u$ and $v$ be two
vertices of $G$.
Let $k \in \NN$ be such that $k = \ell$.
Assume that there exists a walk from $u$ to $v$ of length $k$.
Then, there exists a path from $u$ to $v$ of length $\leq k$.
\end{statement}

\textit{Proof of Claim 2:} We have assumed that there exists a walk
from $u$ to $v$ of length $k$. Fix such a walk, and denote it by
$\mathbf{a}$. Write this walk $\mathbf{a}$ in the form
$\mathbf{a} = \tup{a_0, a_1, \ldots, a_k}$. (This is possible, since
$\mathbf{a}$ has length $k$.) We are in one of the following two
cases:

\begin{itemize}
\item \textit{Case 1:} The walk $\mathbf{a}$ is a path.
\item \textit{Case 2:} The walk $\mathbf{a}$ is not a path.
\end{itemize}

Let us consider Case 1 first. In this case, the walk $\mathbf{a}$ is a
path. Thus, $\mathbf{a}$ is a path from $u$ to $v$ (since $\mathbf{a}$
is a walk from $u$ to $v$), and has length $\leq k$ (since
$\mathbf{a}$ has length $k$). Hence, there exists a path from $u$ to
$v$ of length $\leq k$ (namely, $\mathbf{a}$). Thus, Claim 2 is proven
in Case 1.

Let us now consider Case 2. In this case, the walk $\mathbf{a}$ is not
a path. Hence, Proposition~\ref{prop.walk.decrease} shows that there
exists a walk from $u$ to $v$ whose length is smaller than $k$.
Fix such a walk, and denote it by $\mathbf{b}$. Thus, $\mathbf{b}$ is
a walk from $u$ to $v$ whose length is smaller than $k$.

Let $r$ be the length of $\mathbf{b}$. Then, $r < k$ (since the length
of $\mathbf{b}$ is smaller than $k$). Hence, $r < k = \ell$. Now,
there exists a walk from $u$ to $v$ of length $r$ (namely,
$\mathbf{b}$). Hence, Claim 1 (applied to $r$ instead of $k$) shows
that there exists a path from $u$ to $v$ of length $\leq r$.
This path has length $\leq r < k$; hence, it has length $\leq k$.
Therefore, there exists a path from $u$ to $v$ of length $\leq k$
(namely, the path that we have just constructed). Hence, Claim 2 is
proven in Case 2.

Now, we have proven Claim 2 in both possible cases. Therefore, the
proof of Claim 2 is complete. In other words,
Corollary~\ref{cor.walk.path} holds when $k = \ell$. This completes
the (inductive) proof of Corollary~\ref{cor.walk.path}.
\end{proof}

\subsubsection{The equivalence relation $\simeq_G$}

We can use the concept of paths (and the results proven above) to
define a certain equivalence relation on the vertex set of a graph
$G$. First, let us recall what relations and equivalence relations
are:

\begin{definition} \label{def.intro.relation}
Let $X$ be a set. A \textit{binary relation} on $X$ shall mean a
subset of the Cartesian product $X \times X$. (In other words, it
shall mean a set of pairs of elements of $X$.)

If $R$ is a binary relation on $X$, and if $a$ and $b$ are two
elements of $X$, then we shall often use the notation $a R b$ as a
synonym for $\tup{a, b} \in R$. This notation is called
\textit{infix notation}. For some relations $R$, it is usual to always
use this notation (i.e., one never writes $\tup{a, b} \in R$, but
always writes $a R b$ instead); in this case, we say that the relation
$R$ is \textit{written infix}.
\end{definition}

Examples of binary relations on the set $\ZZ$ are $=$, $\leq$, $<$,
$\geq$, $>$ and $\neq$. (These are all written infix: For example, we
write $2 < 4$, but we don't write $\tup{2, 4} \in <$.)

Now, what is an equivalence relation?

\begin{definition} \label{def.intro.equiv-rel}
Let $R$ be a binary relation on a set $X$. This relation $R$ shall be
written infix throughout this definition.

\textbf{(a)} We say that $R$ is \textit{reflexive} if it has the
following property: For each $x \in X$, we have $x R x$.

\textbf{(b)} We say that $R$ is \textit{symmetric} if it has the
following property: For each $x \in X$ and $y \in X$ satisfying
$x R y$, we have $y R x$.

\textbf{(c)} We say that $R$ is \textit{transitive} if it has the
following property: For each $x \in X$, $y \in X$ and $z \in X$
satisfying $x R y$ and $y R z$, we have $x R z$.

\textbf{(d)} We say that $R$ is an \textit{equivalence relation} if it
is reflexive, symmetric and transitive.
\end{definition}

We refer to \cite[\S 10.10]{LeLeMe16}, or \cite[Chapter 11]{Hammac15}
(for a particularly detailed treatment),
or \cite[Chapter 9]{Oggier14}, or \cite[\S 3.E]{Day-proofs}
% and other sources?
for more about equivalence relations. Let us here just briefly
mention a few examples:
\begin{itemize}
\item Among the six relations $=$, $\leq$, $<$, $\geq$, $>$ and $\neq$
on the set $\ZZ$, only the first one ($=$) is an equivalence relation.
However, $\leq$ and $\geq$ are reflexive and transitive (but not
symmetric), and $<$ and $>$ are transitive. Furthermore, $\neq$ is
symmetric.
\item For each positive integer $m$, we can define a binary relation
$\overset{m}{\equiv}$ on $\ZZ$ (written infix) by setting
\[
a \overset{m}{\equiv} b
\qquad \text{ if and only if } \qquad
a \equiv b \mod m .
\]
This is an equivalence relation (for each $m$).
\item Here is a fairly general example: If $X$ and $Y$ are two sets,
and if $f : X \to Y$ is any map, then we can define a binary relation
$\overset{f}{\equiv}$ on $X$ (written infix) by setting
\[
a \overset{f}{\equiv} b
\qquad \text{ if and only if } \qquad
f \tup{a} = f \tup{b} .
\]
This is an equivalence relation (for each $f$). The equivalence
relation $\overset{m}{\equiv}$ on $\ZZ$ defined in the previous
example is actually a particular case of this $\overset{f}{\equiv}$:
Namely, if we define $f : \ZZ \to \set{0, 1, \ldots, m-1}$ to be the
map that sends each $n \in \ZZ$ to the remainder obtained when $n$ is
divided by $m$, then the relation $\overset{f}{\equiv}$ becomes
identical with $\overset{m}{\equiv}$.
\end{itemize}

Each simple graph $G$ gives rise to an equivalence relation; here is
how it is defined:

\begin{definition} \label{def.intro.equivalence-from-graph}
Let $G$ be a simple graph. We define a binary relation $\simeq_G$ on
the set $\verts{G}$ (written infix) as follows:

If $u$ and $v$ are two elements of $\verts{G}$, then we set
$u \simeq_G v$ if and only if there exists a walk from $u$ to $v$ in
$G$.
\end{definition}

\begin{example} \label{exa.intro.equivalence-from-graph.1}
Let $G$ be the simple graph defined in
Example \ref{exa.simple.R33} \textbf{(a)}.
Then, there exists a walk from $1$ to $4$ in $G$ (for example,
the walk $\tup{1, 2, 3, 4}$, or the walk
$\tup{1, 2, 3, 2, 3, 4}$, or the walk $\tup{1, 6, 5, 4}$,
or many other walks).
In other words, $1 \simeq_G 4$.

It is actually easy to see that $u \simeq_G v$ for any two
vertices $u$ and $v$ of $G$.
If we want to prove this just using the definition of $\simeq_G$,
then we have to construct a walk from $u$ to $v$ for each pair
$\tup{u, v}$ of vertices of $G$.
However, there is a simpler way to prove this -- see
Example~\ref{exa.intro.equivalence-from-graph.2} below.
\end{example}

\begin{example} \label{exa.intro.equivalence-from-graph.3}
Let $G$ be the simple graph defined in
Example \ref{exa.intro.discon-graph} for $n = 8$.
Then, we have $1 \simeq_G 4$ and $1 \simeq_G 7$, but we don't
have $1 \simeq_G 3$.
It is easy to see that the relation $\simeq_G$ for the graph
$G$ is exactly the relation $\overset{3}{\equiv}$ (restricted
to the set $\set{1, 2, \ldots, n}$).
\end{example}

The binary relation $\simeq_G$ we just defined is of fundamental
importance, although many authors do not define a specific symbol for
it. As promised, it is an equivalence relation:

\begin{proposition} \label{prop.intro.equivalence-from-graph.equiv}
Let $G$ be a simple graph. Then, the binary relation $\simeq_G$
(defined in Definition~\ref{def.intro.equivalence-from-graph}) is an
equivalence relation.
\end{proposition}

\begin{example} \label{exa.intro.equivalence-from-graph.2}
Let $G$ be the simple graph defined in
Example \ref{exa.simple.R33} \textbf{(a)}.
Then, there exists a walk from $1$ to $2$ in $G$ (for example,
the walk $\tup{1, 2}$).
Hence, $1 \simeq_G 2$.
Similarly, $2 \simeq_G 3$, $3 \simeq_G 4$, $4 \simeq_G 5$ and
$5 \simeq_G 6$.
But Proposition~\ref{prop.intro.equivalence-from-graph.equiv}
shows that $\simeq_G$ is an equivalence relation.
Hence, from
$1 \simeq_G 2 \simeq_G 3 \simeq_G 4 \simeq_G 5 \simeq_G 6$,
we immediately conclude that $u \simeq_G v$ for any two
vertices $u$ and $v$ of $G$.
\end{example}

\begin{proof}[Proof of
Proposition~\ref{prop.intro.equivalence-from-graph.equiv}.]

We are going to show that the relation $\simeq_G$ is reflexive,
symmetric and transitive.

\begin{statement}
\textit{Claim 1:} The relation $\simeq_G$ is reflexive.
\end{statement}

\textit{Proof of Claim 1:} Let
$x \in \verts{G}$. Then, $\tup{x}$ is a walk from $x$ to $x$ in $G$.
Hence, there exists a walk from $x$ to $x$ in $G$ (namely,
$\tup{x}$). In other words, $x \simeq_G x$ (because the definition of
$\simeq_G$ reveals that $x \simeq_G x$ holds if and only if there
exists a walk from $x$ to $x$ in $G$).

Now, forget that we fixed $x$. We thus have shown that for each
$x \in \verts{G}$, we have $x \simeq_G x$. In other words, the
relation $\simeq_G$ is reflexive (by the definition of ``reflexive'').
This proves Claim 1.

\begin{statement}
\textit{Claim 2:} The relation $\simeq_G$ is symmetric.
\end{statement}

\textit{Proof of Claim 2:} Let $x \in \verts{G}$ and $y \in \verts{G}$
be such that $x \simeq_G y$.

We have $x \simeq_G y$. In other words, there exists a walk from $x$
to $y$ in $G$ (by the definition of $\simeq_G$). Fix such a walk, and
denote it by $\mathbf{a} = \tup{a_0, a_1, \ldots, a_k}$.

Thus, $\mathbf{a} = \tup{a_0, a_1, \ldots, a_k}$ is a walk from $x$
to $y$ in $G$.
Hence, Proposition~\ref{prop.walks.rev} \textbf{(a)} (applied to
$u = x$ and $v = y$) shows that the list
$\tup{a_k, a_{k-1}, \ldots, a_0}$ is a walk from $y$ to $x$. Thus,
there exists a walk from $y$ to $x$ in $G$ (namely, this list). In
other words, $y \simeq_G x$ (by the definition of $\simeq_G$).

Now, forget that we fixed $x$ and $y$. We thus have shown that for
each $x \in \verts{G}$ and $y \in \verts{G}$ satisfying
$x \simeq_G y$, we have $y \simeq_G x$. In other words, the
relation $\simeq_G$ is symmetric (by the definition of ``symmetric'').
This proves Claim 2.

\begin{statement}
\textit{Claim 3:} The relation $\simeq_G$ is transitive.
\end{statement}

\textit{Proof of Claim 3:} Let $x \in \verts{G}$, $y \in \verts{G}$
and $z \in \verts{G}$ be such that $x \simeq_G y$ and
$y \simeq_G z$.

We have $x \simeq_G y$. In other words, there exists a walk from $x$
to $y$ in $G$ (by the definition of $\simeq_G$). Fix such a walk, and
denote it by $\mathbf{a} = \tup{a_0, a_1, \ldots, a_k}$.

We have $y \simeq_G z$. In other words, there exists a walk from $y$
to $z$ in $G$ (by the definition of $\simeq_G$). Fix such a walk, and
denote it by $\mathbf{b} = \tup{b_0, b_1, \ldots, b_\ell}$.

We know that $\mathbf{a} = \tup{a_0, a_1, \ldots, a_k}$ is a walk from
$x$ to $y$ in $G$, and we also know that
$\mathbf{b} = \tup{b_0, b_1, \ldots, b_\ell}$ is a walk from $y$ to
$z$ in $G$. Hence, Proposition~\ref{prop.walks.concat} (applied to
$u = x$, $v = y$ and $w = z$) shows that
\begin{align*}
\tup{a_0, a_1, \ldots, a_k, b_1, b_2, \ldots, b_\ell}
&= \tup{a_0, a_1, \ldots, a_{k-1}, b_0, b_1, \ldots, b_\ell} \\
&= \tup{a_0, a_1, \ldots, a_{k-1}, y, b_1, b_2, \ldots, b_\ell}
\end{align*}
is a walk from $x$ to $z$. Thus, there exists a walk from $x$ to $z$
in $G$ (namely, the walk we have just constructed). In other words,
$x \simeq_G z$ (by the definition of $\simeq_G$).

Now, forget that we fixed $x$, $y$ and $z$. We thus have shown that
for each $x \in \verts{G}$, $y \in \verts{G}$ and $z \in \verts{G}$
satisfying $x \simeq_G y$ and $y \simeq_G z$, we have $x \simeq_G z$.
In other words, the relation $\simeq_G$ is transitive (by the
definition of ``transitive''). This proves Claim 3.

Altogether, we now have shown that the relation $\simeq_G$ is
reflexive, symmetric and transitive. In other words, this relation
$\simeq_G$ is an equivalence relation (by the definition of an
``equivalence relation'').
This proves Proposition~\ref{prop.intro.equivalence-from-graph.equiv}.
\end{proof}

The following proposition gives a few equivalent characterizations for
the relation $\simeq_G$ introduced in
Definition~\ref{def.intro.equivalence-from-graph}:

\begin{proposition} \label{prop.intro.paths-and-walks}
Let $G$ be a simple graph. Let $u$ and $v$ be two vertices of $G$.
The following seven statements are equivalent:

\begin{itemize}
\item \textit{Statement $\mathcal{S}_0$:} We have $u \simeq_G v$.

\item \textit{Statement $\mathcal{S}_1$:}
There exists a walk from $u$ to $v$.

\item \textit{Statement $\mathcal{S}_2$:}
There exists a walk from $v$ to $u$.

\item \textit{Statement $\mathcal{S}_3$:}
There exists a walk from one of the two vertices $u$ and $v$ to the
other.

\item \textit{Statement $\mathcal{S}_4$:}
There exists a path from $u$ to $v$.

\item \textit{Statement $\mathcal{S}_5$:}
There exists a path from $v$ to $u$.

\item \textit{Statement $\mathcal{S}_6$:}
There exists a path from one of the two
vertices $u$ and $v$ to the other.
\end{itemize}
\end{proposition}

\begin{proof}[Proof of Proposition~\ref{prop.intro.paths-and-walks}.]
The definition of the relation $\simeq_G$ shows that $u \simeq_G v$
holds if and only if there exists a walk from $u$ to $v$ in $G$. In
other words, Statement $\mathcal{S}_0$ holds if and only if
Statement $\mathcal{S}_1$ holds. This proves the equivalence
$\mathcal{S}_0 \Longleftrightarrow \mathcal{S}_1$.

The implication $\mathcal{S}_1 \Longrightarrow \mathcal{S}_2$ is
easy to prove\footnote{\textit{Proof.} Assume that $\mathcal{S}_1$
holds. We must show that $\mathcal{S}_2$ holds.

There exists a walk from $u$ to $v$ (since $\mathcal{S}_1$ holds).
Fix such a walk, and denote it by
$\mathbf{a} = \tup{a_0, a_1, \ldots, a_k}$.

Thus, $\mathbf{a} = \tup{a_0, a_1, \ldots, a_k}$ is a walk from $u$
to $v$ in $G$.
Hence, Proposition~\ref{prop.walks.rev} \textbf{(a)} shows that the
list $\tup{a_k, a_{k-1}, \ldots, a_0}$ is a walk from $v$ to $u$.
Thus, there exists a walk from $v$ to $u$ (namely, this list). In
other words, $\mathcal{S}_2$ holds. This proves the implication
$\mathcal{S}_1 \Longrightarrow \mathcal{S}_2$.}. The same argument,
but with the roles of $u$ and $v$ interchanged, proves the implication
$\mathcal{S}_2 \Longrightarrow \mathcal{S}_1$. Combining the two
implications $\mathcal{S}_1 \Longrightarrow \mathcal{S}_2$ and
$\mathcal{S}_2 \Longrightarrow \mathcal{S}_1$, we obtain the
equivalence
$\mathcal{S}_1 \Longleftrightarrow \mathcal{S}_2$.

The statement $\mathcal{S}_3$ is the disjunction of the two statements
$\mathcal{S}_1$ and $\mathcal{S}_2$. In other words,
$\mathcal{S}_3 \Longleftrightarrow
\tup{\mathcal{S}_1 \vee \mathcal{S}_2}$. But from
$\mathcal{S}_1 \Longleftrightarrow \mathcal{S}_2$, we obtain
$\tup{\mathcal{S}_1 \vee \mathcal{S}_2}
\Longleftrightarrow \tup{\mathcal{S}_2 \vee \mathcal{S}_2}
\Longleftrightarrow \mathcal{S}_2$. Hence,
$\mathcal{S}_3 \Longleftrightarrow
\tup{\mathcal{S}_1 \vee \mathcal{S}_2}
\Longleftrightarrow \mathcal{S}_2$.

Combining the three equivalences
$\mathcal{S}_0 \Longleftrightarrow \mathcal{S}_1$,
$\mathcal{S}_1 \Longleftrightarrow \mathcal{S}_2$ and
$\mathcal{S}_3 \Longleftrightarrow \mathcal{S}_2$, we obtain the
chain of equivalences
\begin{equation}
\mathcal{S}_0 \Longleftrightarrow \mathcal{S}_1 \Longleftrightarrow
\mathcal{S}_2 \Longleftrightarrow \mathcal{S}_3 .
\label{pf.prop.intro.paths-and-walks.chain1}
\end{equation}

The implication $\mathcal{S}_4 \Longrightarrow \mathcal{S}_1$ holds
for obvious reasons (namely, because every path is a walk). But
the implication $\mathcal{S}_1 \Longrightarrow \mathcal{S}_4$ also
holds\footnote{\textit{Proof.} Assume that $\mathcal{S}_1$
holds. We must show that $\mathcal{S}_4$ holds.

There exists a walk from $u$ to $v$ (since $\mathcal{S}_1$ holds).
Fix such a walk, and denote it by $\mathbf{a}$. Let $k$ be the length
of this walk $\mathbf{a}$. Then, exists a walk from $u$ to $v$ of
length $k$ (namely, $\mathbf{a}$). Corollary~\ref{cor.walk.path}
therefore shows that there exists a path from $u$ to $v$ of length
$\leq k$. In particular, there exists a path from $u$ to $v$. In other
words, $\mathcal{S}_4$ holds. This proves the implication
$\mathcal{S}_1 \Longrightarrow \mathcal{S}_4$.}. Combining the two
implications $\mathcal{S}_1 \Longrightarrow \mathcal{S}_4$ and
$\mathcal{S}_4 \Longrightarrow \mathcal{S}_1$, we obtain the
equivalence
$\mathcal{S}_1 \Longleftrightarrow \mathcal{S}_4$. The same argument
(but with the roles of $u$ and $v$ interchanged) proves the
equivalence
$\mathcal{S}_2 \Longleftrightarrow \mathcal{S}_5$. Thus,
$\mathcal{S}_1 \Longleftrightarrow \mathcal{S}_2
\Longleftrightarrow \mathcal{S}_5$.

The statement $\mathcal{S}_6$ is the disjunction of the two statements
$\mathcal{S}_4$ and $\mathcal{S}_5$. In other words,
$\mathcal{S}_6 \Longleftrightarrow
\tup{\mathcal{S}_4 \vee \mathcal{S}_5}$. But from
$\mathcal{S}_4 \Longleftrightarrow \mathcal{S}_1$ and
$\mathcal{S}_5 \Longleftrightarrow \mathcal{S}_1$, we obtain
$\tup{\mathcal{S}_4 \vee \mathcal{S}_5}
\Longleftrightarrow \tup{\mathcal{S}_1 \vee \mathcal{S}_1}
\Longleftrightarrow \mathcal{S}_1$. Hence,
$\mathcal{S}_6 \Longleftrightarrow
\tup{\mathcal{S}_4 \vee \mathcal{S}_5}
\Longleftrightarrow \mathcal{S}_1$.

Because of the three equivalences
$\mathcal{S}_1 \Longleftrightarrow \mathcal{S}_4$,
$\mathcal{S}_1 \Longleftrightarrow \mathcal{S}_5$ and
$\mathcal{S}_1 \Longleftrightarrow \mathcal{S}_6$, we can extend the
chain of equivalences \eqref{pf.prop.intro.paths-and-walks.chain1}
to
\[
\mathcal{S}_0 \Longleftrightarrow \mathcal{S}_1 \Longleftrightarrow
\mathcal{S}_2 \Longleftrightarrow \mathcal{S}_3 \Longleftrightarrow
\mathcal{S}_4 \Longleftrightarrow \mathcal{S}_5 \Longleftrightarrow
\mathcal{S}_6 .
\]
Thus, Proposition~\ref{prop.intro.paths-and-walks} is proven.
\end{proof}

\subsubsection{Dijkstra's algorithm}

\begin{todo}
Dijkstra's algorithm. Use tables of paths to formalize it.
\end{todo}

\begin{todo}
Proof.
\end{todo}

\subsubsection{Circuits and cycles}

\begin{definition} \label{def.intro.circuits}
Let $G$ be a simple graph.

\begin{enumerate}

\item[\textbf{(a)}] A \textit{circuit} (in $G$) means a walk
$\tup{v_0, v_1, \ldots, v_k}$ in $G$ satisfying $v_k = v_0$.

\item[\textbf{(b)}] A \textit{cycle} (in $G$) means a circuit
$\tup{v_0, v_1, \ldots, v_k}$ in $G$ such that $k \geq 3$, and such
that the vertices $v_0, v_1, \ldots, v_{k-1}$ are distinct.

\end{enumerate}

\end{definition}

\begin{example} \label{exa.intro.circuits}
Let $V$ and $E$ be as in Example~\ref{exa.simple.R33} \textbf{(c)}.
Let $G$ be the graph $\tup{V, E}$. Then:

\begin{itemize}
\item The sequence $\tup{1, 3, 2, 1, 6, 5, 6, 1}$ of vertices of $G$
is a circuit (in $G$), since it is a walk and satisfies $1 = 1$.
But it is not a cycle, since the vertices $1, 3, 2, 1, 6, 5, 6$ are
not distinct.
Let us visualize this circuit by marking all the edges that it uses with
double arrows:
\begin{align*}
\xymatrix{
& 1 \ar@{=>}[rrd] \ar@/^0.5pc/@{=>}[ld] & 2 \ar@{=>}[l] \\
6 \ar@/^0.5pc/@{=>}[ru] \ar@/^1pc/@{=>}[rd] & & & 3 \are[ld] \ar@/_1pc/@{=>}[lu] \\
& 5 \ar@/^1pc/@{=>}[lu] & 4 \are[l]
} .
\end{align*}
Note that this picture does not determine the circuit uniquely;
it could just as well stand for the circuit
$\tup{1, 6, 5, 6, 1, 3, 2, 1}$ or for the circuit
$\tup{2, 1, 6, 5, 6, 1, 3, 2}$ (or for several other
circuits).

\item The sequence $\tup{1, 2, 3, 1}$ of vertices of $G$ is a circuit
and a cycle (since the vertices $1, 2, 3$ are distinct).

\item The sequence $\tup{1, 2, 1}$ of vertices of $G$ is a circuit,
but not a cycle (since it fails the $k \geq 3$ condition in
Definition~\ref{def.intro.circuits}).

\item The sequence $\tup{1, 3, 4, 5}$ of vertices of $G$ is not a
circuit (since $5 \neq 1$).
\end{itemize}
\end{example}

\begin{example}

\begin{enumerate}

\item[\textbf{(a)}]
The path graph $P_n$ introduced in
Definition~\ref{def.intro.path-graph}
has no cycles (although it has several circuits, such as
$\tup{1, 2, 3, 2, 1}$ for $n \geq 3$).

\item[\textbf{(b)}]
The cycle graph $C_n$ introduced in
Definition~{def.intro.cycle-graph} has $2n$ cycles
(for $n \geq 3$):
Namely, for each vertex $i \in \set{1, 2, \ldots, n}$ of $C_n$,
we can either move forward along the circle (obtaining the
cycle $\tup{i, i+1, i+2, \ldots, n, 1, 2, \ldots, i}$)
or move backward along the circle (obtaining the cycle
$\tup{i, i-1, i-2, \ldots, 1, n, n-1, \ldots, i}$).
These $2n$ cycles are all distinct according to our definition
of a cycle, although they all use the same edges.

\end{enumerate}

\end{example}

\begin{todo}
Explain that various books define cycles differently, e.g. Diestel:
\begin{itemize}
\item Several sources define a cycle not as a list of vertices,
      but rather as a subgraph isomorphic to $C_k$ for some
      $k \geq 3$. For example, \cite{Dieste16}, \cite{BonMur08} and
      \cite{West01} do this. This definition is closely related to
      ours, because when $\tup{v_0, v_1, \ldots, v_k}$ is a cycle of
      $G$ (in our meaning of this word), then the subgraph
      \[
      \tup{ \set{v_0, v_1, \ldots, v_k} ,
            \set{v_i v_{i+1} \ \mid \  i \in \set{0, 1, \ldots, k-1}}
          }
      \]
      of $G$ is isomorphic to $C_k$. But the two definitions are not
      literally equivalent, because the cycle
      $\tup{v_0, v_1, \ldots, v_k}$ (in our sense) cannot be uniquely
      reconstructed from the subgraph defined by it; indeed, any
      rotated version $\tup{v_i, v_{i+1}, \ldots, v_{k-1}, v_0, v_1,
      \ldots, v_{i-1}}$ of this cycle (as well as its reflected
      version $\tup{v_k, v_{k-1}, \ldots, v_0}$) yields the same
      subgraph.
\item \cite{Bollob98} defines a cycle as an equivalence class of what
      we call ``cycle'' with respect to reflections and rotations.
      This ends up equivalent to the convention used in
      \cite{Dieste16}, \cite{BonMur08} and \cite{West01}.
\item I am not sure how Ore defines cycles in \cite{Ore90} and
      \cite{Ore74}; but he doesn't seem to do much with this notion.
\item \cite{Harju14} defines cycles in the same way as we do, but
      erroneously omits the condition $k \geq 3$.
\item The definition of cycles in \cite{BehCha71} is equivalent to
      ours (though circuits are defined slightly differently).
\item ...
\end{itemize}
I haven't even started discussing the various definitions of ``walk'',
``path'' and ``circuit''. Be careful.

Some authors define ``circuit'' to mean ``closed walk with distinct
edges'', which too differs from what we do.
\end{todo}

% Here are some facts about circuits and cycles:

\begin{todo}
Facts about cycles and circuits:

- Rotating a circuit yields a circuit.

- Rotating a cycle yields a cycle.

- Reversal of a circuit is a circuit.

- Reversal of a cycle is a cycle.

- Edges of a cycle are distinct.

- Each walk with no two identical adjacent edges contains a cycle,
  unless it is a path.

- If there are two different paths from $u$ to $v$, then there is a
  cycle.
\end{todo}

\subsubsection{\label{subsect.intro.connected}Connectedness}

\begin{definition}
Let $G = \tup{V, E}$ be a simple graph. We say that $G$ is
\textit{connected} if $G$ satisfies the following two properties:
\begin{itemize}
\item Its vertex set $V$ is nonempty.
\item Each two vertices $u \in V$ and $v \in V$ satisfy
$u \simeq_G v$.
\end{itemize}
\end{definition}

\begin{todo}
Examples. Reuse Example~\ref{exa.intro.discon-graph}.
\end{todo}

\begin{definition}
Let $G = \tup{V, E}$ be a simple graph. Let $v \in V$. The
\textit{connected component of $v$} (in $G$) denotes the subset
$\set{ u \in V \ \mid \  u \simeq_G v }$ of $V$.
We shall denote this connected component of $v$ by
$\conncomp v$ (or by $\conncomp_G v$, when $G$ is not clear from the
context).

A \textit{connected component of $G$} means a subset of $V$ that is
the connected component of some $v \in V$. (Note that the $v$ is
usually not uniquely determined -- in fact, several different vertices
$v \in V$ often have the same connected component.)
\end{definition}

Roughly speaking, if $v$ is a vertex of a simple graph $G$, then
the connected component of $v$ is the set of all vertices that are
reachable from $v$ by walks (i.e., that are ending points of walks
that start at $v$).

\begin{example}

\begin{enumerate}

\item[\textbf{(a)}] Let $G = \tup{V, E}$ be the simple graph defined
in Example \ref{exa.simple.R33} \textbf{(a)}.
Then, we know (from Example~\ref{exa.intro.equivalence-from-graph.1})
that $u \simeq_G v$ for any two vertices $u$ and $v$ of $G$.
Hence, for each $v \in V$, we have
$\conncomp v
= \set{ u \in V \ \mid \  \underbrack{u \simeq_G v}
                                     {\text{this always holds}} }
= \set{ u \in V } = V$.
In other words, the connected component of any vertex $v$
of $G$ is the whole set $V$.
Thus, $G$ has only one connected component -- namely, $V$.

\item[\textbf{(b)}] Let $n \in \NN$ be such that $n \geq 3$.
Let $G = \tup{V, E}$ be the simple graph defined in
Example \ref{exa.intro.discon-graph}.
Then, two vertices $u$ and $v$ of $G$ satisfy
$u \simeq_G v$ if and only if they satisfy
$u \equiv v \mod 3$.
Hence, $G$ has exactly three connected components:
\begin{itemize}
\item The connected component
      $\conncomp 1
       = \set{ u \in V \ \mid \  u \simeq_G 1 }
       = \set{ u \in V \ \mid \  u \equiv 1 \mod 3 }
       = \set{1, 4, 7, \ldots} \cap V$.
\item The connected component
      $\conncomp 2
       = \set{ u \in V \ \mid \  u \simeq_G 2 }
       = \set{ u \in V \ \mid \  u \equiv 2 \mod 3 }
       = \set{2, 5, 8, \ldots} \cap V$.
\item The connected component
      $\conncomp 3
       = \set{ u \in V \ \mid \  u \simeq_G 3 }
       = \set{ u \in V \ \mid \  u \equiv 3 \mod 3 }
       = \set{3, 6, 9, \ldots} \cap V$.
\end{itemize}
If we have $n < 3$ instead, then some of these
connected components are missing (e.g., for $n = 2$,
there is no $\conncomp 3$, and $G$ has only $2$
connected components).

\end{enumerate}

\end{example}

\begin{todo}
Connected iff exactly 1 connected component.

Remark about the graph with $0$ vertices.

Remark about $K_n$ and $E_n$.
\end{todo}

\begin{todo}
Restate using paths and walks. Equivalence of:

- $u \simeq_G v$.

- There is a path from $u$ to $v$.

- There is a walk from $u$ to $v$.

- $\conncomp u = \conncomp v$.

- $u \in \conncomp v$.

- $v \in \conncomp u$.

- $\conncomp u \cap \conncomp v \neq \varnothing$.
\end{todo}

\begin{todo}
Each $v \in V$ lies in exactly one connected component.
\end{todo}

\begin{todo}
Connected components are connected and maximal at that.
\end{todo}

\begin{todo}
A graph is isomorphic to the disjoint union of its connected
components.
\end{todo}

\subsection{\label{sect.intro.teasers}Questions to ask about graphs}

\begin{todo}
Connectedness.
\end{todo}

\begin{todo}
Hamiltonian paths and cycles:
Do they exist? How to find them? (We will have partial results, mainly sufficient conditions.)
\end{todo}

\begin{todo}
Eulerian walks and circuits.
(Theory is really nice here, with easy necessary-and-sufficient conditions, but we'll wait for a better notion of graph.)
\end{todo}

\begin{todo}
Matchings:
how large, how many, structure? (Nice and large theory, still under research; we will see a lot of it but still barely scratch the surface.)
\end{todo}

\section{\label{sect.dominating}Dominating sets}

I will next digress to discuss the notion of \textit{dominating sets}.
The reason why I am doing this at this point is not that dominating
sets are of any particular fundamental importance (there are arguably
more crucial notions in graph theory left to consider), but rather
that they neatly illustrate the concepts we have seen so far and
provide some experience with graph-theoretical proofs, all that while
not requiring any complex theory or advanced techniques.

\subsection{\label{subsect.dominating.defs}Definition}

\begin{definition} \label{def.dominating}
Let $G$ be a simple graph. A subset $U$ of $\verts{G}$ is said to be
\textit{dominating} (for $G$) if it has the following property: For
every vertex $v \in \verts{G} \setminus U$, at least one neighbor of
$v$ belongs to $U$.

A \textit{dominating set} of $G$ means a dominating subset of
$\verts{G}$.
\end{definition}

\begin{example} \label{exa.dominating.pentagon}
For this example, let us consider the graph $G = \tup{V, E}$, where
\begin{align*}
V &= \set{1, 2, 3, 4, 5} \qquad \text{and} \\
E &= \set{\set{1,2}, \set{2,3}, \set{3,4}, \set{4,5}, \set{5,1}} .
\end{align*}
(This graph has already been introduced in
Example~\ref{exa.simple.R33} \textbf{(e)}. It can be drawn to look
like a pentagon.)

The subset $\set{1, 3}$ of $V$ is dominating (for $G$). (This can be
checked directly: We must show that
for every vertex $v \in \verts{G} \setminus \set{1, 3}$, at least
one neighbor of $v$ belongs to $\set{1, 3}$. There are three vertices
$v \in \verts{G} \setminus \set{1, 3}$, namely $2$, $4$ and $5$. For
$v = 2$, the neighbor $1$ of $v$ belongs to $\set{1, 3}$ (and so does
the neighbor $3$). For $v = 4$, the neighbor $3$ of $v$ belongs to
$\set{1, 3}$. For $v = 5$, the neighbor $1$ of $v$ belongs to
$\set{1, 3}$.)

The subset $\set{1, 2}$ of $V$ is \textbf{not} dominating (for $G$).
(Indeed, the vertex $4 \in \verts{G} \setminus \set{1, 2}$ does
\textbf{not} have the property that at least one neighbor of $4$
belongs to $\set{1, 2}$.)

Every subset of $V$ having at least $3$ elements is dominating,
whereas no subset of $V$ having at most $1$ element is dominating.
A $2$-element subset can be either dominating or not.

(Of course, more complicated graphs exhibit more complex behavior.)
\end{example}

\begin{exercise}
Let $n \in \NN$. What is the smallest possible size of a dominating
set of the cycle graph $C_{3n}$ ?
\end{exercise}

Clearly, if $G$ is a simple graph, then its vertex set $\verts{G}$ is
a dominating set.
One natural question to ask is how small a dominating set of a graph
can be. When the graph $G$ is empty, only the vertex set $\verts{G}$
itself is dominating. On the other hand, when $G$ is a complete graph
on $n \geq 1$ vertices, every nonempty subset of $\verts{G}$ is
dominating. Clearly, the more edges a simple graph has, the more
dominating sets it has (in the sense that if we add a new edge, then
all sets that are dominating remain dominating, and possibly new
dominating sets appear). It is furthermore clear that if a vertex of
a simple graph $G$ has no neighbors, then it must belong to each
dominating set of $G$ (because otherwise, at least one neighbor of
this vertex would need to lie in the dominating set; but this is
impossible, since it has no neighbors). Such vertices are said to be
\textit{isolated}.

\begin{definition} \label{def.intro.isolated}
Let $G$ be a simple graph. A vertex $v$ of $G$ is said to be
\textit{isolated} if it has no neighbors. (In other words, a vertex
$v$ of $G$ is said to be \textit{isolated} if it belongs to no edge
of $G$. In other words, a vertex
$v$ of $G$ is said to be \textit{isolated} if its degree $\deg v$
equals $0$.)
\end{definition}

\begin{proposition} \label{prop.dominating.|V|/2}
Let $G = \tup{V, E}$ be a simple graph that has no isolated vertices.

\textbf{(a)} There exist two disjoint dominating subsets $A$ and $B$
of $V$ such that $A \cup B = V$.

\textbf{(b)} There exists a dominating subset of $V$ having size
$\leq \abs{V}/2$.
\end{proposition}

We will see two proofs of this proposition later, in Subsections
\ref{subsect.dominating.part1} and \ref{subsect.dominating.part2}.
% when we have defined
% the notion of the \textit{distance} between two vertices in a graph.

Again, Proposition~\ref{prop.dominating.|V|/2} can be neatly restated
in terms of people and friendships\footnote{Namely:

\textit{Restatement of
Proposition~\ref{prop.dominating.|V|/2} \textbf{(a)}:} Given a group
of people, each of whom has at least one friend (among the others),
it is always possible to subdivide the group into two teams such that
each person has a friend in the opposite team.

\textit{Restatement of
Proposition~\ref{prop.dominating.|V|/2} \textbf{(b)}:} Given a group
of (finitely many) people each of whom has at least one friend (among
the others),
it is always possible to choose at most $\abs{V}/{2}$ people from this
group such that everyone who is not chosen has at least one of the
chosen ones among his friends.

(As usual, we assume that the group of people is finite, and that the
relation of friendship is symmetric.)}.

\begin{example}
\textbf{(a)} Let $V$, $E$ and $G$ be as in
Example~\ref{exa.dominating.pentagon}.
Then, Proposition~\ref{prop.dominating.|V|/2} \textbf{(b)} predicts
that there exists a dominating subset of $V$ having size
$\leq \abs{V}/2 = 5/2$. Since the size of a finite set is an integer,
this shows that there exists a dominating subset of $V$ having size
$\leq 2$ (because any integer that is $\leq 5/2$ must automatically be
$\leq 2$). And indeed, such a dominating subset exists
(for example, $\set{5, 3}$).

\textbf{(b)} Now, let us instead consider the graph $G = \tup{V, E}$,
where
\begin{align*}
V &= \set{1, 2, 3, 4, 5} \qquad \text{and} \\
E &= \powset[2]{V} .
\end{align*}
(This is the complete graph $K_5$.)
Again, Proposition~\ref{prop.dominating.|V|/2} \textbf{(b)} predicts
that there exists a dominating subset of $V$ having size
$\leq \abs{V}/2 = 5/2$. Again, this entails that
there exists a dominating subset of $V$ having size $\leq 2$ (since
the size of a finite set is an integer). This is indeed true, but for
this particular graph we can even find a dominating subset of $V$
having size $1$: for example, the subset $\set{1}$.
\end{example}

\subsection{\label{subsect.dominating.odd}Brouwer's theorem and the
Heinrich-Tittmann formula}

Next, we state a surprising recent result by Brouwer (\cite{Brouwe09},
from 2009) about the number of dominating sets of a graph:

\begin{theorem} \label{thm.dominating.brouwer}
Let $G$ be a simple graph. Then, the number of dominating sets of $G$
is odd.
\end{theorem}

Brouwer (in \cite{Brouwe09}) gives three proofs of this theorem. We
are going to give another. Better yet, we shall prove a more
precise result which is even more recent (a preprint \cite{HeiTit17}
from 2017), due to Heinrich and Tittmann:

\begin{theorem} \label{thm.dominating.heinrich}
Let $G = \tup{V, E}$ be a simple graph. Let $n = \abs{V}$. Assume that
$n > 0$.

A \textit{detached pair} shall mean a pair $\tup{A, B}$ of two
disjoint subsets $A$ and $B$ of $V$ having the property that
there exists no edge $ab \in E$ satisfying
$a \in A$ and $b \in B$.

Let $\alpha$ be the number of all detached pairs $\tup{A, B}$ for
which both numbers $\abs{A}$ and $\abs{B}$ are even and positive.

Let $\beta$ be the number of all detached pairs $\tup{A, B}$ for
which both numbers $\abs{A}$ and $\abs{B}$ are odd.

Then:

\textbf{(a)} The numbers $\alpha$ and $\beta$ are even.

\textbf{(b)} The number of dominating sets of $G$ is
$2^n - 1 + \alpha - \beta$.
\end{theorem}

At this point, let me stress that the word ``pair'' always means an
ordered pair throughout these notes. In particular, in
Theorem~\ref{thm.dominating.heinrich}, a detached pair $\tup{A, B}$
should be distinguished from $\tup{B, A}$, unless they actually are
equal (which only happens when both $A$ and $B$ are the empty set).

Theorem~\ref{thm.dominating.heinrich} is a restatement of
\cite[Theorem 8]{HeiTit17}. The proof we shall give below is
shorter than the proof in \cite{HeiTit17}, but does not lead us
through as many interesting intermediate results.

Let us first see how Theorem~\ref{thm.dominating.brouwer} can be
derived from Theorem~\ref{thm.dominating.heinrich}:

\begin{proof}[Proof of Theorem~\ref{thm.dominating.brouwer} using
Theorem~\ref{thm.dominating.heinrich}.]

Write the graph $G$ in the form $G = \tup{V, E}$. If $\abs{V} = 0$,
then Theorem~\ref{thm.dominating.brouwer}
holds\footnote{\textit{Proof.} Assume that $\abs{V} = 0$. Hence,
the set $V$ is empty. Thus, the only subset of $V$ is $\varnothing$.
This subset $\varnothing$ is dominating (because it is the whole
set $V$). Thus, there exists exactly $1$ dominating set of $G$
(namely, $\varnothing$). In other words, the number of dominating
sets of $G$ is $1$. Therefore, this number is odd. Hence,
Theorem~\ref{thm.dominating.brouwer} is proven (under the assumption
that $\abs{V} = 0$).}. Hence, for the rest of this proof, we
WLOG assume that $\abs{V} = 0$ does not hold.

Let us use the notations of Theorem~\ref{thm.dominating.heinrich}.
From Theorem~\ref{thm.dominating.heinrich} \textbf{(a)}, we know
that $\alpha$ and $\beta$ are even. In other words,
$\alpha \equiv 0 \mod 2$ and $\beta \equiv 0 \mod 2$.
Furthermore, $n = \abs{V} \neq 0$ (since $\abs{V} = 0$ does not
hold), so that $n$ is a positive integer. Thus, $2^n$ is even.
In other words, $2^n \equiv 0 \mod 2$. Now,
Theorem~\ref{thm.dominating.heinrich} \textbf{(b)} shows that
the number of dominating sets of $G$ is
\[
\underbrace{2^n}_{\equiv 0 \mod 2} - 1
  + \underbrace{\alpha}_{\equiv 0 \mod 2}
  - \underbrace{\beta}_{\equiv 0 \mod 2}
\equiv 0 - 1 + 0 - 0 = -1 \equiv 1 \mod 2.
\]
In other words, the number of dominating sets of $G$ is odd.
This proves Theorem~\ref{thm.dominating.brouwer}.
\end{proof}

Thus, it remains to prove Theorem~\ref{thm.dominating.heinrich}.

\subsection{\label{subsect.dominating.iverson}The Iverson bracket}

Our proof of Theorem~\ref{thm.dominating.heinrich} will rely on
a few lemmas. But first, let us introduce a very basic notation, which
has nothing to do with graphs specifically but is useful
throughout mathematics (particularly combinatorics):

\begin{definition} \label{def.intro.iverson}
Let $\mathcal{A}$ be a logical statement. (It is not required to be
true.) Then, a number
$\ive{\mathcal{A}} \in \set{0, 1}$ is defined as follows:
We set $\ive{\mathcal{A}} =
\begin{cases}
1, & \text{if }\mathcal{A}\text{ is true};\\
0, & \text{if }\mathcal{A}\text{ is false}
\end{cases}$.
This number $\ive{\mathcal{A}}$ is called the \textit{truth value}
of $\mathcal{A}$.
(For example, $\ive{1+1 = 2} = 1$ and $\ive{1+1 = 3} = 0$. For
another example,
$\ive{\text{Proposition~\ref{prop.simple.R33} holds}}
= 1$, because we have proven Proposition~\ref{prop.simple.R33}.)
The notation $\ive{\mathcal{A}}$ for the truth value of $\mathcal{A}$
is known as the \textit{Iverson bracket notation}.
\end{definition}

Truth values satisfy certain simple rules:

\begin{proposition} \label{prop.intro.iverson.rules}
\textbf{(a)} If $\mathcal{A}$ and $\mathcal{B}$ are two equivalent
logical statements, then
$\ive{\mathcal{A}} = \ive{\mathcal{B}}$.

\textbf{(b)} If $\mathcal{A}$ is any logical statement, then
$\ive{\text{not } \mathcal{A}} = 1 - \ive{\mathcal{A}}$.

\textbf{(c)} If $\mathcal{A}$ and $\mathcal{B}$ are two logical
statements, then
$\ive{\mathcal{A} \wedge \mathcal{B}}
= \ive{\mathcal{A}} \ive{\mathcal{B}}$.

\textbf{(d)} If $\mathcal{A}$ and $\mathcal{B}$ are two logical
statements, then
$\ive{\mathcal{A} \vee \mathcal{B}}
= \ive{\mathcal{A}} + \ive{\mathcal{B}}
  - \ive{\mathcal{A}} \ive{\mathcal{B}}$.
\end{proposition}

\begin{proposition} \label{prop.intro.iverson.sums}
Let $P$ be a finite set. Let $Q$ be a subset of $P$.

\textbf{(a)} Then, $\abs{Q} = \sum_{p \in P} \ive{p \in Q}$.

\textbf{(b)} For each $p \in P$, let $a_p$ be a number (for example,
a real number). Then, $\sum_{p \in P} \ive{p \in Q} a_p
= \sum_{p \in Q} a_p$.

\textbf{(c)} For each $p \in P$, let $a_p$ be a number (for example,
a real number). Let $q \in P$. Then,
$\sum_{p \in P} \ive{p = q} a_p = a_q$.
\end{proposition}

\begin{exercise} \label{exe.intro.iverson}
\textbf{(a)} Prove Proposition~\ref{prop.intro.iverson.rules}.

\textbf{(b)} Prove Proposition~\ref{prop.intro.iverson.sums}.

Now, let $G$ be a simple graph.

\textbf{(c)} Prove that
$\deg v = \sum_{u \in \verts{G}} \ive{uv \in \edges{G}}$
for each vertex $v$ of $G$.

\textbf{(d)} Prove that
$2 \abs{\edges{G}}
= \sum_{u \in \verts{G}} \sum_{v \in \verts{G}}
  \ive{uv \in \edges{G}}$.
\end{exercise}

The following lemma is fundamental to much of combinatorics (if not
to say much of mathematics):

\begin{lemma} \label{lem.dominating.heinrich-lemma1}
Let $P$ be a finite set. Then,
\[
\sum_{\substack{A \subseteq P}} \tup{-1}^{\abs{A}}
= \ive{P = \varnothing} .
\]
(The symbol ``$\sum_{\substack{A \subseteq P}}$'' means ``sum over
all subsets $A$ of $P$''. In other words, it means
``$\sum_{\substack{A \in \powset{P}}}$''.)
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.dominating.heinrich-lemma1}.]
If $P = \varnothing$, then Lemma~\ref{lem.dominating.heinrich-lemma1}
holds\footnote{\textit{Proof.} Assume that $P = \varnothing$. Then,
there exists only one subset of $P$, namely $\varnothing$. Hence,
the sum $\sum_{\substack{A \subseteq P}} \tup{-1}^{\abs{A}}$
has only one addend, namely the addend for $A = \varnothing$.
Therefore, this sum simplifies to
\[
\sum_{\substack{A \subseteq P}} \tup{-1}^{\abs{A}}
= \tup{-1}^{\abs{\varnothing}} = 1
\]
(since $\abs{\varnothing} = 0$). Comparing this with
$\ive{P = \varnothing} = 1$ (which holds, since $P = \varnothing$ is
true), we obtain
$\sum_{\substack{A \subseteq P}} \tup{-1}^{\abs{A}}
= \ive{P = \varnothing}$. Hence, we have shown that
Lemma~\ref{lem.dominating.heinrich-lemma1} holds if
$P = \varnothing$.}. Hence, for the rest of this proof, we WLOG
assume that $P \neq \varnothing$. Thus, there exists at least one
element $p$ of $P$. Pick such a $p$.

There are two kinds of subsets of $P$: the ones that contain $p$,
and the ones that do not. Hence, the sum
$\sum_{\substack{A \subseteq P}} \tup{-1}^{\abs{A}}$ can be
decomposed as follows:
\begin{equation}
\sum_{\substack{A \subseteq P}} \tup{-1}^{\abs{A}}
= \sum_{\substack{A \subseteq P; \\ p \in A}} \tup{-1}^{\abs{A}}
  + \sum_{\substack{A \subseteq P; \\ p \notin A}} \tup{-1}^{\abs{A}} .
\label{pf.lem.dominating.heinrich-lemma1.1}
\end{equation}

But every subset $A$ of $P$ that contains $p$ has the form
$B \cup \set{p}$ for a \textbf{unique} subset $B$ of $P$ that does
not contain $p$ (namely, for $B = A \setminus \set{p}$). Conversely,
of course, if $B$ is a subset of $P$ that does not contain $p$,
then $B \cup \set{p}$ will always be a subset of $P$ that contains
$p$. Hence, there exists a bijection (i.e., a bijective map)
from the set of all subsets of $P$ that do not contain $p$
  to the set of all subsets of $P$ that do contain $p$;
namely, this bijection sends each subset $B$ of $P$ that does not
contain $p$ to $B \cup \set{p}$. Using this bijection, we can rewrite
the sum
$\sum_{\substack{A \subseteq P; \\ p \in A}} \tup{-1}^{\abs{A}}$ as
follows:
\begin{align*}
\sum_{\substack{A \subseteq P; \\ p \in A}} \tup{-1}^{\abs{A}}
&= \sum_{\substack{B \subseteq P; \\ p \notin B}}
   \underbrace{\tup{-1}^{\abs{B \cup \set{p}}}}_{\substack{
     = \tup{-1}^{\abs{B}+1} \\
     \text{(since } \abs{B \cup \set{p}} = \abs{B} + 1 \\
     \text{(because } p \notin B \text{))}
   }}
= \sum_{\substack{B \subseteq P; \\ p \notin B}}
  \underbrace{\tup{-1}^{\abs{B}+1}}_{= - \tup{-1}^{\abs{B}}}
= \sum_{\substack{B \subseteq P; \\ p \notin B}}
  \tup{- \tup{-1}^{\abs{B}}} \\
&= - \sum_{\substack{B \subseteq P; \\ p \notin B}} \tup{-1}^{\abs{B}}
= - \sum_{\substack{A \subseteq P; \\ p \notin A}} \tup{-1}^{\abs{A}}
\end{align*}
(here, we have renamed the summation index $B$ as $A$).
Thus, \eqref{pf.lem.dominating.heinrich-lemma1.1} becomes
\[
\sum_{\substack{A \subseteq P}} \tup{-1}^{\abs{A}}
= \underbrace{\sum_{\substack{A \subseteq P; \\ p \in A}}
       \tup{-1}^{\abs{A}}}_{
     = - \sum_{\substack{A \subseteq P; \\ p \notin A}}
         \tup{-1}^{\abs{A}}}
  + \sum_{\substack{A \subseteq P; \\ p \notin A}} \tup{-1}^{\abs{A}}
= - \sum_{\substack{A \subseteq P; \\ p \notin A}} \tup{-1}^{\abs{A}}
  + \sum_{\substack{A \subseteq P; \\ p \notin A}} \tup{-1}^{\abs{A}}
= 0.
\]
Comparing this with $\ive{P = \varnothing} = 0$ (which holds, since
$P = \varnothing$ is false (because we assumed $P \neq \varnothing$)),
we obtain
$\sum_{\substack{A \subseteq P}} \tup{-1}^{\abs{A}}
= \ive{P = \varnothing}$. Hence,
Lemma~\ref{lem.dominating.heinrich-lemma1} is proven.
\end{proof}

A different proof of Lemma~\ref{lem.dominating.heinrich-lemma1} can
be obtained using the binomial formula and the combinatorial
interpretation of binomial coefficients. The main idea of this latter
proof is to observe that for each $k \in \set{0,1,\ldots,\abs{P}}$,
exactly $\dbinom{\abs{P}}{k}$ among the subsets of $P$ have size $k$,
and therefore
$\sum_{\substack{A \subseteq P}} \tup{-1}^{\abs{A}}$ can be rewritten
as $\sum_{k=0}^{\abs{P}} \dbinom{\abs{P}}{k} \tup{-1}^k$, which in
turn can be simplified (using the binomial formula) to
$\tup{1-1}^{\abs{P}} = 0^{\abs{P}} = \ive{\abs{P} = 0}
= \ive{P = \varnothing}$. We leave the details of this alternative
proof to the interested reader.

The following exercise demonstrates an application of
Lemma~\ref{lem.dominating.heinrich-lemma1} to (elementary) number
theory:

\begin{exercise} \label{exe.dominating.heinrich-lemma-moeb-NT}
Let $\NN_+$ denote the set $\set{1, 2, 3, \ldots}$. An integer $n$ is
said to be \textit{squarefree} if it is not divisible by any perfect
square apart from $1$. (Note that if $n$ is a positive integer, then
$n$ is squarefree if and only if $n$ is a product of
\textbf{distinct} prime numbers.) We define a map
$\mu : \NN_+ \to \set{-1, 0, 1}$ by setting
\[
\mu\tup{n}
= \begin{cases}
\tup{-1}^{\omega\tup{n}}, & \text{ if } n \text{ is squarefree;} \\
0,                        & \text{ if not }
\end{cases}
\qquad \text{ for each } n \in \NN_+ ,
\]
where $\omega\tup{n}$ denotes the number of distinct prime divisors
of $n$. (For example, $\mu\tup{6} = \tup{-1}^2 = 1$,
$\mu\tup{30} = \tup{-1}^3 = -1$,
$\mu\tup{1} = \tup{-1}^0 = 1$, and $\mu\tup{12} = 0$. The map $\mu$
is called the \textit{(number-theoretical) M\"obius function}.)

Prove that each $n \in \NN_+$ satisfies
\[
\sum_{d\mid n} \mu\tup{d} = \ive{n = 1},
\]
where the sum on the left hand side should be understood as a sum over
all positive divisors of $n$.

[\textbf{Hint:} Apply Lemma~\ref{lem.dominating.heinrich-lemma1} with
$P$ being the set of all prime factors of $n$. Relate the subsets of
$P$ to the squarefree divisors of $n$.]
\end{exercise}

\begin{exercise} \label{exe.dominating.heinrich-lemma-sum}
Let $A$ be a finite set. Let $A_1, A_2, \ldots, A_m$ be some subsets
of $A$. Prove that
\begin{align*}
& \abs{\set{U \subseteq A \ \mid \ U \cap A_i \neq \varnothing
          \text{ for all } i \in \set{1, 2, \ldots, m}}} \\
&\equiv
\abs{\set{J \subseteq \set{1, 2, \ldots, m} \ \mid
          \ \bigcup_{j \in J} A_j = A }}
\mod 2.
\end{align*}

[\textbf{Hint:} Set $I = \set{1, 2, \ldots, m}$. Compute the double
sum
\[
\sum_{U \subseteq A} \sum_{J \subseteq I}
\tup{-1}^{\abs{J}} \tup{-1}^{\abs{U}}
\ive{U \subseteq A \setminus \bigcup_{j \in J} A_j}
\]
in two different ways (once by interchanging the summations, and once
again by rewriting
$\ive{U \subseteq A \setminus \bigcup_{j \in J} A_j}$ as
$\ive{J \subseteq \set{i \in I \mid U \cap A_i = \varnothing}}$).
Notice that powers of $-1$ can be discarded when working
modulo $2$.]
\end{exercise}

\subsection{\label{subsect.dominating.lemmas}Proving
the Heinrich-Tittmann formula}

In this section, we shall finally prove
Theorem~\ref{thm.dominating.heinrich}. Instead of presenting the
proof as a monolithic piece of work, I shall distribute most of it
into a series of easy lemmas (some of which are of independent
interest).

Throughout this
section, we consider a simple graph $G = \tup{V, E}$. The notion of a
``detached pair'' is to be understood as in
Theorem~\ref{thm.dominating.heinrich}.

\begin{lemma} \label{lem.dominating.heinrich-lemma2}
Let $B$ be a subset of $V$. Then,
\[
\sum_{\substack{A \subseteq V; \\ \tup{A, B}
\text{ is a detached pair}}} \tup{-1}^{\abs{A}}
= \ive{B \text{ is dominating}}.
\]
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.dominating.heinrich-lemma2}.]
Let $B'$ be the set of all vertices $v \in V \setminus B$ such
that at least one neighbor of $v$ belongs to $B$. Then, for each
subset $A$ of $V$, the following equivalence holds:
\begin{equation}
\left( \tup{A, B} \text{ is a detached pair} \right)
\Longleftrightarrow
\left( A \subseteq V \setminus \tup{B \cup B'} \right)
\label{pf.lem.dominating.heinrich-lemma2.1}
\end{equation}
\footnote{\textit{Proof of
\eqref{pf.lem.dominating.heinrich-lemma2.1}.} We shall prove the
$\Longrightarrow$ and $\Longleftarrow$ directions of the equivalence
\eqref{pf.lem.dominating.heinrich-lemma2.1} separately:

$\Longrightarrow$: Assume that $\tup{A, B}$ is a detached pair. We
must show that $A \subseteq V \setminus \tup{B \cup B'}$.

We know that $\tup{A, B}$ is a detached pair. By the definition of a
``detached pair'', this means that $A$ and $B$ are two disjoint
subsets of $V$ having the property that there exists no edge
$ab \in E$ satisfying $a \in A$ and $b \in B$.

We have $A \subseteq V \setminus B$ (since $A$ and $B$ are
disjoint).

We claim that $A \cap B' = \varnothing$. Indeed, assume the contrary.
Thus, the set $A \cap B'$ is nonempty. Hence, there exists some
$v \in A \cap B'$. Fix such a $v$.
From $v \in A \cap B' \subseteq B'$, we conclude that $v$ is a vertex
in $V \setminus B$ such that at least one neighbor of $v$
belongs to $B$ (by the definition of $B'$). In particular, at least
one neighbor of $v$ belongs to $B$. Let $w$ be such a neighbor. Then,
$vw \in E$ (since $w$ is a neighbor of $v$). Notice also that
$v \in A \cap B' \subseteq A$ and $w \in B$.
Now, recall that there exists no edge $ab \in E$ satisfying $a \in A$
and $b \in B$. This contradicts the fact that $vw$ is such an edge
(since $vw \in E$, $v \in A$ and $w \in B$). This contradiction shows
that our assumption was wrong. Hence, $A \cap B' = \varnothing$.
Thus, $A \subseteq V \setminus B'$.

Combining $A \subseteq V \setminus B$ with
$A \subseteq V \setminus B'$, we find
\[
A \subseteq \tup{V \setminus B} \cap \tup{V \setminus B'}
  = V \setminus \tup{B \cup B'} .
\]
Hence, the $\Longrightarrow$ direction of the equivalence
\eqref{pf.lem.dominating.heinrich-lemma2.1} is proven.

$\Longleftarrow$: Assume that
$A \subseteq V \setminus \tup{B \cup B'}$. We must then show
that $\tup{A, B}$ is a detached pair.

First of all, we have
$A \subseteq V \setminus \tup{B \cup B'}
\subseteq V \setminus B$ (since $B \cup B' \supseteq B$).
Thus, the sets $A$ and $B$ are disjoint.

Next, I claim that there exists no edge
$ab \in E$ satisfying $a \in A$ and $b \in B$. Indeed, assume the
contrary. Thus, there exists an edge $ab \in E$ satisfying $a \in A$
and $b \in B$. Consider such an edge. Then, $b$ is a neighbor of $a$
(since $ab \in E$) and belongs to $B$. Hence, at least one neighbor
of $a$ belongs to $B$ (namely, the neighbor $b$).
The element $a$ is a vertex in
$V \setminus B$ (since $a \in A \subseteq V \setminus B$) such that
at least one neighbor of $a$ belongs to $B$. In other words, $a$
belongs to $B'$ (by the definition of $B'$). Thus, $a \in B'
\subseteq B \cup B'$. But from
$a \in A \subseteq V \setminus \tup{B \cup B'}$, we obtain
$a \notin B \cup B'$. This contradicts $a \in B \cup B'$. This
contradiction shows that our assumption was wrong. Hence, we have
shown that there exists no edge
$ab \in E$ satisfying $a \in A$ and $b \in B$. Since the subsets $A$
and $B$ of $V$ are disjoint, this shows that $\tup{A, B}$ is a
detached pair (by the definition of a ``detached pair''). This proves
the $\Longleftarrow$ direction of the equivalence
\eqref{pf.lem.dominating.heinrich-lemma2.1}.

Hence, both directions of \eqref{pf.lem.dominating.heinrich-lemma2.1}
are proven.}.

On the other hand, the following equivalence holds:
\begin{equation}
\left( V \setminus \tup{B \cup B'} = \varnothing \right)
\Longleftrightarrow
\left( B \text{ is dominating} \right)
\label{pf.lem.dominating.heinrich-lemma2.2}
\end{equation}
\footnote{\textit{Proof of
\eqref{pf.lem.dominating.heinrich-lemma2.2}.}
% We have the following
% chain of equivalences:
% \begin{align*}
% & \left( V \setminus \tup{B \cup B'} = \varnothing \right) \\
% \Longleftrightarrow
% & \left( \tup{V \setminus B} \setminus B' = \varnothing \right)
% \qquad \left( \text{since } V \setminus \tup{B \cup B'} =
                % \tup{V \setminus B} \setminus B' \right) \\
% & \left( V \setminus B \subseteq B' \right) \\
% & \left( \text{for every vertex } v \in V \setminus B
            % \text{, we have } \underbrace{v \in B'}_{\substack{
                % \Longleftrightarrow
                % \left( v \text{ is a vertex
                % \right) \\
% & \left( \text{for every vertex } v \in V \setminus B
            % \text{, we have } \v \in B' \right) 
% \end{align*}
Again, we are going to
separately prove the $\Longrightarrow$ and $\Longleftarrow$ directions
of the equivalence:

$\Longrightarrow$: Assume that
$V \setminus \tup{B \cup B'} = \varnothing$. We must show that $B$
is dominating.

Let $v \in \verts{G} \setminus B$. Thus, $v \in \verts{G}$ and
$v \notin B$. We have $v \in \verts{G} = V \subseteq B \cup B'$
(since $V \setminus \tup{B \cup B'} = \varnothing$). Combined with
$v \notin B$, we obtain $v \in \tup{B \cup B'} \setminus B \subseteq
B'$. According to the definition of $B'$, this means that $v$ is a
vertex in $V \setminus B$ such that at least one neighbor of
$v$ belongs to $B$. In particular, we thus have shown that at least
one neighbor of $v$ belongs to $B$.

Now, forget that we fixed $v$. We thus have proven that for
every vertex $v \in \verts{G} \setminus B$, at least one neighbor of
$v$ belongs to $B$. In other words, the set $B$ is dominating
(because this is how we defined ``dominating sets''). This proves
the $\Longrightarrow$ direction of the equivalence
\eqref{pf.lem.dominating.heinrich-lemma2.2}.

$\Longleftarrow$: Assume that $B$ is dominating. We must prove that
$V \setminus \tup{B \cup B'} = \varnothing$.

We know that $B$ is dominating. In other words, for every vertex
$v \in \verts{G} \setminus B$, at least one neighbor of $v$ belongs to
$B$ (because this is what ``dominating'' means). In other words, for
every $v \in V \setminus B$, at least one neighbor of $v$ belongs to
$B$ (since $\verts{G} = V$).

Now, let $v \in V \setminus B$ be arbitrary. As we have just seen,
we then know that at least one neighbor of $v$ belongs to $B$.

Let $v \in V \setminus B$. Thus, $v$ is a
vertex in $V \setminus B$ such that at least one neighbor of
$v$ belongs to $B$. This means that $v \in B'$ (by the definition of
$B'$).

Now, forget that we fixed $v$. We thus have shown that $v \in B'$ for
each $v \in V \setminus B$. In other words,
$V \setminus B \subseteq B'$. But now,
$ V \setminus \tup{B \cup B'} = \tup{V \setminus B} \setminus B'
= \varnothing$
(since $V \setminus B \subseteq B'$).
Thus, the $\Longleftarrow$ direction of the equivalence
\eqref{pf.lem.dominating.heinrich-lemma2.2} is proven.}.

Now, we can use the equivalence
\eqref{pf.lem.dominating.heinrich-lemma2.1} to rewrite the summation
sign $\sum_{\substack{A \subseteq V; \\ \tup{A, B}
\text{ is a detached pair}}}$ as
$\sum_{\substack{A \subseteq V; \\
A \subseteq V \setminus \tup{B \cup B'}}}$. This latter summation sign
can be further simplified to
$\sum_{A \subseteq V \setminus \tup{B \cup B'}}$ (since every subset
$A$ of $V \setminus \tup{B \cup B'}$ is clearly a subset of $V$ as
well). Hence, we can replace the summation sign
$\sum_{\substack{A \subseteq V; \\ \tup{A, B}
\text{ is a detached pair}}}$ by
$\sum_{A \subseteq V \setminus \tup{B \cup B'}}$. In particular,
\begin{align*}
& \sum_{\substack{A \subseteq V; \\ \tup{A, B}
\text{ is a detached pair}}} \tup{-1}^{\abs{A}} \\
&= \sum_{A \subseteq V \setminus \tup{B \cup B'}} \tup{-1}^{\abs{A}}
\\
&= \ive{ V \setminus \tup{B \cup B'} = \varnothing }
\qquad
\left( \text{by Lemma~\ref{lem.dominating.heinrich-lemma1}, applied
         to } P = V \setminus \tup{B \cup B'} \right) \\
&= \ive{B \text{ is dominating}}
\end{align*}
(by the equivalence \eqref{pf.lem.dominating.heinrich-lemma2.2}).
This proves Lemma~\ref{lem.dominating.heinrich-lemma2}.
\end{proof}

Lemma~\ref{lem.dominating.heinrich-lemma2} has the following
consequence:

\begin{corollary} \label{cor.dominating.heinrich-lemma2c}
Let $B$ be a subset of $V$. Then,
\[
\sum_{\substack{A \subseteq V; \\ A \neq \varnothing; \\
\tup{A, B} \text{ is a detached pair}}}
\tup{-1}^{\abs{A}}
= \ive{B \text{ is dominating}} - 1.
\]
\end{corollary}

\begin{proof}[Proof of Corollary~\ref{cor.dominating.heinrich-lemma2c}.]
The pair $\tup{\varnothing, B}$ is a detached
pair\footnote{\textit{Proof.} The sets
$\varnothing$ and $B$ are two disjoint subsets of $V$
(disjoint because $\varnothing \cap B = \varnothing$)
having the property that there exists no edge
$ab \in E$ satisfying $a \in \varnothing$ and $b \in B$
(this is vacuously true, since there exists no
$a \in \varnothing$). In other words, $\tup{\varnothing, B}$ is
a detached pair (by the definition of a ``detached pair'').}.
Hence, the sum \newline
$\sum_{\substack{A \subseteq V; \\ \tup{A, B}
\text{ is a detached pair}}} \tup{-1}^{\abs{A}}$
has an addend for $A = \varnothing$. If we split off this addend
from this sum, we obtain
\[
\sum_{\substack{A \subseteq V; \\ \tup{A, B}
\text{ is a detached pair}}} \tup{-1}^{\abs{A}}
=
\tup{-1}^{\abs{\varnothing}}
+
\sum_{\substack{A \subseteq V; \\ \tup{A, B}
\text{ is a detached pair}; \\ A \neq \varnothing}}
\tup{-1}^{\abs{A}} .
\]
Hence,
\begin{align*}
\sum_{\substack{A \subseteq V; \\ \tup{A, B}
\text{ is a detached pair}; \\ A \neq \varnothing}}
\tup{-1}^{\abs{A}}
&=
\underbrace{\sum_{\substack{A \subseteq V; \\ \tup{A, B}
             \text{ is a detached pair}}} \tup{-1}^{\abs{A}}}
           _{\substack{= \ive{B \text{ is dominating}} \\
             \text{(by Lemma~\ref{lem.dominating.heinrich-lemma2})}}}
- \underbrace{\tup{-1}^{\abs{\varnothing}}}_{
                =\tup{-1}^0=1} \\
&= \ive{B \text{ is dominating}} - 1.
\end{align*}
Thus,
\begin{align*}
\sum_{\substack{A \subseteq V; \\ A \neq \varnothing; \\
\tup{A, B} \text{ is a detached pair}}}
\tup{-1}^{\abs{A}}
= \sum_{\substack{A \subseteq V; \\ \tup{A, B}
\text{ is a detached pair}; \\ A \neq \varnothing}}
\tup{-1}^{\abs{A}}
= \ive{B \text{ is dominating}} - 1.
\end{align*}
This proves Corollary~\ref{cor.dominating.heinrich-lemma2c}.
\end{proof}

\begin{lemma} \label{lem.dominating.heinrich-lemma3}
Let $A$ and $B$ be two subsets of $V$. Then, $\tup{A, B}$ is a
detached pair if and only if $\tup{B, A}$ is a detached pair.
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.dominating.heinrich-lemma3}.]
We have the following chain of logical equivalences:
\begin{align*}
& \left( \tup{B, A} \text{ is a detached pair} \right) \\
\Longleftrightarrow \ 
& \left( B \text{ and } A \text{ are two disjoint subsets of } V
     \text{ having the property that } \right. \\
& \qquad \qquad \left. \text{ there exists no edge } ab \in E
     \text{ satisfying } a \in B \text{ and } b \in A \right) \\
& \qquad \left( \text{by the definition of ``detached pair''} \right)
\\
\Longleftrightarrow \ 
& \left( B \text{ and } A \text{ are two disjoint subsets of } V
     \text{ having the property that } \right. \\
& \qquad \qquad \left. \text{ there exists no edge } ba \in E
     \text{ satisfying } b \in B \text{ and } a \in A \right) \\
& \qquad \left( \text{here, we renamed } a \text{ and } b \text{ as }
            b \text{ and } a\text{, respectively} \right)
\\
\Longleftrightarrow \ 
& \left( A \text{ and } B \text{ are two disjoint subsets of } V
     \text{ having the property that } \right. \\
& \qquad \qquad \left. \text{ there exists no edge } ba \in E
     \text{ satisfying } a \in A \text{ and } b \in B \right) \\
& \qquad \left( \text{since } B \text{ and } A
            \text{ are disjoint if and only if }
            A \text{ and } B \text{ are disjoint} \right)
\\
\Longleftrightarrow \ 
& \left( A \text{ and } B \text{ are two disjoint subsets of } V
     \text{ having the property that } \right. \\
& \qquad \qquad \left. \text{ there exists no edge } ab \in E
     \text{ satisfying } a \in A \text{ and } b \in B \right) \\
& \qquad \left( \text{since } ba = ab \right)
\\
\Longleftrightarrow \ 
& \left( \tup{A, B} \text{ is a detached pair} \right) \\
& \qquad \left( \text{by the definition of ``detached pair''} \right)
.
\end{align*}
This proves Lemma~\ref{lem.dominating.heinrich-lemma3}.
\end{proof}

Next comes another general lemma about cardinalities of sets:

\begin{lemma} \label{lem.dominating.heinrich-lemma-inv}
Let $S$ be a finite set. Let $\sigma : S \to S$ be a map such that
$\sigma \circ \sigma = \id_S$. (Such a map is called an
\textit{involution} on $S$.)

Let $F = \set{ i \in S \mid \sigma\tup{i} = i }$. (The elements of $F$
are known as the \textit{fixed points} of $\sigma$.) Then,
$\abs{F} \equiv \abs{S} \mod 2$.
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.dominating.heinrich-lemma-inv}.]
In a nutshell, the proof of
Lemma~\ref{lem.dominating.heinrich-lemma-inv} is very simple: We have
$\sigma \circ \sigma = \id_S$; in other words, we have
$\sigma\tup{\sigma\tup{i}} = i$ for each $i \in S$. Each
$i \in S \setminus F$ satisfies $\sigma\tup{i} \neq i$. Thus, we can
assign to each element $i \in S \setminus F$ the two-element subset
$\set{i, \sigma\tup{i}} \subseteq S$. This assignment has the property
that the two-element subset assigned to $\sigma\tup{i}$ is the same
as the one assigned to $i$ (since
$\set{\sigma\tup{i}, \underbrace{\sigma\tup{\sigma\tup{i}}}_{= i}}
= \set{\sigma\tup{i}, i} = \set{i, \sigma\tup{i}}$).
Thus, each two-element subset
that gets assigned at all is assigned to exactly two elements of
$S \setminus F$ (namely, the subset assigned to $i$ is assigned to
$i$ and $\sigma\tup{i}$, and to no other elements of
$S \setminus F$).
As a consequence, the elements of $S \setminus F$ are paired up
(each pair consisting of two elements to which the same subset is
assigned). Correspondingly, $\abs{S \setminus F}$ is even. Thus,
$\abs{S} - \abs{F} = \abs{S \setminus F}$ is even, so that
$\abs{F} \equiv \abs{S} \mod 2$.

If you found this insufficiently rigorous (or unclear), here is a
\textit{rigorous version of this proof:}
For each $i \in S \setminus F$, we have
$\set{i, \sigma\tup{i}} \in \powset[2]{S}$
\ \ \ \ \footnote{\textit{Proof.} Let $i \in S \setminus F$. Thus,
$i \in S$ and $i \notin F$. If we had $\sigma\tup{i} = i$, then we
would have $i \in F$ (by the definition of $F$), which would
contradict $i \notin F$. Hence, we do not have
$\sigma\tup{i} = i$. Thus, we have $\sigma\tup{i} \neq i$. Hence,
$\set{i, \sigma\tup{i}}$ is a $2$-element set. Since
$\set{i, \sigma\tup{i}} \subseteq S$ (because both $i$ and
$\sigma\tup{i}$ are elements of $S$), this shows that
$\set{i, \sigma\tup{i}}$ is a $2$-element subset of $S$. In other
words, $\set{i, \sigma\tup{i}} \in \powset[2]{S}$, qed.}. In other
words, for each $i \in S \setminus F$, there exists a unique
$K \in \powset[2]{S}$ satisfying $\set{i, \sigma\tup{i}} = K$
(namely, $K = \set{i, \sigma\tup{i}}$).

But
\begin{align}
\abs{S \setminus F}
&= \tup{ \text{the number of } i \in S \setminus F } \nonumber \\
&= \sum_{K \in \powset[2]{S}}
      \tup{ \text{the number of } i \in S \setminus F
              \text{ satisfying } \set{i, \sigma\tup{i}} = K }
\label{pf.lem.dominating.heinrich-lemma-inv.1}
\end{align}
(because for each $i \in S \setminus F$, there exists a unique
$K \in \powset[2]{S}$ satisfying $\set{i, \sigma\tup{i}} = K$).

On the other hand, for each $K \in \powset[2]{S}$, we have
\begin{equation}
\tup{ \text{the number of } i \in S \setminus F
      \text{ satisfying } \set{i, \sigma\tup{i}} = K }
\equiv 0 \mod 2
\label{pf.lem.dominating.heinrich-lemma-inv.2}
\end{equation}
\footnote{\textit{Proof of
\eqref{pf.lem.dominating.heinrich-lemma-inv.2}.}
Let $K \in \powset[2]{S}$. If there exists no $i \in S \setminus F$
satisfying $\set{i, \sigma\tup{i}} = K$, then
\eqref{pf.lem.dominating.heinrich-lemma-inv.2} is true (because
in this case, we have
$\tup{ \text{the number of } i \in S \setminus F
       \text{ satisfying } \set{i, \sigma\tup{i}} = K }
= 0 \equiv 0 \mod 2$). Hence, we WLOG assume that there does exist
some $i \in S \setminus F$ satisfying $\set{i, \sigma\tup{i}} = K$.
Fix such an $i$, and denote it by $j$. Thus, $j$ is an element of
$S \setminus F$ and satisfies $\set{j, \sigma\tup{j}} = K$.

Set $k = \sigma\tup{j}$. Thus,
$\sigma\tup{k} = \sigma\tup{\sigma\tup{j}}
= \underbrace{\tup{\sigma \circ \sigma}}_{= \id_S} \tup{j}
= \id_S \tup{j} = j$
and therefore
$\set{\underbrace{k}_{=\sigma\tup{j}},
     \underbrace{\sigma\tup{k}}_{=j}}
= \set{\sigma\tup{j}, j} = \set{j, \sigma\tup{j}} = K$.
Furthermore, from $j \in S \setminus F$, we obtain $j \in S$ and
$j \notin F$. If we had $\sigma\tup{j} = j$, then we
would have $j \in F$ (by the definition of $F$), which would
contradict $j \notin F$. Hence, we do not have
$\sigma\tup{j} = j$. Thus, we have $\sigma\tup{j} \neq j$. Hence,
$j \neq \sigma\tup{j} = k$. In other words, $j$ and $k$ are distinct.

If $i \in S \setminus F$ satisfies $\set{i, \sigma\tup{i}} = K$, then
$i$ must be either $j$ or $k$ (because
$i \in \set{i, \sigma\tup{i}} = K
= \set{j, \underbrace{\sigma\tup{j}}_{=k}} = \set{j, k}$).

If we had $k \in F$, then we would have $\sigma\tup{k} = k$ (by the
definition of $F$), which would contradict $\sigma\tup{k} = j \neq k$.
Hence, we do not have $k \in F$. Thus, $k \notin F$. Combining this
with $k \in S$, we find $k \in S \setminus F$. Hence, $j$ and $k$ are
two elements of $S \setminus F$. Furthermore, $j$ and $k$ are two
$i \in S \setminus F$ satisfying $\set{i, \sigma\tup{i}} = K$ (since
$j$ is an element of $S \setminus F$ satisfying
$\set{j, \sigma\tup{j}} = K$, and since $k$ is an element of
$S \setminus F$ satisfying $\set{k, \sigma\tup{k}} = K$). Furthermore,
$j$ and $k$ are the \textbf{only} such $i$ (because we have shown that
if $i \in S \setminus F$ satisfies $\set{i, \sigma\tup{i}} = K$, then
$i$ must be either $j$ or $k$). Therefore, we conclude that there are
exactly two $i \in S \setminus F$ that satisfy
$\set{i, \sigma\tup{i}} = K$ (namely, $j$ and $k$) (because $j$ and
$k$ are distinct). Hence,
$\tup{ \text{the number of } i \in S \setminus F
        \text{ satisfying } \set{i, \sigma\tup{i}} = K }
= 2 \equiv 0 \mod 2$. This completes the proof of
\eqref{pf.lem.dominating.heinrich-lemma-inv.2}.}.

Now, \eqref{pf.lem.dominating.heinrich-lemma-inv.1} becomes
\begin{align*}
\abs{S \setminus F}
&= \sum_{K \in \powset[2]{S}}
      \underbrace{\tup{ \text{the number of } i \in S \setminus F
                   \text{ satisfying } \set{i, \sigma\tup{i}} = K }}
                 _{\substack{\equiv 0 \mod 2 \\
                              \text{(by \eqref{pf.lem.dominating.heinrich-lemma-inv.2})}}}
\\
& \equiv \sum_{K \in \powset[2]{S}} 0 = 0 \mod 2 .
\end{align*}
Since $\abs{S \setminus F} = \abs{S} - \abs{F}$ (because
$F \subseteq S$), this rewrites as
$\abs{S} - \abs{F} \equiv 0 \mod 2$. In other words,
$\abs{S} \equiv \abs{F} \mod 2$. This proves
Lemma~\ref{lem.dominating.heinrich-lemma-inv}.
\end{proof}

Here is a particular case of
Lemma~\ref{lem.dominating.heinrich-lemma-inv}:

\begin{corollary} \label{cor.dominating.heinrich-lemma-inv0}
Let $S$ be a finite set. Let $\sigma : S \to S$ be a map such that
$\sigma \circ \sigma = \id_S$. Assume that each $i \in S$
satisfies $\sigma\tup{i} \neq i$. Then,
$\abs{S}$ is even.
\end{corollary}

\begin{proof}[Proof of Corollary~\ref{cor.dominating.heinrich-lemma-inv0}.]
Let $F = \set{ i \in S \mid \sigma\tup{i} = i }$.
Lemma~\ref{lem.dominating.heinrich-lemma-inv} yields
$\abs{F} \equiv \abs{S} \mod 2$.

But each $i \in S$ satisfies $\sigma\tup{i} \neq i$. In other
words, no $i \in S$ satisfies $\sigma\tup{i} = i$. In other
words, $\set{ i \in S \mid \sigma\tup{i} = i } = \varnothing$.
Thus, $F = \set{ i \in S \mid \sigma\tup{i} = i }
= \varnothing$. Hence,
$\abs{F} = \abs{\varnothing} = 0$. But from
$\abs{F} \equiv \abs{S} \mod 2$, we obtain
$\abs{S} \equiv \abs{F} = 0 \mod 2$. In other words, $\abs{S}$
is even. Hence, Corollary~\ref{cor.dominating.heinrich-lemma-inv0}
is proven.
\end{proof}

Now, it is time to get rid of part \textbf{(a)} of
Theorem~\ref{thm.dominating.heinrich}:

\begin{lemma} \label{lem.dominating.heinrich-lemma.a}
Let $\alpha$ and $\beta$ be defined as in
Theorem~\ref{thm.dominating.heinrich}. Then, $\alpha$ and $\beta$ are
even.
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.dominating.heinrich-lemma.a}.]
Let us first show that $\beta$ is even.

Indeed, let $S$ be the set of all detached pairs $\tup{A, B}$ for
which both numbers $\abs{A}$ and $\abs{B}$ are odd.
Then, the definition of $\beta$ can be rewritten as
$\beta = \abs{S}$. Clearly, $S$ is a finite set.

For every $\tup{A, B} \in S$, we have
$\tup{B, A} \in S$\ \ \ \ \footnote{\textit{Proof.} Let
$\tup{A, B} \in S$. Thus, $\tup{A, B}$ is a detached pair for which
both numbers $\abs{A}$ and $\abs{B}$ are odd (by the definition of
$S$). Hence, $A$ and $B$ are two subsets of $V$ (since $\tup{A, B}$ is
a detached pair).
But Lemma~\ref{lem.dominating.heinrich-lemma3} shows that $\tup{A, B}$
is a detached pair if and only if $\tup{B, A}$ is a detached pair.
Hence, $\tup{B, A}$ is a detached pair (since $\tup{A, B}$ is a
detached pair). Furthermore, both numbers $\abs{B}$ and $\abs{A}$ are
odd. Thus, $\tup{B, A}$ is a detached pair for which both numbers
$\abs{B}$ and $\abs{A}$ are odd. In other words, $\tup{B, A} \in S$
(by the definition of $S$), qed.}. Hence, we can define a map
$\sigma : S \to S$ by setting
\[
\sigma\tup{A, B} = \tup{B, A}
\qquad \text{for all } \tup{A, B} \in S .
\]
Consider this $\sigma$. It is easy to see that
$\sigma \circ \sigma = \id_S$\ \ \ \ \footnote{\textit{Proof.}
For every $\tup{A, B} \in S$, we have
\begin{align*}
\tup{\sigma \circ \sigma} \tup{A, B}
&= \sigma \tup{\underbrace{\sigma \tup{A, B}}_{= \tup{B, A}}}
= \sigma \tup{B, A} = \tup{A, B}
\end{align*}
(by the definition of $\sigma$). In other words, the map
$\sigma \circ \sigma$ sends each $\tup{A, B} \in S$ to itself. Hence,
$\sigma \circ \sigma = \id_S$.}.

Each $i \in S$ satisfies
$\sigma\tup{i} \neq i$\ \ \ \ \footnote{\text{Proof.}
Let $i \in S$. We must prove that $\sigma\tup{i} \neq i$.

We have $i \in S$.
In other words, $i$ is a detached pair $\tup{A, B}$ for
which both numbers $\abs{A}$ and $\abs{B}$ are odd (by the
definition of $S$). Consider
this $\tup{A, B}$. The number $\abs{B}$ is odd and is a nonnegative
integer. Hence, this number $\abs{B}$ is positive (because any odd
nonnegative integer is positive). Thus, the set
$B$ is nonempty. In other words, $B \neq \varnothing$.

But $\tup{A, B}$ is a detached pair. In other
words, $A$ and $B$ are two disjoint subsets of $V$ having the
property that there exists no edge $ab \in E$ satisfying $a \in A$
and $b \in B$ (by the definition of a ``detached pair'').
Now, $A \cap B = \varnothing$ (since $A$ and $B$ are disjoint).
If we had $A = B$, then we would have
$\underbrace{A}_{=B} \cap B = B \cap B = B \neq \varnothing$,
which would contradict $A \cap B = \varnothing$. Hence, we cannot
have $A = B$. Thus, $A \neq B$.

If we had $\tup{A, B} = \tup{B, A}$, then we would have
$A = B$, which would contradict $A \neq B$. Hence, we cannot have
$\tup{A, B} = \tup{B, A}$. Therefore, $\tup{A, B} \neq
\tup{B, A}$.

But $i = \tup{A, B}$, and thus $\sigma\tup{i} = \sigma\tup{A, B}
= \tup{B, A}$ (by the definition of $\sigma$).
Now, $i = \tup{A, B} \neq \tup{B, A} = \sigma\tup{i}$. In other
words, $\sigma\tup{i} \neq i$, qed.}.
Hence, Corollary~\ref{cor.dominating.heinrich-lemma-inv0}
shows that $\abs{S}$ is even. In other words, $\beta$ is even
(since $\beta = \abs{S}$).

The same argument (with the obvious changes\footnote{For example,
``odd'' has to be replaced by ``even and positive''.}) shows that
$\alpha$ is even. This completes the proof of
Lemma~\ref{lem.dominating.heinrich-lemma.a}.
\end{proof}

We will spend the rest of this section manipulating sums in various
artful ways. These manipulations will culminate in a proof
of Theorem~\ref{thm.dominating.heinrich} \textbf{(b)}; they also
provide examples of techniques that are useful throughout
mathematics.

\begin{lemma} \label{lem.dominating.heinrich-lemma-2sum}
We have
\[
\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing}}
  \tup{\tup{-1}^{\abs{A}} + \tup{-1}^{\abs{B}}}
= 2
\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing}}
  \tup{-1}^{\abs{A}} .
\]
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.dominating.heinrich-lemma-2sum}.]
First of all,
\begin{align}
& \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing}}
  \tup{\tup{-1}^{\abs{A}} + \tup{-1}^{\abs{B}}}
\nonumber \\
& =
\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing}}
  \tup{-1}^{\abs{A}}
+
\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing}}
  \tup{-1}^{\abs{B}}
.
\label{pf.lem.dominating.heinrich-lemma-2sum.1}
\end{align}
Let us now rewrite the second sum on the right hand side of
this equation:
\begin{align*}
& \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing}}
  \tup{-1}^{\abs{B}} \\
& =
\sum_{\substack{\tup{B, A} \text{ is a detached pair}; \\
                B \neq \varnothing; \  A \neq \varnothing}}
  \tup{-1}^{\abs{A}} \\
& \qquad
\left( \text{here, we have renamed the summation index }
         \tup{A, B} \text{ as } \tup{B, A} \right) \\
& =
\sum_{\substack{\tup{B, A} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing}}
  \tup{-1}^{\abs{A}}
=
\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing}}
  \tup{-1}^{\abs{A}}
\end{align*}
(because the condition
``$\tup{B, A}$ is a detached pair'' under the summation
sign is equivalent to the condition ``$\tup{A, B}$ is a
detached pair'' (by Lemma~\ref{lem.dominating.heinrich-lemma3})).
Hence, \eqref{pf.lem.dominating.heinrich-lemma-2sum.1} becomes
\begin{align*}
&
\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing}}
  \tup{\tup{-1}^{\abs{A}} + \tup{-1}^{\abs{B}}} \\
& =
\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing}}
  \tup{-1}^{\abs{A}}
+
\underbrace{
\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing}}
  \tup{-1}^{\abs{B}}
}_{
=
\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing}}
  \tup{-1}^{\abs{A}}
} \\
& =
\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing}}
  \tup{-1}^{\abs{A}}
+
\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing}}
  \tup{-1}^{\abs{A}} \\
& = 2
\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing}}
  \tup{-1}^{\abs{A}}
.
\end{align*}
This proves
Lemma~\ref{lem.dominating.heinrich-lemma-2sum}.
\end{proof}

\begin{lemma} \label{lem.dominating.heinrich-lemma-2sum2}
Let $n = \abs{V}$. Assume that $n > 0$. Let $\delta$
be the number of dominating sets of $G$. Then,
\[
\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing}}
  \tup{-1}^{\abs{A}}
= \delta - \tup{2^n - 1}.
\]
\end{lemma}

\begin{proof}[Proof of
Lemma~\ref{lem.dominating.heinrich-lemma-2sum2}.]
We first observe that the set $V$ has $2^{\abs{V}}$ subsets. In other
words, the set $V$ has $2^n$ subsets (since $\abs{V} = n$). Thus, the
sum $\sum_{B \subseteq V} 1$ has $2^n$ addends. Since each of these
addends equals $1$, we conclude that this sum equals $2^n \cdot 1
= 2^n$. In other words,
\begin{equation}
\sum_{B \subseteq V} 1 = 2^n .
\label{pf.lem.dominating.heinrich-lemma-2sum2.1}
\end{equation}

On the other hand, each subset $B$ of $V$ is either dominating or not.
Hence,
\begin{align*}
& \sum_{B \subseteq V} \ive{B \text{ is dominating}}  \\
&=
\sum_{\substack{B \subseteq V; \\ B \text{ is dominating}}}
    \underbrace{\ive{B \text{ is dominating}}}_{\substack{
                 = 1 \\ \text{(since } B \text{ is dominating)}}}
+ \sum_{\substack{B \subseteq V; \\ B \text{ is not dominating}}}
    \underbrace{\ive{B \text{ is dominating}}}_{\substack{
                 = 0 \\ \text{(since } B \text{ is not dominating)}}}
 \\
&=
\sum_{\substack{B \subseteq V; \\ B \text{ is dominating}}}
    1
+ \underbrace{
  \sum_{\substack{B \subseteq V; \\ B \text{ is not dominating}}}
    0}_{=0}
=
\sum_{\substack{B \subseteq V; \\ B \text{ is dominating}}} 1 .
\end{align*}

But the number of dominating sets of $G$ is $\delta$. In other words,
the number of dominating subsets $B \subseteq V$ is $\delta$. Hence,
the sum
$\sum_{\substack{B \subseteq V; \\ B \text{ is dominating}}} 1$
has $\delta$ addends. Since each of these addends equals $1$, we thus
see that this sum equals $\delta \cdot 1 = \delta$. In other words,
\[
\sum_{\substack{B \subseteq V; \\ B \text{ is dominating}}} 1
= \delta .
\]
Hence,
\begin{equation}
\sum_{B \subseteq V} \ive{B \text{ is dominating}}
= \sum_{\substack{B \subseteq V; \\ B \text{ is dominating}}} 1
= \delta .
\label{pf.lem.dominating.heinrich-lemma-2sum2.2}
\end{equation}

The subset $\varnothing$ of $V$ is not
dominating\footnote{\textit{Proof.} Assume the contrary. Thus, the
subset $\varnothing$ of $V$ is dominating.

The set $V$ is nonempty (since $\abs{V} = n > 0$). Thus, there exists
some $q \in V$. Consider this $q$. But the set $\varnothing$ is
dominating. In other words, for every vertex
$v \in \verts{G} \setminus \varnothing$, at least one neighbor of
$v$ belongs to $\varnothing$. Applying this to $v = q$, we conclude
that at least one neighbor of $q$ belongs to $\varnothing$ (since
$q \in V = \verts{G} = \verts{G} \setminus \varnothing$). Hence, at
least some object belongs to $\varnothing$. In other words,
$\varnothing$ is nonempty. This is absurd. This contradiction shows
that our assumption is false, qed.}. Hence,
$\ive{\varnothing \text{ is dominating}} = 0$.

Each detached pair $\tup{A, B}$ consists of two subsets $A$ and $B$
of $V$ (by the definition of a ``detached pair''). Hence,
\begin{align}
& \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing}}
  \tup{-1}^{\abs{A}} \nonumber \\
&=
\sum_{\substack{B \subseteq V; \\ B \neq \varnothing}}
\underbrace{
\sum_{\substack{A \subseteq V; \\ A \neq \varnothing; \\
                \tup{A, B} \text{ is a detached pair}}}
\tup{-1}^{\abs{A}}
}_{\substack{= \ive{B \text{ is dominating}} - 1 \\
        \text{(by Corollary~\ref{cor.dominating.heinrich-lemma2c})}}}
 \nonumber \\
&= \sum_{\substack{B \subseteq V; \\ B \neq \varnothing}}
\tup{\ive{B \text{ is dominating}} - 1} .
\label{pf.lem.dominating.heinrich-lemma-2sum2.3}
\end{align}

But the sum
$\sum_{B \subseteq V} \tup{\ive{B \text{ is dominating}} - 1}$ has an
addend for $B = \varnothing$. If we split off this addend, we find
\begin{align*}
& \sum_{B \subseteq V} \tup{\ive{B \text{ is dominating}} - 1} \\
& = \tup{\underbrace{\ive{\varnothing \text{ is dominating}}}_{=0} - 1}
+ \sum_{\substack{B \subseteq V; \\ B \neq \varnothing}}
\tup{\ive{B \text{ is dominating}} - 1} \\
&= -1
+ \sum_{\substack{B \subseteq V; \\ B \neq \varnothing}}
\tup{\ive{B \text{ is dominating}} - 1} .
\end{align*}
Thus,
\begin{align*}
\sum_{\substack{B \subseteq V; \\ B \neq \varnothing}}
\tup{\ive{B \text{ is dominating}} - 1}
&= \underbrace{
\sum_{B \subseteq V} \tup{\ive{B \text{ is dominating}} - 1}
}_{= \sum_{B \subseteq V} \ive{B \text{ is dominating}}
- \sum_{B \subseteq V} 1}
+ 1 \\
&= \underbrace{\sum_{B \subseteq V} \ive{B \text{ is dominating}}}_{
        \substack{= \delta \\
       \text{(by \eqref{pf.lem.dominating.heinrich-lemma-2sum2.2})}}}
- \underbrace{\sum_{B \subseteq V} 1}_{\substack{= 2^n \\
       \text{(by \eqref{pf.lem.dominating.heinrich-lemma-2sum2.1})}}}
+ 1
= \delta - 2^n + 1.
\end{align*}
Thus, \eqref{pf.lem.dominating.heinrich-lemma-2sum2.3} becomes
\begin{align*}
& \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing}}
  \tup{-1}^{\abs{A}} \\
&= \sum_{\substack{B \subseteq V; \\ B \neq \varnothing}}
\tup{\ive{B \text{ is dominating}} - 1} = \delta - 2^n + 1
= \delta - \tup{2^n - 1} .
\end{align*}
This proves Lemma~\ref{lem.dominating.heinrich-lemma-2sum2}.
\end{proof}

Let us now finally step to the proof of
Theorem~\ref{thm.dominating.heinrich}:

\begin{proof}[Proof of Theorem~\ref{thm.dominating.heinrich}.]
\textbf{(a)} Theorem~\ref{thm.dominating.heinrich} \textbf{(a)} is
precisely Lemma~\ref{lem.dominating.heinrich-lemma.a}, which has
already been proven.

\textbf{(b)} Let $\delta$ be the number of dominating sets of $G$.

We shall compute the sum
$\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing}}
  \tup{\tup{-1}^{\abs{A}} + \tup{-1}^{\abs{B}}}$
in two different ways, and then compare the results.

The first way relies on
Lemma~\ref{lem.dominating.heinrich-lemma-2sum} and on
Lemma~\ref{lem.dominating.heinrich-lemma-2sum2}:
From Lemma~\ref{lem.dominating.heinrich-lemma-2sum}, we obtain
\begin{align}
\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing}}
  \tup{\tup{-1}^{\abs{A}} + \tup{-1}^{\abs{B}}}
&= 2
\underbrace{
\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing}}
  \tup{-1}^{\abs{A}}
}_{\substack{= \delta - \tup{2^n - 1} \\
        \text{(by Lemma~\ref{lem.dominating.heinrich-lemma-2sum2})}}}
\nonumber \\
&= 2 \tup{\delta - \tup{2^n - 1}} .
\label{pf.thm.dominating.heinrich.1}
\end{align}

Now, let us try another way. We observe that each detached pair
$\tup{A, B}$ satisfies one and only one of the following four
conditions:
\begin{enumerate}
\item The number $\abs{A}$ is even, and the number $\abs{B}$ is even.
\item The number $\abs{A}$ is even, and the number $\abs{B}$ is odd.
\item The number $\abs{A}$ is odd, and the number $\abs{B}$ is even.
\item The number $\abs{A}$ is odd, and the number $\abs{B}$ is odd.
\end{enumerate}
Accordingly, the sum on the left hand side of
\eqref{pf.thm.dominating.heinrich.1} can be split into four smaller
sums:
\begin{align*}
& \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing}}
  \tup{\tup{-1}^{\abs{A}} + \tup{-1}^{\abs{B}}}
  \\
&= \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing ; \\
                \abs{A} \text{ is even};
                \ \abs{B} \text{ is even}}}
  \tup{\underbrace{\tup{-1}^{\abs{A}}}_{\substack{= 1 \\
               \text{(since } \abs{A} \text{ is even)}}}
       + \underbrace{\tup{-1}^{\abs{B}}}_{\substack{= 1 \\
               \text{(since } \abs{B} \text{ is even)}}}} \\
& \qquad +  \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing ; \\
                \abs{A} \text{ is even};
                \ \abs{B} \text{ is odd}}}
  \tup{\underbrace{\tup{-1}^{\abs{A}}}_{\substack{= 1 \\
               \text{(since } \abs{A} \text{ is even)}}}
       + \underbrace{\tup{-1}^{\abs{B}}}_{\substack{= -1 \\
               \text{(since } \abs{B} \text{ is odd)}}}} \\
& \qquad +  \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing ; \\
                \abs{A} \text{ is odd};
                \ \abs{B} \text{ is even}}}
  \tup{\underbrace{\tup{-1}^{\abs{A}}}_{\substack{= -1 \\
               \text{(since } \abs{A} \text{ is odd)}}}
       + \underbrace{\tup{-1}^{\abs{B}}}_{\substack{= 1 \\
               \text{(since } \abs{B} \text{ is even)}}}} \\
& \qquad +  \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing ; \\
                \abs{A} \text{ is odd};
                \ \abs{B} \text{ is odd}}}
  \tup{\underbrace{\tup{-1}^{\abs{A}}}_{\substack{= -1 \\
               \text{(since } \abs{A} \text{ is odd)}}}
       + \underbrace{\tup{-1}^{\abs{B}}}_{\substack{= -1 \\
               \text{(since } \abs{B} \text{ is odd)}}}} \\
&= \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing ; \\
                \abs{A} \text{ is even};
                \ \abs{B} \text{ is even}}}
   \underbrace{\tup{1 + 1}}_{= 2}
+ \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing ; \\
                \abs{A} \text{ is even};
                \ \abs{B} \text{ is odd}}}
   \underbrace{\tup{1 + \tup{-1}}}_{= 0} \\
&\qquad + \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing ; \\
                \abs{A} \text{ is odd};
                \ \abs{B} \text{ is even}}}
   \underbrace{\tup{\tup{-1} + 1}}_{= 0}
+ \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing ; \\
                \abs{A} \text{ is odd};
                \ \abs{B} \text{ is odd}}}
   \underbrace{\tup{\tup{-1} + \tup{-1}}}_{= -2} \\
&= \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing ; \\
                \abs{A} \text{ is even};
                \ \abs{B} \text{ is even}}}
   2
+ \underbrace{\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing ; \\
                \abs{A} \text{ is even};
                \ \abs{B} \text{ is odd}}}
   0}_{= 0} \\
&\qquad + \underbrace{
   \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing ; \\
                \abs{A} \text{ is odd};
                \ \abs{B} \text{ is even}}}
   0}_{= 0}
+ \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing ; \\
                \abs{A} \text{ is odd};
                \ \abs{B} \text{ is odd}}}
   \tup{-2}
\end{align*}
\begin{align}
&= \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing ; \\
                \abs{A} \text{ is even};
                \ \abs{B} \text{ is even}}}
   2
+ \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing ; \\
                \abs{A} \text{ is odd};
                \ \abs{B} \text{ is odd}}}
   \tup{-2} .
\label{pf.thm.dominating.heinrich.3}
\end{align}

We shall now analyze the two sums on the right hand side of
\eqref{pf.thm.dominating.heinrich.3} more closely.
Let us begin with the first sum. For any subset $A$ of $V$, the
condition ``$A \neq \varnothing$'' is equivalent to the condition
``$\abs{A}$ is positive'' (because clearly, the finite set $A$ is
distinct from $\varnothing$ if and only if its size $\abs{A}$ is
positive). Likewise, for any subset $B$ of $V$, the condition
``$B \neq \varnothing$'' is equivalent to the condition
``$\abs{B}$ is positive''. Combining the preceding two sentences, we
conclude that the conditions ``$A \neq \varnothing$'' and
``$B \neq \varnothing$'' under the summation sign
$\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing ; \\
                \abs{A} \text{ is even};
                \ \abs{B} \text{ is even}}}$
are equivalent to the conditions ``$\abs{A}$ is positive'' and
``$\abs{B}$ is positive'', respectively. Hence, we can rewrite this
summation sign as
$\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                \abs{A} \text{ is positive} ; 
                \ \abs{B} \text{ is positive} ; \\
                \abs{A} \text{ is even};
                \ \abs{B} \text{ is even}}}$.
Thus,
\begin{align}
\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing ; \\
                \abs{A} \text{ is even};
                \ \abs{B} \text{ is even}}}
   2
&= \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                \abs{A} \text{ is positive} ; 
                \ \abs{B} \text{ is positive} ; \\
                \abs{A} \text{ is even};
                \ \abs{B} \text{ is even}}} 2
= \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                \abs{A} \text{ is even and positive} ; \\ 
                \abs{B} \text{ is even and positive}}} 2
\nonumber \\
&= \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                \text{both numbers } \abs{A} \text{ and } \abs{B}
                \text{ are even and positive}}} 2 .
\label{pf.thm.dominating.heinrich.4a1}
\end{align}
But the sum $\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                \text{both numbers } \abs{A} \text{ and } \abs{B}
                \text{ are even and positive}}} 2$
has exactly $\alpha$ terms (since the number of all detached pairs
$\tup{A, B}$ for which both numbers $\abs{A}$ and $\abs{B}$ are even
and positive is $\alpha$), and thus equals $\alpha \cdot 2$ (since
each of its $\alpha$ terms equals $2$). Thus,
$\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                \text{both numbers } \abs{A} \text{ and } \abs{B}
                \text{ are even and positive}}} 2
= \alpha \cdot 2 = 2 \alpha$. Hence,
\eqref{pf.thm.dominating.heinrich.4a1} becomes
\begin{align}
\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing ; \\
                \abs{A} \text{ is even};
                \ \abs{B} \text{ is even}}}
   2
&= \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                \text{both numbers } \abs{A} \text{ and } \abs{B}
                \text{ are even and positive}}} 2
= 2 \alpha .
\label{pf.thm.dominating.heinrich.4a12}
\end{align}

Let us now attack the second sum. We have
\begin{align}
\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing ; \\
                \abs{A} \text{ is odd};
                \ \abs{B} \text{ is odd}}}
   \tup{-2}
&= \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                \text{both numbers } \abs{A} \text{ and } \abs{B}
                \text{ are odd and positive}}} \tup{-2} .
\label{pf.thm.dominating.heinrich.4b1}
\end{align}
(Indeed, this can be proven in the same way as we proved
\eqref{pf.thm.dominating.heinrich.4a1}, except that we must replace
every word ``even'' by ``odd'', and every appearance of $2$ by $-2$.)

But if $\tup{A, B}$ is a detached pair, then the condition
``both numbers $\abs{A}$ and $\abs{B}$ are odd and positive'' is
equivalent to the simpler condition
``both numbers $\abs{A}$ and $\abs{B}$ are
odd''\footnote{\textit{Proof.} Let $\tup{A, B}$ be a detached pair.
Thus, $A$ and $B$ are two subsets of $V$ (by the definition of
``detached pair''), and thus are two finite sets. Hence, $\abs{A}$ and
$\abs{B}$ are nonnegative integers. Therefore, if $\abs{A}$ and
$\abs{B}$ are odd, then $\abs{A}$ and $\abs{B}$ are automatically
positive (because if a nonnegative integer is odd, then it is
automatically positive). Therefore, the condition
``both numbers $\abs{A}$ and $\abs{B}$ are odd and positive'' is
equivalent to the simpler condition
``both numbers $\abs{A}$ and $\abs{B}$ are odd''. Qed.}. Hence, the
summation sign
$\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                \text{both numbers } \abs{A} \text{ and } \abs{B}
                \text{ are odd and positive}}} \tup{-2}$
can be rewritten as
$\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                \text{both numbers } \abs{A} \text{ and } \abs{B}
                \text{ are odd}}} \tup{-2}$.
Thus,
\[
\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                \text{both numbers } \abs{A} \text{ and } \abs{B}
                \text{ are odd and positive}}} \tup{-2}
= \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                \text{both numbers } \abs{A} \text{ and } \abs{B}
                \text{ are odd}}} \tup{-2} .
\]
But the sum $\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                \text{both numbers } \abs{A} \text{ and } \abs{B}
                \text{ are odd}}} \tup{-2}$
has exactly $\beta$ terms (since the number of all detached pairs
$\tup{A, B}$ for which both numbers $\abs{A}$ and $\abs{B}$ are odd
is $\beta$), and thus equals $\beta \cdot \tup{-2}$ (since
each of its $\beta$ terms equals $-2$). Thus, \newline
$\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                \text{both numbers } \abs{A} \text{ and } \abs{B}
                \text{ are odd}}} \tup{-2}
= \beta \cdot \tup{-2} = -2 \beta$. Hence,
\eqref{pf.thm.dominating.heinrich.4b1} becomes
\begin{align}
\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing ; \\
                \abs{A} \text{ is odd};
                \ \abs{B} \text{ is odd}}}
   \tup{-2}
&= \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                \text{both numbers } \abs{A} \text{ and } \abs{B}
                \text{ are odd and positive}}} \tup{-2} \nonumber \\
&= \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                \text{both numbers } \abs{A} \text{ and } \abs{B}
                \text{ are odd}}} \tup{-2}
= -2 \beta .
\label{pf.thm.dominating.heinrich.4b12}
\end{align}

Now, \eqref{pf.thm.dominating.heinrich.3} becomes

\begin{align*}
& \sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing}}
  \tup{\tup{-1}^{\abs{A}} + \tup{-1}^{\abs{B}}}
  \\
&= \underbrace{\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing ; \\
                \abs{A} \text{ is even};
                \ \abs{B} \text{ is even}}}
   2}_{\substack{ = 2 \alpha \\
        \text{(by \eqref{pf.thm.dominating.heinrich.4a12})}}}
+ \underbrace{\sum_{\substack{\tup{A, B} \text{ is a detached pair}; \\
                A \neq \varnothing; \  B \neq \varnothing ; \\
                \abs{A} \text{ is odd};
                \ \abs{B} \text{ is odd}}}
   \tup{-2}}_{\substack{ = - 2 \beta \\
        \text{(by \eqref{pf.thm.dominating.heinrich.4b12})}}} \\
&= 2 \alpha + \tup{-2 \beta} = 2 \tup{\alpha - \beta} .
\end{align*}

Comparing this with \eqref{pf.thm.dominating.heinrich.1}, we find
\[
2 \tup{\delta - \tup{2^n - 1}} = 2 \tup{\alpha - \beta} .
\]
Cancelling $2$ from this equality, we obtain
$\delta - \tup{2^n - 1} = \alpha - \beta$. Solving this equation for
$\delta$, we find $\delta = 2^n - 1 + \alpha - \beta$.

Now, recall that $\delta$ is the number of dominating sets of $G$.
Hence, the number of dominating sets of $G$ is
$\delta = 2^n - 1 + \alpha - \beta$. This proves
Theorem~\ref{thm.dominating.heinrich} \textbf{(b)}.
\end{proof}

\subsection{\label{subsect.dominating.part1}Distances in graphs;
first proof of Proposition~\ref{prop.dominating.|V|/2}}

\begin{todo}
 Write this proof up. Note that it has several steps: First,
 splitting into connected components, and then (WLOG assuming $G$
 to be connected) the actual argument using distances.
\end{todo}

\subsection{\label{subsect.dominating.part2}Independent sets;
second proof of Proposition~\ref{prop.dominating.|V|/2}}

Now, let us prove Proposition~\ref{prop.dominating.|V|/2} using the
concept of \textit{independent sets}. This concept (which is
actually more fundamental than that of dominating sets) is easily
defined:

\begin{definition} \label{def.dominating.indset}
Let $G = \tup{V, E}$ be a simple graph. A subset $S$ of $V$ is
said to be \textit{independent} (with respect to $G$) if and only
if no two distinct elements of $S$ are adjacent.

An \textit{independent set} of $G$ means a subset of $V$ that
is independent (with respect to $G$).
\end{definition}

Independent sets are often called \textit{stable sets}.

If $G = \tup{V, E}$ is a simple graph, then each subset $S$ of
$V$ that has size $\abs{S} \leq 1$ is automatically independent
(since it has no two distinct elements). A subset $S$ of $V$ that
has size $\abs{S} = 2$ is independent if and only if its two
elements are non-adjacent. A subset $S$ of $V$ that has size $3$
is the same as an anti-triangle of $G$, as defined in
Exercise~\ref{exa.simple.R33.two} above.
Here is a concrete example:

\begin{example}
Let $V$, $E$ and $G$ be as in Example~\ref{exa.simple.R33}
\textbf{(c)}. Then, the subset $\set{2, 4, 6}$ of $V$ is
independent (since no two distinct elements of this subset are
adjacent), whereas the subset $\set{1, 3, 5}$ is not
independent (since the two distinct elements $1$ and $3$ of
this subset are adjacent).
\end{example}

\begin{todo}
explain that independent sets are induced subgraphs isomorphic
to the empty graph.
\end{todo}

The following property of independent set is almost trivial:

\begin{lemma} \label{lem.dominating.indset.addv}
Let $G = \tup{V, E}$ be a simple graph. Let $S$ be an independent set
of $G$. Let $v \in V$. Assume that no neighbor of $v$ belongs to $S$.
Then, $S \cup \set{v}$ also is an independent set of $G$.
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.dominating.indset.addv}.]
We have $\verts{G} = V$ (since $G = \tup{V, E}$). Furthermore, recall
that $S$ is an independent set of $G$. In other words,
the subset $S$ of $V$ is independent. In other words, no two
distinct elements of $S$ are adjacent (by the definition of
``independent'').

Clearly, $S \cup \set{v}$ is a subset of $V$ (since $S \subseteq V$
and $v \in V$).

Assume (for the sake of contradiction) that some two distinct elements
of $S \cup \set{v}$ are adjacent. Fix two such elements, and denote
them by $p$ and $q$. Hence, $p$ and $q$ are two distinct elements of
$S \cup \set{v}$, and are adjacent.
We have $p \neq q$ (since $p$ and $q$ are distinct). Hence,
at least one of the elements $p$ and $q$ must be distinct from $v$
(because otherwise, both $p$ and $q$ would be equal to $v$, which
would yield that $p = q$, but this would contradict $p \neq q$). In
other words, $p$ is distinct from $v$, or $q$ is distinct from $v$
(or both). Hence, we WLOG assume that $p$ is distinct from $v$ (since
otherwise, we can simply switch $p$ with $q$). Then, $p \neq v$.
Combining this with $p \in S \cup \set{v}$, we obtain
$p \in \tup{S \cup \set{v}} \setminus \set{v} \subseteq S$. Hence,
$q = v$ \ \ \ \ \footnote{\textit{Proof.} Assume the contrary. Thus,
$q \neq v$. Combining this with $q \in S \cup \set{v}$, we obtain
$q \in \tup{S \cup \set{v}} \setminus \set{v} \subseteq S$. Now, $p$
and $q$ are two distinct elements of $S$ (since $p \in S$, $q \in S$
and $p \neq q$), and are adjacent. Hence, there are two distinct
elements of $S$ that are adjacent (namely, $p$ and $q$). This
contradicts the fact that no two distinct elements of $S$ are
adjacent. This contradiction proves that our assumption was wrong,
qed.}. Now, $p$ is a neighbor of $q$ (since $p$ and $q$ are adjacent).
In other words, $p$ is a neighbor of $v$ (since $q = v$). Hence,
at least one neighbor of $v$ belongs to $S$ (namely, the neighbor
$p$). This contradicts the fact that no neighbor of $v$ belongs to
$S$.

This contradiction proves that our assumption (that some two distinct
elements of $S \cup \set{v}$ are adjacent) was false. Hence, no two
distinct elements of $S \cup \set{v}$ are adjacent. In other words,
the subset $S \cup \set{v}$ of $V$ is independent (by the definition
of ``independent''). In other words, $S \cup \set{v}$ is an
independent set of $G$. This proves
Lemma~\ref{lem.dominating.indset.addv}.
\end{proof}

We shall now consider two specific classes of independent sets:
the \textit{maximum} and the \textit{maximal} ones.
These are not the same, and the contrast between them is rather
important to understand. Let us define the two classes:

\begin{definition} \label{def.dominating.indset.max}
Let $G = \tup{V, E}$ be a simple graph.

\textbf{(a)} A \textit{maximum independent set} of $G$ means
a subset of $V$ that is independent and has the highest possible
size among all independent sets. In other words, a
\textit{maximum independent set} of $G$ means a subset $S$ of
$V$ that is independent and that has the property that every
independent subset $T$ of $V$ satisfies $\abs{T} \leq \abs{S}$.

\textbf{(b)} A \textit{maximal independent set} of $G$ means
a subset of $V$ that is independent and that cannot be written
as a proper subset of any independent subset of $V$. In other
words, a \textit{maximal independent set} of $G$ means a subset
of $V$ that is independent and that has the property that no
independent subset $T$ of $V$ satisfies $S \subsetneq T$.
\end{definition}

Thus, roughly speaking, a maximum independent set is an
independent set having maximum size (among the independent sets),
whereas a maximal independent set is an independent set that
cannot be extended to a larger independent set by adding new
elements.

Notice that a simple graph often will have several
maximum independent sets (after all, the requirement to have
maximum size does not uniquely determine the set; it merely
uniquely determines the size), and also several maximal
independent sets.

It is easy to see that each maximum independent set of a
simple graph $G$ is automatically a maximal independent set
of $G$ as well. However, the opposite is not true, as the
following example shows:

\begin{example}
Let $V$, $E$ and $G$ be as in Example~\ref{exa.simple.R33}
\textbf{(c)}. Then, the subset $\set{2, 4, 6}$ of $V$ is
independent, and is a maximum independent set of $G$
(indeed, it is easy to check that each independent set of $G$
has size $\leq 3$). The subset $\set{1, 5}$ is also
independent, and is a \textbf{maximal} independent set of $G$
(indeed, it is easy to check that no independent subset $T$
of $V$ satisfies $\set{1, 5} \subsetneq T$, because each of
the remaining vertices $2, 3, 4, 6$ of $G$ is connected to
at least one of $1$ and $5$ and therefore cannot be in an
independent set together with $1$ and $5$), but not a
\textbf{maximum} independent set of $G$ (since the independent
set $\set{2, 4, 6}$ has greater size).
\end{example}

You might wonder how to compute a maximum independent set
or a maximal independent set of a simple graph $G = \tup{V, E}$.
Obviously, one way to do so is to catalogue all subsets of $V$,
then check which of them are independent, and then check which
of them are maximum independent sets and which are maximal
independent sets. This algorithm, while theoretically doable,
is massively inefficient, since the number of subsets of $V$
grows exponentially with $\abs{V}$. Are there fast algorithms?
This is a more interesting question, and the answers for
\textbf{maximum} and for \textbf{maximal} independent sets
are completely different:
\begin{itemize}
 \item There are, most likely, no quick algorithms to find
       a \textbf{maximum} independent set of a simple graph
       $G = \tup{V, E}$. Indeed, this problem is NP-hard. There
       are better algorithms than checking all subsets of $V$,
       but no algorithm of polynomial time in $\abs{V}$ is
       possible (unless $P = NP$).
 \item Finding a \textbf{maximal} independent set of a simple
       graph $G = \tup{V, E}$ is easy: Start with the empty
       set (which is clearly independent), and keep adding new
       elements to it while keeping the subset
       independent\footnote{It is easy to check whether
       adding a given new vertex
       $v$ to a given independent set $S$ keeps the set
       independent (in fact, we just need to check that $v$
       is not adjacent to any of the elements of $S$).},
       until it is no longer possible.
       Once it is no longer possible, your independent subset
       is a maximal independent set. This is a polynomial-time
       algorithm. We shall formalize this algorithm (and prove its
       correctness) further below (in
       Proposition~\ref{prop.dominating.indset.alg-correct}).
\end{itemize}

Now, let us show a simple yet crucial fact about maximal independent
sets:

\begin{lemma} \label{lem.dominating.indset.max}
Let $G = \tup{V, E}$ be a simple graph. Let $S$ be an independent
subset of $V$. Then, $S$ is a maximal independent set of $G$ if and
only if $S$ is dominating.
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.dominating.indset.max}.]
We have $\verts{G} = V$ (since $G = \tup{V, E}$). Furthermore, recall
that the subset $S$ of $V$ is independent. In other words, no two
distinct elements of $S$ are adjacent (by the definition of
``independent'').

Now, let us make the following two claims:

\begin{statement}
\textit{Claim 1:} If $S$ is a maximal independent set of $G$, then
$S$ is dominating.

\textit{Claim 2:} If $S$ is dominating, then $S$ is a maximal
independent set of $G$.
\end{statement}

\textit{Proof of Claim 1:} Assume that $S$ is a maximal independent
set of $G$. We must prove that $S$ is dominating.

We know that $S$ is a maximal independent set of $G$. In other words,
$S$ is a subset of $V$ that is independent and that cannot be written
as a proper subset of any independent subset of $V$.

Let $v \in \verts{G} \setminus S$ be a vertex. Thus, $v \in \verts{G}$
and $v \notin S$. From $S \subseteq V$ and $v \in \verts{G} = V$, we
conclude that $S \cup \set{v}$ is a subset of $V$.
This subset $S \cup \set{v}$ of $V$ is not
independent\footnote{\textit{Proof.} Assume the contrary. Thus, the
subset $S \cup \set{v}$ of $V$ is independent. But $S$ is a proper
subset of $S \cup \set{v}$ (since $v \notin S$). Hence, $S$ can be
written as a proper subset of some independent subset of $V$
(namely, of the independent subset $S \cup \set{v}$). This contradicts
the fact that $S$ cannot be written as a proper subset of any
independent subset of $V$. This contradiction proves that our
assumption was wrong, qed.}. Hence, at least one neighbor of $v$
belongs to $S$\ \ \ \ \footnote{\textit{Proof.} Assume the contrary.
Thus, no neighbor of $v$ belongs to $S$. Hence,
Lemma~\ref{lem.dominating.indset.addv} shows that $S \cup \set{v}$
also is an independent set of $G$ (since $v \in \verts{G} = V$). In
other words, the subset $S \cup \set{v}$ of $V$ is independent.
This contradicts the fact that the subset $S \cup \set{v}$ of $V$ is
not independent. This contradiction proves that our assumption was
wrong, qed.}.

Now, forget that we have fixed $v$. We thus have shown that for
every vertex $v \in \verts{G} \setminus S$, at least one neighbor of
$v$ belongs to $S$. In other words, the subset $S$ of $V$ is
dominating (by the definition of ``dominating''). This proves Claim 1.

\textit{Proof of Claim 2:} Assume that $S$ is dominating. We must
prove that $S$ is a maximal independent set of $G$.

Assume (for the sake of contradiction) that $S$ can be written as a
proper subset of some independent subset of $V$. Let $I$ be this
independent subset. Thus, $S$ is a proper subset of $I$. In
particular, $S \subseteq I$. But $I \setminus S \neq \varnothing$
(since $S$ is a \textbf{proper} subset of $I$). Hence, there exists
some $i \in I \setminus S$. Consider such an $i$. Combining
$i \in I \setminus S \subseteq I \subseteq V = \verts{G}$ with
$i \notin S$ (since $i \in I \setminus S$), we obtain
$i \in \verts{G} \setminus S$.

The subset $I$ of $V$ is independent. In other words, no two distinct
elements of $I$ are adjacent (by the definition of ``independent'').

But the subset $S$ of $V$ is dominating. In other words, for
every vertex $v \in \verts{G} \setminus S$, at least one neighbor of
$v$ belongs to $S$ (by the definition of ``dominating''). Applying
this to $v = i$, we find that at least one neighbor of $i$ belongs to
$S$ (since $i \in \verts{G} \setminus S$). Let $j$ be this neighbor.
Thus, $j \in S$. Also, the vertices $i$ and $j$ are adjacent (since
$j$ is a neighbor of $i$). Hence, the vertices $i$ and $j$ are
distinct. Also, $i$ and $j$ are elements of $I$ (since $i \in I$ and
$j \in S \subseteq I$). Thus, there exist two distinct elements of $I$
that are adjacent (namely, $i$ and $j$). This contradicts the fact
that no two distinct elements of $I$ are adjacent. This contradiction
proves that our assumption (that $S$ can be written as a proper subset
of some independent subset of $V$) is wrong. Hence, $S$ cannot be
written as a proper subset of any independent subset of $V$. Thus,
$S$ is a subset of $V$ that is independent and that cannot be written
as a proper subset of any independent subset of $V$.
In other words, $S$ is a maximal independent set of $G$ (by the
definition of maximal independent sets). This proves Claim 2.

Combining Claim 1 and Claim 2, we conclude that $S$ is a maximal
independent set of $G$ if and only if $S$ is dominating. This proves
Lemma~\ref{lem.dominating.indset.max}.
\end{proof}

Let us now rigorously state the algorithm for finding a maximal
independent set:

\begin{algorithm} \label{alg.dominating.indset}
\textbf{Input:} a simple graph $G = \tup{V, E}$.

\textbf{Output:} a maximal independent set $S$ of $G$.

\begin{enumerate}
\item Define a subset $S$ of $V$ by $S = \varnothing$.
\item \textbf{While} there exists some $v \in V \setminus S$ such that
      no neighbor of $v$ belongs to $S$,
      \textbf{do} the following:
      \begin{itemize}
      \item Choose one such $v$, and add this $v$ to $S$. (Clearly,
      the new $S$ is still a subset of $V$.)
      \end{itemize}
\item Output the subset $S$ of $V$.
\end{enumerate}
\end{algorithm}

(Note that in each iteration of the while-loop in Step 2 of
Algorithm~\ref{alg.dominating.indset}, we only add one $v$ to $S$,
even if there exist several candidates. Then, we go back to the
beginning of the while-loop, and we check again whether there exists
some $v \in V \setminus S$ such that no neighbor of $v$ belongs to
$S$.)

\begin{proposition} \label{prop.dominating.indset.alg-correct}
Algorithm~\ref{alg.dominating.indset} always terminates, and the
subset $S$ that it outputs is indeed a maximal independent set of $G$.
\end{proposition}

We shall show the proof of
Proposition~\ref{prop.dominating.indset.alg-correct} in all detail
due to it being a neat introductory example of reasoning about
algorithms; nevertheless, the proof is almost evident.

\begin{proof}[Proof of
Proposition~\ref{prop.dominating.indset.alg-correct}.]
We will prove the following claims:

\begin{statement}
\textit{Claim 1:} During each iteration of the while-loop in
Algorithm~\ref{alg.dominating.indset}, the size $\abs{S}$ increases
by $1$.

\textit{Claim 2:} Algorithm~\ref{alg.dominating.indset} always
terminates.

\textit{Claim 3:} Consider one single iteration of the while-loop
in Algorithm~\ref{alg.dominating.indset}. If the subset $S$ is
independent before this iteration, then $S$ is also independent after
the iteration.

\textit{Claim 4:} The subset $S$ stays independent throughout
the execution of Algorithm~\ref{alg.dominating.indset}.

\textit{Claim 5:} The subset $S$ that is outputted by
Algorithm~\ref{alg.dominating.indset}
is a maximal independent set of $G$.
\end{statement}

Clearly, Claim 2 and Claim 5 combined will yield
Proposition~\ref{prop.dominating.indset.alg-correct} (once they are
proven). The other three claims are merely auxiliary results.

Let us now prove the five claims:

\textit{Proof of Claim 1.} Consider one
single iteration of the while-loop in
Algorithm~\ref{alg.dominating.indset}. Let $S_{\operatorname{old}}$ be
the value of $S$ at the beginning of this iteration, and let
$S_{\operatorname{new}}$ be the value of $S$ at the end of this
iteration. Thus, $S_{\operatorname{new}}$ is obtained from
$S_{\operatorname{old}}$ by adding the element $v$ that was chosen
during this particular iteration of the while-loop (because what
happens to $S$ during an iteration of the while-loop is that the
element $v$ is being added to $S$). In other words, we have
$S_{\operatorname{new}} = S_{\operatorname{old}} \cup \set{v}$.
But remember how the element $v$ was chosen at the beginning of the
iteration: It was chosen to be an element of $V \setminus S$ such that
no neighbor of $v$ belongs to $S$. Thus, $v$ is an element of
$V \setminus S_{\operatorname{old}}$ such that no neighbor of $v$
belongs to $S_{\operatorname{old}}$. In particular, $v$ is an element
of $V \setminus S_{\operatorname{old}}$. Hence,
$v \notin S_{\operatorname{old}}$. But from
$S_{\operatorname{new}} = S_{\operatorname{old}} \cup \set{v}$, we
obtain
$\abs{S_{\operatorname{new}}}
= \abs{S_{\operatorname{old}} \cup \set{v}}
= \abs{S_{\operatorname{old}}} + 1$ (since
$v \notin S_{\operatorname{old}}$). In other words, the size $\abs{S}$
has increased by $1$ during our iteration.

We thus have shown that during each iteration of the while-loop in
Algorithm~\ref{alg.dominating.indset}, the size $\abs{S}$ increases
by $1$. This proves Claim 1.

\textit{Proof of Claim 2.} Let us show that the while-loop
in Algorithm~\ref{alg.dominating.indset} (more precisely, in its
Step 2) cannot go on forever.

Throughout the execution of the algorithm, $S$ remains a subset of
$V$. Hence, $\abs{S}$ remains a nonnegative integer smaller or equal
to $\abs{V}$ throughout the execution of the algorithm. Therefore,
$\abs{S}$ cannot keep increasing by $1$ forever (since it would
eventually surpass $\abs{V}$ this way). But Claim 1 shows that
$\abs{S}$ increases by $1$ during each iteration of the while-loop in
Algorithm~\ref{alg.dominating.indset}. Therefore, the while-loop in
Algorithm~\ref{alg.dominating.indset} cannot go on forever (since
$\abs{S}$ cannot keep increasing by $1$ forever). Hence,
Algorithm~\ref{alg.dominating.indset} must eventually terminate (since
the only part of Algorithm~\ref{alg.dominating.indset} that could
possibly go on forever is the while-loop). This proves Claim 2.

\textit{Proof of Claim 3.} Let $\mathcal{I}$ be a single iteration of
the while-loop in Algorithm~\ref{alg.dominating.indset}. We must show
that if the subset $S$ is independent before the iteration
$\mathcal{I}$, then $S$ is also independent after the iteration
$\mathcal{I}$.

Let
$S_{\operatorname{old}}$ be the value of $S$ at the beginning of this
iteration $\mathcal{I}$, and let $S_{\operatorname{new}}$ be the value
of $S$ at the end of this iteration $\mathcal{I}$.

Assume that the subset $S_{\operatorname{old}}$ of $V$ is independent.
In other words, $S_{\operatorname{old}}$ is an independent set of $G$.
Now, $S_{\operatorname{new}}$ is obtained from
$S_{\operatorname{old}}$ by adding the element $v$ that was chosen
during this particular iteration of the while-loop (because what
happens to $S$ during an iteration of the while-loop is that the
element $v$ is being added to $S$). In other words, we have
$S_{\operatorname{new}} = S_{\operatorname{old}} \cup \set{v}$.

The element $v$ was chosen to be an element of $V \setminus S$ such
that no neighbor of $v$ belongs to $S$ at the beginning of the
iteration $\mathcal{I}$. Hence, $v$ is an element of
$V \setminus S_{\operatorname{old}}$ such that no neighbor of $v$
belongs to $S_{\operatorname{old}}$. Thus, we have
$v \in V \setminus S_{\operatorname{old}} \subseteq V$, and no
neighbor of $v$ belongs to $S_{\operatorname{old}}$. Hence,
Lemma~\ref{lem.dominating.indset.addv} (applied to
$S_{\operatorname{old}}$ instead of $S$) shows that
$S_{\operatorname{old}} \cup \set{v}$ also is an independent set of
$G$. In other words, $S_{\operatorname{new}}$ is an independent set of
$G$ (since
$S_{\operatorname{new}} = S_{\operatorname{old}} \cup \set{v}$).
In other words, the subset $S_{\operatorname{new}}$ of $V$ is
independent.

Now, forget our assumption that the subset $S_{\operatorname{old}}$ of
$V$ is independent. We thus have shown that if
the subset $S_{\operatorname{old}}$ of $V$ is independent, then
the subset $S_{\operatorname{new}}$ of $V$ is independent. In other
words, if the subset $S$ is independent before the iteration
$\mathcal{I}$, then $S$ is also independent after the iteration
$\mathcal{I}$. This proves Claim 3.

\textit{Proof of Claim 4.} The empty set $\varnothing$ is clearly
independent. Hence, the subset $S$ of $V$ is independent when it is
first defined in Algorithm~\ref{alg.dominating.indset} (because it is
first defined to be the empty set $\varnothing$). Then, throughout the
while-loop in Algorithm~\ref{alg.dominating.indset}, it remains
independent (because of Claim 3). Therefore, $S$ stays independent
throughout Algorithm~\ref{alg.dominating.indset}. This proves Claim 4.

\textit{Proof of Claim 5.} Consider the subset $S$ that is outputted
by Algorithm~\ref{alg.dominating.indset}. This subset $S$ is
independent (by Claim 4), i.e., is an independent set of $G$.

Notice that $G = \tup{V, E}$, hence $\verts{G} = V$. We have
$S \subseteq V = \verts{G}$.

Furthermore, looking back at Algorithm~\ref{alg.dominating.indset}, we
see that the subset $S$ gets outputted immediately after the
while-loop is escaped. Thus, the condition of the while-loop cannot be
satisfied for this subset $S$ (because otherwise, the while-loop would
not be escaped at this point). In other words, there exists
\textbf{no} $v \in V \setminus S$ such that no neighbor of $v$ belongs
to $S$. In other words, for every $v \in V \setminus S$, at least one
neighbor of $v$ belongs to $S$. In other words, for every
$v \in \verts{G} \setminus S$, at least one neighbor of $v$ belongs to
$S$ (because $V = \verts{G}$). In other words, the subset $S$ of
$\verts{G}$ is dominating (by the definition of ``dominating'').
But Lemma~\ref{lem.dominating.indset.max} shows that $S$ is a maximal
independent set of $G$ if and only if $S$ is dominating. Thus, $S$ is
a maximal independent set of $G$ (since $S$ is dominating). This proves
Claim 5.

Now, all five claims are proven.
Proposition~\ref{prop.dominating.indset.alg-correct} follows from
Claim 2 and Claim 5.
\end{proof}

\begin{lemma} \label{lem.dominating.indset.max.compl}
Let $G = \tup{V, E}$ be a simple graph that has no isolated vertices.
Let $S$ be an independent set of $G$.
Then, the subset $V \setminus S$ of $V$ is dominating.
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem.dominating.indset.max.compl}.]
We have $G = \tup{V, E}$, thus $\verts{G} = V$.
But $S$ is an independent set of $G$, hence an independent subset of
$V$. In other words, no two distinct elements of $S$ are adjacent
(by the definition of ``independent'').

Let $v \in \verts{G} \setminus \tup{V \setminus S}$ be a vertex.
Thus,
$v \in \underbrace{\verts{G}}_{= V} \setminus \tup{V \setminus S}
= V \setminus \tup{V \setminus S} = S$ (since $S \subseteq V$).
Furthermore, the vertex $v$ of $G$ has a
neighbor\footnote{\textit{Proof.} Assume the contrary. Thus, the
vertex $v$ has no neighbors. Hence, the vertex $v$ of $G$ is
isolated (because the vertex $v$ of $G$ is isolated if and only if
$v$ has no neighbors). Therefore, the graph $G$ has at least one
isolated vertex. This contradicts the fact that $G$ has no isolated
vertices. This contradiction proves that our assumption was false,
qed.}. Fix such a neighbor, and denote it by $u$. Thus, $u$ and $v$
are adjacent (since $u$ is a neighbor of $v$).
We have $u \notin S$\ \ \ \ \footnote{\textit{Proof.} Assume the
contrary. Thus, $u \in S$. Now, $u$ and $v$ are two elements
of $S$ (since $u \in S$ and $v \in S$) and are distinct (since $u$ and
$v$ are adjacent). Hence, some two distinct elements of $S$ are
adjacent (namely, $u$ and $v$). This contradicts the fact that no two
distinct elements of $S$ are adjacent. This contradiction proves that
our assumption was false, qed.}. Hence, $u \in V \setminus S$ (since
$u \in V$ and $u \notin S$). Recall also that $u$ is a neighbor of
$v$. Thus, at least one neighbor of $v$ belongs to $V \setminus S$
(namely, the neighbor $u$).

Now, forget that we fixed $v$. We thus have shown that for every
vertex $v \in \verts{G} \setminus \tup{V \setminus S}$, at least one
neighbor of $v$ belongs to $V \setminus S$. In other words, the subset
$V \setminus S$ of $V$ is dominating (by the definition of
``dominating''). This proves
Lemma~\ref{lem.dominating.indset.max.compl}.
\end{proof}

\begin{proof}[Proof of Proposition~\ref{prop.dominating.|V|/2}.]
\textbf{(a)} There exists a maximal independent set of
$G$\ \ \ \ \footnote{\textit{First proof.} Such a set can be obtained
by Algorithm~\ref{alg.dominating.indset} (because
Proposition~\ref{prop.dominating.indset.alg-correct} shows that this
algorithm outputs a maximal independent set of $G$).

\textit{Second proof.} We have the following two observations:
\begin{itemize}
\item There exists at least one independent set of $G$.
(In fact, the subset $\varnothing$ of $V$ is clearly independent.)
\item There are only finitely many independent sets of $G$. (In fact,
each independent set of $G$ is a subset of $V$, and there are only
finitely many subsets of $V$.)
\end{itemize}
From these two observations, we can conclude that there exists an
independent set of $G$ having maximum size. In other words, there
exists a maximum independent set of $G$. But since each maximum
independent set of $G$ is a maximal independent set of $G$ (this is
easy to show), we can thus conclude that there exists a maximal
independent set of $G$.}. Consider such a set, and denote it by $S$.
Lemma~\ref{lem.dominating.indset.max} shows that $S$ is a maximal
independent set of $G$ if and only if $S$ is dominating. Thus,
$S$ is dominating (since $S$ is a maximal
independent set of $G$).
But Lemma~\ref{lem.dominating.indset.max.compl} shows that
the subset $V \setminus S$ of $V$ is dominating. Clearly, the sets
$S$ and $V \setminus S$ are disjoint subsets of $V$. Furthermore,
$S \cup \tup{V \setminus S} = V$ (since $S \subseteq V$). Hence,
there exist two disjoint dominating subsets $A$ and $B$
of $V$ such that $A \cup B = V$ (namely, $A = S$ and
$B = V \setminus S$). This proves
Proposition~\ref{prop.dominating.|V|/2} \textbf{(a)}.

\textbf{(b)} Proposition~\ref{prop.dominating.|V|/2} \textbf{(a)}
shows that there exist two disjoint dominating subsets $A$ and $B$
of $V$ such that $A \cup B = V$. Consider such $A$ and $B$.
We WLOG assume that $\abs{A} \geq \abs{B}$ (since otherwise, we can
simply switch $A$ with $B$). But since the sets $A$ and $B$ are
disjoint, we have $\abs{A \cup B} = \abs{A} + \abs{B}$. Now,
from $V = A \cup B$, we obtain
\[
\abs{V} = \abs{A \cup B}
= \underbrace{\abs{A}}_{\geq \abs{B}} + \abs{B}
\geq \abs{B} + \abs{B}
= 2 \abs{B} ,
\]
so that $\abs{B} \leq \abs{V} / 2$. In other words, the subset $B$ of
$V$ has size $\leq \abs{V} / 2$. Hence, there exists a dominating
subset of $V$ having size $\leq \abs{V}/2$ (namely, the subset $B$).
This proves Proposition~\ref{prop.dominating.|V|/2} \textbf{(b)}.
\end{proof}

\section{\label{sect.hamilton}Hamiltonian paths}

\begin{todo}
Continue from here...
\end{todo}

[...]

[to be continued]

\begin{thebibliography}{9999999999}                                                                                       %

\bibitem[Aigner95]{Aigner95}Martin Aigner,
\textit{Tur\'an's Graph Theorem}, American Mathematical Monthly
\textbf{102}, No. 9 (Nov., 1995), pp. 808--816. \newline
\url{http://www.math.caltech.edu/~2014-15/1term/ma121a/Aigner - Turans Graph Theorem.pdf}

\bibitem[AigZie]{AigZie}Martin Aigner, G\"{u}nter M. Ziegler,
\textit{Proofs from the Book}, 4th edition, Springer 2010.

\bibitem[AoPS-ISL]{AoPS-ISL}Art of Problem Solving (forum),
\textit{IMO Shortlist} (collection of threads),
\newline
\url{http://www.artofproblemsolving.com/community/c3223_imo_shortlist}

% \bibitem[Artin10]{Artin10}Michael Artin, \textit{Algebra}, 2nd edition,
% Pearson 2010.

\bibitem[Bahran15]{Bahran15}Cihan Bahran,
\textit{Solutions to Math 5707 Spring 2015 homework}.
\newline \url{http://www-users.math.umn.edu/~bahra004/5707.html}

\bibitem[Balakr97]{Balakr97}V. K. Balakrishnan,
\textit{Schaum's Outline of Theory and Problems of Graph Theory},
McGraw-Hill 1997.

% \bibitem[BarSch73]{BarSch73}Hans Schneider, George Phillip Barker,
% \textit{Matrices and Linear Algebra}, 2nd edition, Dover 1973.

\bibitem[BehCha71]{BehCha71}Mehdi Behzad, Gary Chartrand,
\textit{Introduction to the Theory of Graphs},
Allyn \& Bacon, 1971.

\bibitem[BenWil12]{BenWil12}Edward A. Bender and S. Gill Williamson,
\textit{Foundations of Combinatorics with Applications}.
\newline \url{http://cseweb.ucsd.edu/~gill/FoundCombSite/}

\bibitem[BeChZh15]{BeChZh15}Arthur Benjamin, Gary Chartrand,
Ping Zhang,
\textit{The fascinating world of graph theory},
Princeton University Press 2015.

\bibitem[Berge91]{Berge91}Claude Berge,
\textit{Graphs}, 3rd edition, North-Holland 1991.

\bibitem[Bogomoln]{cut-the-knot}Alexander Bogomolny,
\textit{Cut the Knot} (website devoted to educational applets on
various mathematical subjects),
\url{http://www.cut-the-knot.org/Curriculum/index.shtml#combinatorics} .

\bibitem[Bollob79]{Bollob79}B\'ela Bollob\'as,
\textit{Graph Theory: An Introductory Course},
Graduate Texts in Mathematics \#63, 1st edition, Springer 1971.

\bibitem[Bollob98]{Bollob98}B\'ela Bollob\'as,
\textit{Modern Graph Theory},
Graduate Texts in Mathematics \#184, 1st edition, Springer 1998.

\bibitem[Bona11]{Bona11}
Mikl\'os B\'ona,
\textit{A Walk Through Combinatorics:
An Introduction to Enumeration and Graph Theory},
3rd edition, World Scientific 2011.

\bibitem[BonMur76]{BonMur76}
J. A. Bondy and U. S. R. Murty, \textit{Graph theory with Applications},
North-Holland 1976.
\newline \url{https://www.iro.umontreal.ca/~hahn/IFT3545/GTWA.pdf}.

\bibitem[BonMur08]{BonMur08}
J. A. Bondy and U. S. R. Murty, \textit{Graph theory}, Graduate Texts
in Mathematics \#244, Springer 2008.

\bibitem[BonTho77]{BonTho77}
J. A. Bondy, C. Thomassen,
\textit{A short proof of Meyniel's theorem},
Discrete Mathematics 19 (1977), pp. 195--197.
\newline \url{https://doi.org/10.1016/0012-365X(77)90034-6}

\bibitem[Brouwe09]{Brouwe09}
Andries E. Brouwer,
\textit{The number of dominating sets of a finite graph is odd},
\url{http://www.win.tue.nl/~aeb/preprints/domin2.pdf} .

% \bibitem[Camero08]{Camero08}Peter J. Cameron, \textit{Notes on Linear
% Algebra}, version 5 Sep 2008.\newline\url{http://www.maths.qmul.ac.uk/~pjc/notes/linalg.pdf}

\bibitem[ChaLes15]{ChaLes15}
Gary Chartrand, Linda Lesniak, Ping Zhang,
\textit{Graphs \& Digraphs}, 6th edition, CRC Press 2016.

\bibitem[Choo16]{Choo16}David Choo,
\textit{4 proofs to Mantel's Theorem},
\url{http://davinchoo.com/post/mantel/} .

\bibitem[Conrad]{Conrad-sign}Keith Conrad, \textit{Sign of permutations},
\newline\url{http://www.math.uconn.edu/~kconrad/blurbs/grouptheory/sign.pdf} .

\bibitem[Day16]{Day-proofs}Martin V. Day,
\textit{An Introduction to Proofs and the Mathematical Vernacular},
7 December 2016.
\newline\url{https://www.math.vt.edu/people/day/ProofsBook/IPaMV.pdf} .

% \bibitem[deBoor]{deBoor}Carl de Boor, \textit{An empty exercise}.
% \url{ftp://ftp.cs.wisc.edu/Approx/empty.pdf} .

\bibitem[Dieste16]{Dieste16}Reinhard Diestel, \textit{Graph Theory},
Graduate Texts in Mathematics \#173, 5th edition, Springer 2016.
\newline \url{http://diestel-graph-theory.com/basic.html} .

\bibitem[FriFri98]{FriFri98}
Rudolf Fritsch, Gerda Fritsch,
\textit{The Four-Color Theorem},
Springer 1998.

\bibitem[Gessel79]{Gessel-Vand}Ira Gessel, \textit{Tournaments and
Vandermonde's Determinant}, Journal of Graph Theory, Vol. 3 (1979), pp. 305--307.

\bibitem[GrRoSp90]{GrRoSp90}Ronald L. Graham, Bruce L. Rothschild,
Joel H. Spencer, \textit{Ramsey Theory}, 2nd edition,
Wiley 1990.

\bibitem[Griffi15]{Griffi15}Christopher Griffin,
\textit{Graph Theory: Penn State Math 485 Lecture Notes},
version 1.4.3 (9 Dec 2017),
\newline\url{http://www.personal.psu.edu/cxg286/Math485.pdf} .

\bibitem[Grinbe16]{detnotes}Darij Grinberg, \textit{Notes on the combinatorial
fundamentals of algebra}, 10 January 2019.
\newline\url{http://www.cip.ifi.lmu.de/~grinberg/primes2015/sols.pdf}

\bibitem[Guicha16]{Guicha16}David Guichard,
\textit{An Introduction to Combinatorics and Graph Theory},
\newline\url{https://www.whitman.edu/mathematics/cgt_online/cgt.pdf} .

\bibitem[Hammac15]{Hammac15}
Richard Hammack,
\textit{Book of Proof},
3rd edition, Ingram 2018.
\newline\url{http://www.people.vcu.edu/~rhammack/BookOfProof/}

\bibitem[Harary69]{Harary69}
Frank Harary,
\textit{Graph theory},
Addison-Wesley 1969.
\newline\url{http://www.dtic.mil/dtic/tr/fulltext/u2/705364.pdf}

\bibitem[HarPal73]{HarPal73}
Frank Harary, Edgar M. Palmer,
\textit{Graphical enumeration},
Academic Press 1973.

\bibitem[Harju14]{Harju14}
Tero Harju,
\textit{Lecture notes on Graph Theory},
24 April 2014.
\newline\url{http://users.utu.fi/harju/graphtheory/graphtheory.pdf}

\bibitem[HaHiMo08]{HaHiMo08}
John M. Harris, Jeffry L. Hirst, Michael J. Mossinghoff,
\textit{Combinatorics and Graph Theory}, Undergraduate Texts in
Mathematics, Springer 2008.

% \bibitem[Heffer16]{Heffer16}Jim Hefferon, \textit{Linear Algebra},
% 2016.\newline\url{http://joshua.smcvt.edu/linearalgebra/}

\bibitem[HeiTit17]{HeiTit17}
Irene Heinrich, Peter Tittmann,
\textit{Counting Dominating Sets of Graphs},
\arxiv{1701.03453v1}.

\bibitem[Jukna11]{Jukna11}Stasys Jukna,
\textit{Extremal Combinatorics}, 2nd edition, Springer 2011.
An early draft is available at
\url{http://www.thi.informatik.uni-frankfurt.de/~jukna/EC_Book_2nd/} .

\bibitem[Jungni13]{Jungni13}
Dieter Jungnickel,
\textit{Graphs, Networks and Algorithms},
4th edition, Springer 2013.

% \bibitem[OlvSha06]{OlvSha06}Peter J. Olver, Chehrzad Shakiban, \textit{Applied
% Linear Algebra}, Prentice Hall, 2006.\newline See also
% \url{http://www.math.umn.edu/~olver/ala.html} for corrections.

\bibitem[KelTro15]{KelTro15}Mitchel T. Keller, William T. Trotter,
\textit{Applied Combinatorics},
version 26 May 2015.
\newline \url{https://people.math.gatech.edu/~trotter/book.pdf}

\bibitem[Klarre17]{Klarre17}Erica Klarreich,
\textit{Complexity Theory Problem Strikes Back},
Quanta Magazine, 5 January 2017.
\newline \url{https://www.quantamagazine.org/20170105-graph-isomorphism-retraction/}

\bibitem[Knuth97]{Knuth-TAoCP1}
Donald E. Knuth,
\textit{The Art of Computer Programming, Volume 1: Fundamental
Algorithms},
3rd edition, Addison-Wesley 1997.

\bibitem[Knuth95]{Knuth95} Donald E. Knuth,
\textit{Overlapping Pfaffians},
Electron. J. Combin. 3 (1996), no. 2, \#R5.
Also available as arXiv preprint \arxiv{math/9503234v1}.

% \bibitem[Kowals16]{Kowals16}Emmanuel Kowalski, \textit{Linear Algebra},
% version 15 Sep 2016.\newline\url{https://people.math.ethz.ch/~kowalski/script-la.pdf}

\bibitem[LaNaSc16]{LaNaSc16}Isaiah Lankham, Bruno Nachtergaele, Anne
Schilling, \textit{Linear Algebra As an Introduction to Abstract Mathematics},
2016.\newline\url{https://www.math.ucdavis.edu/~anne/linear_algebra/mat67_course_notes.pdf}

\bibitem[LeLeMe16]{LeLeMe16}
Eric Lehman, F. Thomson Leighton, Albert R. Meyer,
\textit{Mathematics for Computer Science},
revised  Wednesday 25th May, 2017,
\newline\url{https://courses.csail.mit.edu/6.042/spring17/mcs.pdf} .

\bibitem[LoPeVe03]{LoPeVe03}L\'aszl\'o Lov\'asz, J\'ozsef Pelik\'an,
Katalin Vesztergombi,
\textit{Discrete Mathematics: Elementary and Beyound},
Springer 2003.

\bibitem[Martin16]{Martin16}
Jeremy L. Martin,
\textit{Math 725, Spring 2016 Lecture Notes},
\newline\url{https://www.math.ku.edu/~jmartin/courses/math725-S16/}

% \bibitem[m.se709196]{m.se709196}Daniela Diaz and others, \textit{Definition of
% General Associativity for binary operations}, math.stackexchange question
% \#709196 .\newline\url{http://math.stackexchange.com/q/709196}

\bibitem[Oggier14]{Oggier14}
Fr\'ed\'erique Oggier,
\textit{Discrete Mathematics},
21 November 2014.
\newline\url{http://www1.spms.ntu.edu.sg/~frederique/DiscreteMathws.pdf}

\bibitem[Ore74]{Ore74}
\O ystein Ore, \textit{Theory of graphs},
AMS Colloquium Publications \#XXXVIII,
4th printing, AMS 1974.

\bibitem[Ore90]{Ore90}
\O ystein Ore, \textit{Graphs and their uses}, revised and updated by
Robin J. Wilson,
Anneli Lax New Mathematical Library \#34, MAA 1990.

\bibitem[Overbe74]{Overbe74}Maria Overbeck-Larisch,
\textit{Hamiltonian paths in oriented graphs},
Journal of Combinatorial Theory, Series B,
Volume 21, Issue 1, August 1976, pp. 76--80.
\newline \url{https://doi.org/10.1016/0095-8956(76)90030-7}

\bibitem[Petrov15]{Petrov15}Fedor Petrov,
\textit{mathoverflow post \#198679 (Flooding a cycle digraph via
chip-firing: $n^{k-1} + n^{k-2} + \cdots + 1$ bound (a Norway 1998-99
problem generalized))},
MathOverflow,
\newline \url{http://mathoverflow.net/q/198679}

\bibitem[PoTaWo83]{PoTaWo83}George P\'olya, Robert E. Tarjan,
Donald R. Woods,
\textit{Notes on Introductory Combinatorics},
Birkh\"auser 1983.
\newline See
\url{http://i.stanford.edu/pub/cstr/reports/cs/tr/79/732/CS-TR-79-732.pdf}
for a preliminary version.

\bibitem[Pretzel]{Pretzel}Oliver Pretzel,
\textit{On reorienting graphs by pushing down maximal vertices},
Order, 1986, Volume 3, Issue 2, pp. 135--153.

\bibitem[Radzis21]{Radzis21}
Stanis\l aw Radziszowski,
\textit{Small Ramsey Numbers},
The Electronic Journal of Combinatorics,
Dynamic Surveys \#21. \newline
\url{https://doi.org/10.37236/21}

\bibitem[RaWiRa]{RaWi-Ramsey}RationalWiki,
\textit{Ramsey theory},
\url{http://rationalwiki.org/wiki/Ramsey_theory} .

\bibitem[RotSot92]{RotSot92}Alvin E. Roth, Marilda A. Oliveira
Sotomayor, \textit{Two-sided matching: A study in game-theoretic
modeling and analysis}, Cambridge University Press 1992.

\bibitem[Ruohon13]{Ruohon13}Keijo Ruohonen, \textit{Graph theory},
2013.\newline
\url{https://web.archive.org/web/20200205235637/http://math.tut.fi/~ruohonen/GT_English.pdf} .

\bibitem[Stanle12]{Stanley-EC1}Richard P. Stanley, \textit{Enumerative
Combinatorics, Volume 1}, 2nd edition, CUP 2012.\newline See
\url{http://math.mit.edu/~rstan/ec/ec1/} for a preliminary version.

\bibitem[Stanle13]{Stanley13}
Richard P. Stanley,
\textit{Algebraic Combinatorics:
Walks, Trees, Tableaux, and More},
Springer 2013.
\newline See \url{http://www-math.mit.edu/~rstan/algcomb/} for errata
and a downloadable draft of the book.

\bibitem[Strick13]{Strick13}
Neil P. Strickland,
\textit{MAS201 Linear Mathematics for Applications}.
\newline \url{https://neil-strickland.staff.shef.ac.uk/courses/MAS201/}

\bibitem[ThuSwa92]{ThuSwa92}
K. Thulasiraman, M. N. S. Swamy,
\textit{Graphs: Theory and Algorithms},
Wiley 1992.

\bibitem[West01]{West01}Douglas B. West,
\textit{Introduction to Graph Theory}, 2nd edition, Pearson 2001.
\newline See \url{http://www.math.illinois.edu/~dwest/igt/}
for updates and corrections.

\bibitem[Wilson96]{Wilson96}Robin J. Wilson,
\textit{Introduction to Graph Theory}, 4th edition,
Addison Wesley 1996. \newline
See \url{https://archive.org/details/IntroductionToGraphTheory} for
the 3rd edition.

\end{thebibliography}


\end{document}

==> anc/17s/quiv.tex <==
\documentclass[numbers=enddot,12pt,final,onecolumn,notitlepage]{scrartcl}%
\usepackage[headsepline,footsepline,manualmark]{scrlayer-scrpage}
\usepackage[all,cmtip]{xy}
\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{amsthm}
\usepackage{framed}
\usepackage{comment}
\usepackage{color}
\usepackage{hyperref}
\usepackage[sc]{mathpazo}
\usepackage[T1]{fontenc}
\usepackage{tikz}
\usepackage{needspace}
\usepackage{tabls}
%TCIDATA{OutputFilter=latex2.dll}
%TCIDATA{Version=5.50.0.2960}
%TCIDATA{LastRevised=Tuesday, November 27, 2018 19:05:24}
%TCIDATA{SuppressPackageManagement}
%TCIDATA{<META NAME="GraphicsSave" CONTENT="32">}
%TCIDATA{<META NAME="SaveForMode" CONTENT="1">}
%TCIDATA{BibliographyScheme=Manual}
%TCIDATA{Language=American English}
%BeginMSIPreambleData
\providecommand{\U}[1]{\protect\rule{.1in}{.1in}}
%EndMSIPreambleData
\usetikzlibrary{arrows}
\newcounter{exer}
\newcounter{exera}
\numberwithin{exer}{section}
\theoremstyle{definition}
\newtheorem{theo}{Theorem}[section]
\newenvironment{theorem}[1][]
{\begin{theo}[#1]\begin{leftbar}}
{\end{leftbar}\end{theo}}
\newtheorem{lem}[theo]{Lemma}
\newenvironment{lemma}[1][]
{\begin{lem}[#1]\begin{leftbar}}
{\end{leftbar}\end{lem}}
\newtheorem{prop}[theo]{Proposition}
\newenvironment{proposition}[1][]
{\begin{prop}[#1]\begin{leftbar}}
{\end{leftbar}\end{prop}}
\newtheorem{defi}[theo]{Definition}
\newenvironment{definition}[1][]
{\begin{defi}[#1]\begin{leftbar}}
{\end{leftbar}\end{defi}}
\newtheorem{remk}[theo]{Remark}
\newenvironment{remark}[1][]
{\begin{remk}[#1]\begin{leftbar}}
{\end{leftbar}\end{remk}}
\newtheorem{coro}[theo]{Corollary}
\newenvironment{corollary}[1][]
{\begin{coro}[#1]\begin{leftbar}}
{\end{leftbar}\end{coro}}
\newtheorem{conv}[theo]{Convention}
\newenvironment{convention}[1][]
{\begin{conv}[#1]\begin{leftbar}}
{\end{leftbar}\end{conv}}
\newtheorem{quest}[theo]{Question}
\newenvironment{algorithm}[1][]
{\begin{quest}[#1]\begin{leftbar}}
{\end{leftbar}\end{quest}}
\newtheorem{warn}[theo]{Warning}
\newenvironment{conclusion}[1][]
{\begin{warn}[#1]\begin{leftbar}}
{\end{leftbar}\end{warn}}
\newtheorem{conj}[theo]{Conjecture}
\newenvironment{conjecture}[1][]
{\begin{conj}[#1]\begin{leftbar}}
{\end{leftbar}\end{conj}}
\newtheorem{exam}[theo]{Example}
\newenvironment{example}[1][]
{\begin{exam}[#1]\begin{leftbar}}
{\end{leftbar}\end{exam}}
\newtheorem{exmp}[exer]{Exercise}
\newenvironment{exercise}[1][]
{\begin{exmp}[#1]\begin{leftbar}}
{\end{leftbar}\end{exmp}}
\newenvironment{statement}{\begin{quote}}{\end{quote}}
\iffalse
\newenvironment{proof}[1][Proof]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\fi
\let\sumnonlimits\sum
\let\prodnonlimits\prod
\let\cupnonlimits\bigcup
\let\capnonlimits\bigcap
\renewcommand{\sum}{\sumnonlimits\limits}
\renewcommand{\prod}{\prodnonlimits\limits}
\renewcommand{\bigcup}{\cupnonlimits\limits}
\renewcommand{\bigcap}{\capnonlimits\limits}
\setlength\tablinesep{3pt}
\setlength\arraylinesep{3pt}
\setlength\extrarulesep{3pt}
\voffset=0cm
\hoffset=-0.7cm
\setlength\textheight{22.5cm}
\setlength\textwidth{15.5cm}
\newcommand\arxiv[1]{\href{http://www.arxiv.org/abs/#1}{\texttt{arXiv:#1}}}
\newenvironment{verlong}{}{}
\newenvironment{vershort}{}{}
\newenvironment{noncompile}{}{}
\excludecomment{verlong}
\includecomment{vershort}
\excludecomment{noncompile}
\newcommand{\id}{\operatorname{id}}
\ihead{An exercise on source and sink mutations of acyclic quivers}
\ohead{page \thepage}
\cfoot{}
\begin{document}

\title{An exercise on source and sink mutations of acyclic quivers\thanks{This used
to be Chapter 7 of my notes \textquotedblleft Notes on the combinatorial
fundamentals of algebra\textquotedblright\ (version of 7 November 2018), but
has since been removed from the latter notes.}}
\author{Darij Grinberg}
\date{
%TCIMACRO{\TeXButton{today}{\today} }%
%BeginExpansion
\today
%EndExpansion
}
\maketitle

In this note, we will use the following notations (which come from Lampe's
notes \cite[\S 2.1.1]{Lampe}):

\begin{itemize}
\item A \textit{quiver} means a tuple $Q=\left(  Q_{0},Q_{1},s,t\right)  $,
where $Q_{0}$ and $Q_{1}$ are two finite sets and where $s$ and $t$ are two
maps from $Q_{1}$ to $Q_{0}$. We call the elements of $Q_{0}$ the
\textit{vertices} of the quiver $Q$, and we call the elements of $Q_{1}$ the
\textit{arrows} of the quiver $Q$. For every $e\in Q_{1}$, we call $s\left(
e\right)  $ the \textit{starting point} of $e$ (and we say that $e$
\textit{starts at }$s\left(  e\right)  $), and we call $t\left(  e\right)  $
the \textit{terminal point} of $e$ (and we say that $e$ \textit{ends at}
$t\left(  e\right)  $). Furthermore, if $e\in Q_{1}$, then we say that $e$ is
an \textit{arrow from }$s\left(  e\right)  $ \textit{to }$t\left(  e\right)  $.

So the notion of a quiver is one of many different versions of the notion of a
finite directed graph. (Notice that it is a version which allows multiple
arrows, and which distinguishes between them -- i.e., the quiver stores not
just the information of how many arrows there are from a vertex to another,
but it actually has them all as distinguishable objects in $Q_{1}$. Lampe
himself seems to later tacitly switch to a different notion of quivers, where
edges from a given to vertex to another are indistinguishable and only exist
as a number. This does not matter for the next exercise, which works just as
well with either notion of a quiver; but I just wanted to have it mentioned.)

\item The \textit{underlying undirected graph} of a quiver $Q=\left(
Q_{0},Q_{1},s,t\right)  $ is defined as the undirected multigraph with vertex
set $Q_{0}$ and edge multiset%
\[
\left\{  \left\{  s\left(  e\right)  ,t\left(  e\right)  \right\}
\ \mid\ e\in Q_{1}\right\}  _{\operatorname*{multiset}}.
\]
(\textquotedblleft Multigraph\textquotedblright\ means that multiple edges are
allowed, but we do not make them distinguishable.)

\item A quiver $Q=\left(  Q_{0},Q_{1},s,t\right)  $ is said to be
\textit{acyclic} if there is no sequence \newline$\left(  a_{0},a_{1}%
,\ldots,a_{n}\right)  $ of elements of $Q_{0}$ such that $n>0$ and
$a_{0}=a_{n}$ and such that $Q$ has an arrow from $a_{i}$ to $a_{i+1}$ for
every $i\in\left\{  0,1,\ldots,n-1\right\}  $. (This is equivalent to
\cite[Definition 2.1.7]{Lampe}.) Notice that this does not mean that the
\textit{underlying undirected graph} of $Q$ has no cycles.

\item Let $Q=\left(  Q_{0},Q_{1},s,t\right)  $. Then, a \textit{sink} of $Q$
means a vertex $v\in Q_{0}$ such that no $e\in Q_{1}$ starts at $v$ (in other
words, no arrow of $Q$ starts at $v$). A \textit{source} of $Q$ means a vertex
$v\in Q_{0}$ such that no $e\in Q_{1}$ ends at $v$ (in other words, no arrow
of $Q$ ends at $v$).

\item Let $Q=\left(  Q_{0},Q_{1},s,t\right)  $. If $i\in Q_{0}$ is a sink of
$Q$, then the \textit{mutation} $\mu_{i}\left(  Q\right)  $ of $Q$ at $i$ is
the quiver obtained from $Q$ simply by turning\footnote{To \textit{turn} an
arrow $e$ means to reverse its direction, i.e., to switch the values of
$s\left(  e\right)  $ and $t\left(  e\right)  $. We model this as a change to
the functions $s$ and $t$, not as a change to the arrow itself.} all arrows
ending at $i$. (To be really pedantic: We define $\mu_{i}\left(  Q\right)  $
as the quiver $\left(  Q_{0},Q_{1},s^{\prime},t^{\prime}\right)  $, where%
\begin{align*}
s^{\prime}\left(  e\right)   &  =
\begin{cases}
t\left(  e\right)  , & \text{if }t\left(  e\right)  =i;\\
s\left(  e\right)  , & \text{if }t\left(  e\right)  \neq i
\end{cases}
\ \ \ \ \ \ \ \ \ \ \text{for each }e\in Q_{1}\\
\text{and}\ \ \ \ \ \ \ \ \ \ t^{\prime}\left(  e\right)   &  =
\begin{cases}
s\left(  e\right)  , & \text{if }t\left(  e\right)  =i;\\
t\left(  e\right)  , & \text{if }t\left(  e\right)  \neq i
\end{cases}
\ \ \ \ \ \ \ \ \ \ \text{for each }e\in Q_{1}.
\end{align*}
) If $i\in Q_{0}$ is a source of $Q$, then the \textit{mutation} $\mu
_{i}\left(  Q\right)  $ of $Q$ at $i$ is the quiver obtained from $Q$ by
turning all arrows starting at $i$. (Notice that if $i$ is both a source and a
sink of $Q$, then these two definitions give the same result; namely, $\mu
_{i}\left(  Q\right)  =Q$ in this case.)

If $Q$ is an acyclic quiver, then $\mu_{i}\left(  Q\right)  $ is acyclic as
well (whenever $i\in Q_{0}$ is a sink or a source of $Q$).

We use the word \textquotedblleft mutation\textquotedblright\ not only for the
quiver $\mu_{i}\left(  Q\right)  $, but also for the operation that transforms
$Q$ into $\mu_{i}\left(  Q\right)  $. (We have defined this operation only if
$i$ is a sink or a source of $Q$. It can be viewed as a particular case of the
more general definition of mutation given in \cite[Definition 2.2.1]{Lampe},
at least if one gives up the ability to distinguish different arrows from one
vertex to another.)
\end{itemize}

\Needspace{15\baselineskip}

\begin{exercise}
\label{exe.ps1.1.1}Let $Q=\left(  Q_{0},Q_{1},s,t\right)  $ be an acyclic quiver.

\textbf{(a)} Let $A$ and $B$ be two subsets of $Q_{0}$ such that $A\cap
B=\varnothing$ and $A\cup B=Q_{0}$. Assume that there exists no arrow of $Q$
that starts at a vertex in $B$ and ends at a vertex in $A$. Then, by turning
all arrows of $Q$ which start at a vertex in $A$ and end at a vertex in $B$,
we obtain a new acyclic quiver $\operatorname*{mut}\nolimits_{A,B}Q$.

(When we say \textquotedblleft turning all arrows of $Q$ which start at a
vertex in $A$ and end at a vertex in $B$\textquotedblright, we mean
\textquotedblleft turning all arrows $e$ of $Q$ which satisfy $s\left(
e\right)  \in A$ and $t\left(  e\right)  \in B$\textquotedblright. We do
\textbf{not} mean that we fix a vertex $a$ in $A$ and a vertex $b$ in $B$, and
only turn the arrows from $a$ to $b$.)

For example, if $Q=%
%TCIMACRO{\TeXButton{x}{\xymatrix{
%3 \ar[r] & 4 \\
%1 \ar[u] \ar[ru] \ar[r] & 2 \ar[u]
%}}}%
%BeginExpansion
\xymatrix{
3 \ar[r] & 4 \\
1 \ar[u] \ar[ru] \ar[r] & 2 \ar[u]
}%
%EndExpansion
$ and $A=\left\{  1,3\right\}  $ and $B=\left\{  2,4\right\}  $, then
\newline$\operatorname*{mut}\nolimits_{A,B}Q=%
%TCIMACRO{\TeXButton{x}{\xymatrix{
%3 & 4 \ar[l] \ar[ld] \\
%1 \ar[u] & 2 \ar[u] \ar[l]
%}}}%
%BeginExpansion
\xymatrix{
3 & 4 \ar[l] \ar[ld] \\
1 \ar[u] & 2 \ar[u] \ar[l]
}%
%EndExpansion
$.

Prove that $\operatorname*{mut}\nolimits_{A,B}Q$ can be obtained from $Q$ by a
sequence of mutations at sinks. (More precisely, there exists a sequence
$\left(  Q^{\left(  0\right)  },Q^{\left(  1\right)  },\ldots,Q^{\left(
\ell\right)  }\right)  $ of acyclic quivers such that $Q^{\left(  0\right)
}=Q$, $Q^{\left(  \ell\right)  }=\operatorname*{mut}\nolimits_{A,B}Q$, and for
every $i\in\left\{  1,2,\ldots,\ell\right\}  $, the quiver $Q^{\left(
i\right)  }$ is obtained from $Q^{\left(  i-1\right)  }$ by mutation at a sink
of $Q^{\left(  i-1\right)  }$.)

[In our above example, we can mutate at $4$ first and then at $2$.]

\textbf{(b)} If $i\in Q_{0}$ is a \textbf{source} of $Q$, then show that the
mutation $\mu_{i}\left(  Q\right)  $ can be obtained from $Q$ by a sequence of
mutations at sinks.

\textbf{(c)} Assume now that the underlying \textbf{undirected} graph of $Q$
is a tree. (In particular, $Q$ cannot have more than one edge between two
vertices, as these would form a cycle in the underlying undirected graph!)
Show that any acyclic quiver which can be obtained from $Q$ by turning some of
its arrows can also be obtained from $Q$ by a sequence of mutations at sinks.
\end{exercise}

\begin{remark}
More general results than those of Exercise \ref{exe.ps1.1.1} are stated (for
directed graphs rather than quivers, but it is easy to translate from one
language into another) in \cite{Pretzel}. An equivalent version of Exercise
\ref{exe.ps1.1.1} \textbf{(c)} also appears as Exercise 6 in \cite{mt3}
(because a quiver $Q$ whose underlying undirected graph is a tree can be
regarded as an orientation of the latter tree, and because the concept of
\textquotedblleft pushing sources\textquotedblright\ in \cite{mt3} corresponds
precisely to our concept of mutations at sinks, except that all arrows need to
be reversed).
\end{remark}

\begin{proof}
[Solution to Exercise \ref{exe.ps1.1.1}.]\textbf{(a)} We prove the claim by
induction over $\left\vert B\right\vert $.

\textit{Induction base:} Assume that $\left\vert B\right\vert =0$. Thus,
$B=\varnothing$, and thus there are no arrows of $Q$ which start at a vertex
in $A$ and at a vertex in $B$. Hence, $\operatorname*{mut}\nolimits_{A,B}Q=Q$,
and this can clearly be obtained from $Q$ by a sequence of mutations at sinks
(namely, by the empty sequence). Thus, Exercise \ref{exe.ps1.1.1} \textbf{(a)}
holds if $\left\vert B\right\vert =0$. This completes the induction
base.\footnote{Yes, this was a completely honest induction base. You don't
need to start at $\left\vert B\right\vert =1$ unless you want to use something
like $\left\vert B\right\vert >1$ in the induction step (but even then, you
should also handle the case $\left\vert B\right\vert =0$ separately).}

\textit{Induction step:}\footnote{The letter $\mathbb{N}$ denotes the set
$\left\{  0,1,2,\ldots\right\}  $ here.} Let $N\in\mathbb{N}$. Assume that
Exercise \ref{exe.ps1.1.1} \textbf{(a)} holds whenever $\left\vert
B\right\vert =N$. We now need to prove that Exercise \ref{exe.ps1.1.1}
\textbf{(a)} holds whenever $\left\vert B\right\vert =N+1$.

So let $A$ and $B$ be two subsets of $Q_{0}$ such that $A\cap B=\varnothing$
and $A\cup B=Q_{0}$. Assume that there exists no arrow of $Q$ that starts at a
vertex in $B$ and ends at a vertex in $A$. Assume further that $\left\vert
B\right\vert =N+1$. We need to prove that $\operatorname*{mut}\nolimits_{A,B}%
Q$ can be obtained from $Q$ by a sequence of mutations at sinks.

Notice that $B=Q_{0}\setminus A$ (since $A\cap B=\varnothing$ and $A\cup
B=Q_{0}$).

It is easy to see that there exists some $b\in B$ such that%
\begin{equation}
\text{there is no }e\in Q_{1}\text{ satisfying }t\left(  e\right)  =b\text{
and }s\left(  e\right)  \in B \label{sol.ps1.exe.1.1.a.3}%
\end{equation}
\footnote{\textit{Proof.} Assume the contrary. Thus, for every $b\in B$, there
is an $e\in Q_{1}$ satisfying $t\left(  e\right)  =b$ and $s\left(  e\right)
\in B$. Let us fix such an $e$ (for each $b\in B$), and denote it by $e_{b}$.
\par
Thus, for every $b\in B$, we have $e_{b}\in Q_{1}$ and $t\left(  e_{b}\right)
=b$ and $s\left(  e_{b}\right)  \in B$. We can thus define a sequence $\left(
b_{0},b_{1},b_{2},\ldots\right)  $ of vertices in $B$ recursively as follows:
Set $b_{0}=b$, and set $b_{i+1}=s\left(  e_{b_{i}}\right)  $ for every
$i\in\mathbb{N}$. Thus, $\left(  b_{0},b_{1},b_{2},\ldots\right)  $ is an
infinite sequence of elements of $B$. Since $B$ is a finite set, this sequence
must thus pass through an element twice (to say the least). In other words,
there are two positive integers $u$ and $v$ such that $u<v$ and $b_{u}=b_{v}$.
Consider these $u$ and $v$.
\par
Now, for every $i\in\mathbb{N}$, we have $t\left(  e_{b_{i}}\right)  =b_{i}$
(by the definition of $e_{b_{i}}$) and $s\left(  e_{b_{i}}\right)  =b_{i+1}$.
Thus, for every $i\in\mathbb{N}$, the arrow $e_{b_{i}}$ is an arrow from
$b_{i+1}$ to $b_{i}$. Thus, there is an arrow from $b_{i+1}$ to $b_{i}$ for
every $i\in\mathbb{N}$. In particular, we have an arrow from $b_{v}$ to
$b_{v-1}$, an arrow from $b_{v-1}$ to $b_{v-2}$, etc., and an arrow from
$b_{u+1}$ to $b_{u}$. Since $b_{u}=b_{v}$, these arrows form a cycle in $Q$,
which contradicts the hypothesis that the quiver $Q$ is acyclic. This
contradiction proves that our assumption was wrong, qed.}. Fix such a $b$.
Clearly, $b\notin A$ (since $b\in B=Q_{0}\setminus A$).

Now, $A\cup\left\{  b\right\}  $ and $B\setminus\left\{  b\right\}  $ are two
subsets of $Q_{0}$ such that $\left(  A\cup\left\{  b\right\}  \right)
\cap\left(  B\setminus\left\{  b\right\}  \right)  =\varnothing$ and $\left(
A\cup\left\{  b\right\}  \right)  \cup\left(  B\setminus\left\{  b\right\}
\right)  =Q_{0}$\ \ \ \ \footnote{\textit{Proof.} These are easy exercises in
set theory. Use $A\cap B=\varnothing$ and $A\cup B=Q_{0}$ and $b\in B$.}.
Furthermore, there exists no arrow of $Q$ that starts at a vertex in
$B\setminus\left\{  b\right\}  $ and ends at a vertex in $A\cup\left\{
b\right\}  $\ \ \ \ \footnote{\textit{Proof.} Assume the contrary. Thus, there
exists an arrow of $Q$ that starts at a vertex in $B\setminus\left\{
b\right\}  $ and ends at a vertex in $A\cup\left\{  b\right\}  $. Let $e$ be
such an arrow. Then, $s\left(  e\right)  \in B\setminus\left\{  b\right\}  $
and $t\left(  e\right)  \in A\cup\left\{  b\right\}  $.
\par
We have $s\left(  e\right)  \in B\setminus\left\{  b\right\}  \subseteq B$.
Thus, $t\left(  e\right)  \neq b$ (because having $t\left(  e\right)  =b$
would contradict (\ref{sol.ps1.exe.1.1.a.3})). Combined with $t\left(
e\right)  \in A\cup\left\{  b\right\}  $, this yields $t\left(  e\right)
\in\left(  A\cup\left\{  b\right\}  \right)  \setminus\left\{  b\right\}
\subseteq A$. Thus, $e$ is an arrow of $Q$ that starts at a vertex in $B$
(since $s\left(  e\right)  \in B$) and ends at a vertex in $A$ (since
$t\left(  e\right)  \in A$). This contradicts our hypothesis that there exists
no arrow of $Q$ that starts at a vertex in $B$ and ends at a vertex in $A$.
This is the desired contradiction, and so we are done.}. Hence,
$\operatorname*{mut}\nolimits_{A\cup\left\{  b\right\}  ,B\setminus\left\{
b\right\}  }Q$ is a well-defined acyclic quiver. Moreover, since $b\in B$, we
have $\left\vert B\setminus\left\{  b\right\}  \right\vert
=\underbrace{\left\vert B\right\vert }_{=N+1}-1=N+1-1=N$. Thus, Exercise
\ref{exe.ps1.1.1} \textbf{(a)} can be applied to $A\cup\left\{  b\right\}  $
and $B\setminus\left\{  b\right\}  $ instead of $A$ and $B$ (by the induction
hypothesis). As a consequence, we conclude that $\operatorname*{mut}%
\nolimits_{A\cup\left\{  b\right\}  ,B\setminus\left\{  b\right\}  }Q$ can be
obtained from $Q$ by a sequence of mutations at sinks.

We shall now prove that $\operatorname*{mut}\nolimits_{A,B}Q$ can be obtained
from $\operatorname*{mut}\nolimits_{A\cup\left\{  b\right\}  ,B\setminus
\left\{  b\right\}  }Q$ by a mutation at a sink. In fact, $b$ is a sink of
$\operatorname*{mut}\nolimits_{A\cup\left\{  b\right\}  ,B\setminus\left\{
b\right\}  }Q$\ \ \ \ \footnote{\textit{Proof.} Assume the contrary. Thus,
there exists an arrow $e$ of $\operatorname*{mut}\nolimits_{A\cup\left\{
b\right\}  ,B\setminus\left\{  b\right\}  }Q$ which starts at $b$. Consider
this $e$.
\par
Recall that $\operatorname*{mut}\nolimits_{A\cup\left\{  b\right\}
,B\setminus\left\{  b\right\}  }Q$ was obtained from $Q$ by turning all arrows
of $Q$ which start at a vertex in $A\cup\left\{  b\right\}  $ and end at a
vertex in $B\setminus\left\{  b\right\}  $. Thus, every arrow of
$\operatorname*{mut}\nolimits_{A\cup\left\{  b\right\}  ,B\setminus\left\{
b\right\}  }Q$ which starts at a vertex in $B\setminus\left\{  b\right\}  $
and ends at a vertex in $A\cup\left\{  b\right\}  $ has originally been going
in the opposite direction in $Q$ (because there exists no arrow of $Q$ that
starts at a vertex in $B\setminus\left\{  b\right\}  $ and ends at a vertex in
$A\cup\left\{  b\right\}  $), while all the other arrows of
$\operatorname*{mut}\nolimits_{A\cup\left\{  b\right\}  ,B\setminus\left\{
b\right\}  }Q$ have been copied over unchanged from $Q$. The arrow $e$ of
$\operatorname*{mut}\nolimits_{A\cup\left\{  b\right\}  ,B\setminus\left\{
b\right\}  }Q$ starts at $b$ (which is not an element of $B\setminus\left\{
b\right\}  $), so it does \textbf{not} start at a vertex in $B\setminus
\left\{  b\right\}  $ and end at a vertex in $A\cup\left\{  b\right\}  $;
therefore, the preceding sentence shows that this arrow $e$ has been copied
over unchanged from $Q$. In other words, the arrow $e$ starts at $b$ when
considered as an arrow of $Q$ as well. In other words, $s\left(  e\right)
=b$. (Recall that the functions $s$ and $t$ are part of the quiver $Q$; thus,
they map every arrow of $Q$ to its starting point and its terminal point,
respectively. The same arrows might have different starting points and
terminal points when regarded as arrows of $\operatorname*{mut}%
\nolimits_{A\cup\left\{  b\right\}  ,B\setminus\left\{  b\right\}  }Q$.)
\par
Recall that there exists no arrow of $Q$ that starts at a vertex in $B$ and
ends at a vertex in $A$. Thus, an arrow of $Q$ which starts at a vertex in $B$
must not end at a vertex in $A$. In particular, the arrow $e$ of $Q$ must not
end at a vertex in $A$ (because it starts at $b\in B$). Hence, the arrow $e$
of $Q$ ends at a vertex in $Q_{0}\setminus A=B$. In other words, $t\left(
e\right)  \in B$.
\par
We cannot have $t\left(  e\right)  =s\left(  e\right)  $ (because otherwise,
the arrow $e$ would form a cycle, but the quiver $Q$ is acyclic). Hence,
$t\left(  e\right)  \neq s\left(  e\right)  =b$ (since $e$ starts at $b$).
Combined with $t\left(  e\right)  \in B$, this yields $t\left(  e\right)  \in
B\setminus\left\{  b\right\}  $.
\par
Thus, the arrow $e$ of $Q$ starts at a vertex in $A\cup\left\{  b\right\}  $
(since $s\left(  e\right)  =b\in A\cup\left\{  b\right\}  $) and ends at a
vertex in $B\setminus\left\{  b\right\}  $ (since $t\left(  e\right)  \in
B\setminus\left\{  b\right\}  $). As we know, $\operatorname*{mut}%
\nolimits_{A\cup\left\{  b\right\}  ,B\setminus\left\{  b\right\}  }Q$ was
obtained from $Q$ by turning all such arrows. Hence, the arrow $e$ must have
been turned when it became an arrow of $\operatorname*{mut}\nolimits_{A\cup
\left\{  b\right\}  ,B\setminus\left\{  b\right\}  }Q$. But this contradicts
the fact that the arrow $e$ has been copied over unchanged from $Q$. This
contradiction proves that our assumption was wrong, qed.}. Hence, the mutation
$\mu_{b}\left(  \operatorname*{mut}\nolimits_{A\cup\left\{  b\right\}
,B\setminus\left\{  b\right\}  }Q\right)  $ is well-defined. We now have%
\begin{equation}
\operatorname*{mut}\nolimits_{A,B}Q=\mu_{b}\left(  \operatorname*{mut}%
\nolimits_{A\cup\left\{  b\right\}  ,B\setminus\left\{  b\right\}  }Q\right)
\label{sol.ps1.exe.1.1.a.7}%
\end{equation}
\footnote{\textit{Proof of (\ref{sol.ps1.exe.1.1.a.7}):} We have $Q_{0}%
=A\cup\underbrace{B}_{=\left\{  b\right\}  \cup\left(  B\setminus\left\{
b\right\}  \right)  }=A\cup\left\{  b\right\}  \cup\left(  B\setminus\left\{
b\right\}  \right)  $.
\par
Recall that the quiver $\operatorname*{mut}\nolimits_{A\cup\left\{  b\right\}
,B\setminus\left\{  b\right\}  }Q$ was obtained from $Q$ by turning all arrows
of $Q$ which start at a vertex in $A\cup\left\{  b\right\}  $ and end at a
vertex in $B\setminus\left\{  b\right\}  $. Furthermore, the quiver $\mu
_{b}\left(  \operatorname*{mut}\nolimits_{A\cup\left\{  b\right\}
,B\setminus\left\{  b\right\}  }Q\right)  $ was obtained from
$\operatorname*{mut}\nolimits_{A\cup\left\{  b\right\}  ,B\setminus\left\{
b\right\}  }Q$ by turning all arrows ending at $b$. Thus, $\mu_{b}\left(
\operatorname*{mut}\nolimits_{A\cup\left\{  b\right\}  ,B\setminus\left\{
b\right\}  }Q\right)  $ can be obtained from $Q$ by a two-step process, where
\par
\begin{itemize}
\item in the first step, we turn all arrows of $Q$ which start at a vertex in
$A\cup\left\{  b\right\}  $ and end at a vertex in $B\setminus\left\{
b\right\}  $;
\par
\item in the second step, we turn all arrows ending at $b$.
\end{itemize}
\par
Now, let us analyze what this two-step process does to an arrow of $Q$,
depending on where the arrow starts and ends:
\par
\begin{enumerate}
\item If $e$ is an arrow of $Q$ which ends at a vertex in $A$, then this arrow
never gets turned during our process. Indeed, let $e$ be such an arrow. Then,
$e$ ends at a vertex in $A$, and thus does not end at a vertex in $B$ (since
$A\cap B=\varnothing$); therefore, it does not end at a vertex in
$B\setminus\left\{  b\right\}  $ either. Hence, the first step does not turn
it. Therefore, after the first step, it still does not end at a vertex in $B$
(since it did not end at a vertex in $B$ originally). In particular, it does
not end at $b$ (since $b\in B$). Hence, it does not get turned at the second
step either. So, $e$ never turns, and thus retains its original direction
throughout the process.
\par
\item If $e$ is an arrow of $Q$ which ends at $b$, then this arrow gets turned
once (namely, at the second step). Thus, its direction is reversed at the end
of the process.
\par
\item If $e$ is an arrow of $Q$ which starts at a vertex in $A$ and ends at a
vertex in $B\setminus\left\{  b\right\}  $, then this arrow gets turned once
(namely, at the first step). Here is why: Let $e$ be an arrow of $Q$ which
starts at a vertex in $A$ and ends at a vertex in $B\setminus\left\{
b\right\}  $. Then, $e$ starts at a vertex in $A\cup\left\{  b\right\}  $ and
ends at a vertex in $B\setminus\left\{  b\right\}  $ (since $A\subseteq
A\cup\left\{  b\right\}  $). Thus, it gets turned at the first step. After
this, it becomes an arrow which ends at a vertex in $A$ (because originally it
started at a vertex in $A$), and so it does not end at $b$ (because $b\notin
A$). Therefore, it does not turn at the second step; hence, it has turned
exactly once altogether. Its direction is therefore reversed at the end of the
process.
\par
\item If $e$ is an arrow of $Q$ which starts at $b$ and ends at a vertex in
$B\setminus\left\{  b\right\}  $, then this arrow gets turned twice (once at
each step). Indeed, let $e$ be such an arrow. Then, $e$ starts at a vertex in
$A\cup\left\{  b\right\}  $ (namely, at $b$) and ends at a vertex in
$B\setminus\left\{  b\right\}  $. Hence, it gets turned at the first step.
After that, it ends at $b$ (because it used to start at $b$ before it was
turned), and therefore it gets turned again at the second step. Hence, the
direction of $e$ at the end of the two-step process is again the same as it
was in $Q$.
\par
\item If $e$ is an arrow of $Q$ which starts at a vertex in $B\setminus
\left\{  b\right\}  $ and ends at a vertex in $B\setminus\left\{  b\right\}
$, then this arrow never gets turned. Indeed, it starts at a vertex in
$B\setminus\left\{  b\right\}  $; thus, it does \textbf{not} start at a vertex
in $A\cup\left\{  b\right\}  $ (since $\underbrace{B}_{=Q_{0}\setminus
A}\setminus\left\{  b\right\}  =\left(  Q_{0}\setminus A\right)
\setminus\left\{  b\right\}  =Q_{0}\setminus\left(  A\cup\left\{  b\right\}
\right)  $). Hence, it does not get turned at the first step. Moreover, in
$Q$, this arrow $e$ does not end at $b$ (because it ends at a vertex in
$B\setminus\left\{  b\right\}  $); thus it does not end at $b$ after the first
step either (since it does not get turned at the first step). Hence, it does
not get turned at the second step either. Therefore, $e$ never gets turned,
and thus retains its original direction from $Q$ after the two-step process.
\end{enumerate}
\par
The five cases we have just considered cover all possibilities (because every
arrow $e$ either ends at a vertex in $A$ or ends at $b$ or ends at a vertex in
$B\setminus\left\{  b\right\}  $; and in the latter case, it either starts at
a vertex in $A$, or starts at $b$, or starts at a vertex in $B\setminus
\left\{  b\right\}  $ (since $Q_{0}=A\cup\left\{  b\right\}  \cup\left(
B\setminus\left\{  b\right\}  \right)  $)). From our case analysis, we can
draw the following conclusions:
\par
\begin{itemize}
\item If $e$ is an arrow of $Q$ which starts at a vertex in $A$ and ends at a
vertex in $B$, then the arrow $e$ has reversed its orientation at the end of
the two-step process. (This follows from our Cases 2 and 3 above.)
\par
\item If $e$ is an arrow of $Q$ which starts at a vertex in $B$ or ends at a
vertex in $A$, then this arrow $e$ has the same orientation at the end of the
two-step process as it did in $Q$. (Indeed, let us prove this. Let $e$ be an
arrow of $Q$ which starts at a vertex in $B$ or ends at a vertex in $A$. We
need to show that $e$ has the same orientation at the end of the two-step
process as it did in $Q$. If $e$ ends at a vertex in $A$, then this follows
from our analysis of Case 1. So let us assume that $e$ does not end at a
vertex in $A$. Hence, $e$ must start at a vertex in $B$ (since $e$ starts at a
vertex in $B$ or ends at a vertex in $A$). In other words, $s\left(  e\right)
\in B$. Hence, $t\left(  e\right)  \neq b$ (because if we had $t\left(
e\right)  =b$, then $e$ would contradict (\ref{sol.ps1.exe.1.1.a.3})). But
also $t\left(  e\right)  \notin A$ (since $e$ does not end at a vertex in
$A$), so that $t\left(  e\right)  \in Q_{0}\setminus A=B$ and thus $t\left(
e\right)  \in B\setminus\left\{  b\right\}  $ (since $t\left(  e\right)  \neq
b$). Hence, the arrow $e$ ends at a vertex in $B\setminus\left\{  b\right\}
$. It also starts at a vertex in $B$; thus, it either starts at $b$ or it
starts at a vertex in $B\setminus\left\{  b\right\}  $. Our claim now follows
from our analysis of Case 4 (in the case when $e$ starts at $b$) and from our
analysis of Case 5 (in the case when $e$ starts at a vertex in $B\setminus
\left\{  b\right\}  $). In either case, our claim is proven.)
\end{itemize}
\par
To summarize, the outcome of our two-step process is that every arrow $e$ of
$Q$ which starts at a vertex in $A$ and ends at a vertex in $B$ reverses its
orientation, while all other arrows preserve their orientation. In other
words, the outcome of our two-step process is the same as the outcome of
turning all arrows of $Q$ which start at a vertex in $A$ and end at a vertex
in $B$. But the latter outcome is $\operatorname*{mut}\nolimits_{A,B}Q$
(because this is how $\operatorname*{mut}\nolimits_{A,B}Q$ was defined), while
the former outcome is $\mu_{b}\left(  \operatorname*{mut}\nolimits_{A\cup
\left\{  b\right\}  ,B\setminus\left\{  b\right\}  }Q\right)  $ (since we know
that $\mu_{b}\left(  \operatorname*{mut}\nolimits_{A\cup\left\{  b\right\}
,B\setminus\left\{  b\right\}  }Q\right)  $ can be obtained from $Q$ by our
two-step process). Thus, we have obtained $\mu_{b}\left(  \operatorname*{mut}%
\nolimits_{A\cup\left\{  b\right\}  ,B\setminus\left\{  b\right\}  }Q\right)
=\operatorname*{mut}\nolimits_{A,B}Q$. This proves (\ref{sol.ps1.exe.1.1.a.7}%
).}. Therefore, $\operatorname*{mut}\nolimits_{A,B}Q$ can be obtained from
$\operatorname*{mut}\nolimits_{A\cup\left\{  b\right\}  ,B\setminus\left\{
b\right\}  }Q$ by a single mutation at a sink (namely, at the sink $b$). Since
$\operatorname*{mut}\nolimits_{A\cup\left\{  b\right\}  ,B\setminus\left\{
b\right\}  }Q$ (in turn) can be obtained from $Q$ by a sequence of mutations
at sinks, this shows that $\operatorname*{mut}\nolimits_{A,B}Q$ can be
obtained from $Q$ by a sequence of mutations at sinks (namely, we first need
to mutate at the sinks that give us $\operatorname*{mut}\nolimits_{A\cup
\left\{  b\right\}  ,B\setminus\left\{  b\right\}  }Q$, and then we have to
mutate at $b$). This proves that Exercise \ref{exe.ps1.1.1} \textbf{(a)} holds
whenever $\left\vert B\right\vert =N+1$. The induction step is complete, and
thus Exercise \ref{exe.ps1.1.1} \textbf{(a)} is solved.

\textbf{(b)} Let $i\in Q_{0}$ be a source in $Q$. Let $A=\left\{  i\right\}  $
and $B=Q_{0}\setminus A$. Then, $A$ and $B$ are two subsets of $Q_{0}$ such
that $A\cap B=\varnothing$ and $A\cup B=Q_{0}$. There exists no arrow of $Q$
that starts at a vertex in $B$ and ends at a vertex in $A$%
\ \ \ \ \footnote{\textit{Proof.} Assume the contrary. Then, there exists an
arrow of $Q$ which starts at a vertex in $B$ and ends at a vertex in $A$. Let
$e$ be such an arrow. Then, $e$ ends at a vertex in $A$. In other words,
$t\left(  e\right)  \in A=\left\{  i\right\}  $, so that $t\left(  e\right)
=i$. In other words, $e$ ends at $i$. But this is impossible, since $i$ is a
source. This contradiction proves that our assumption was wrong, qed.}. Hence,
the quiver $\operatorname*{mut}\nolimits_{A,B}Q$ is well-defined. Moreover,
this quiver $\operatorname*{mut}\nolimits_{A,B}Q$ is obtained by turning all
arrows of $Q$ which start at a vertex in $A$ and end at a vertex in $B$. But
these arrows are precisely the arrows of $Q$ starting at $i$%
\ \ \ \ \footnote{\textit{Proof.} Each arrow of $Q$ which starts at a vertex
in $A$ and ends at a vertex in $B$ must be an arrow starting at $i$ (because
it starts at a vertex in $A=\left\{  i\right\}  $, but the only vertex in
$\left\{  i\right\}  $ is $i$). It thus remains to prove the converse -- i.e.,
to prove that each arrow of $Q$ starting at $i$ is an arrow of $Q$ which
starts at a vertex in $A$ and ends at a vertex in $B$. So let $e$ be an arrow
of $Q$ starting at $i$. Then, $e$ clearly starts at a vertex in $A$ (since
$i\in\left\{  i\right\}  =A$). It remains to prove that $e$ ends at a vertex
in $B$. But $Q$ is acyclic, and thus we cannot have $s\left(  e\right)
=t\left(  e\right)  $ (since otherwise, the arrow $e$ would form a trivial
cycle). Hence, $s\left(  e\right)  \neq t\left(  e\right)  $. But $s\left(
e\right)  =i$ (since $e$ starts at $i$), so that $t\left(  e\right)  \neq
s\left(  e\right)  =i$ and thus $t\left(  e\right)  \in Q_{0}\setminus
\underbrace{\left\{  i\right\}  }_{=A}=Q_{0}\setminus A=B$. Hence, $e$ ends at
a vertex in $B$. This completes our proof.}. Hence, $\operatorname*{mut}%
\nolimits_{A,B}Q$ is obtained by turning all arrows of $Q$ starting at $i$.
But this is exactly how we defined $\mu_{i}\left(  Q\right)  $. Therefore,
$\operatorname*{mut}\nolimits_{A,B}Q=\mu_{i}\left(  Q\right)  $. Now, Exercise
\ref{exe.ps1.1.1} \textbf{(a)} shows that $\operatorname*{mut}\nolimits_{A,B}%
Q$ can be obtained from $Q$ by a sequence of mutations at sinks. Hence,
$\mu_{i}\left(  Q\right)  $ can be obtained from $Q$ by a sequence of
mutations at sinks (since $\operatorname*{mut}\nolimits_{A,B}Q=\mu_{i}\left(
Q\right)  $). Exercise \ref{exe.ps1.1.1} \textbf{(b)} is proven.

\textbf{(c)} Let $Q^{\prime}$ be any acyclic quiver which can be obtained from
$Q$ by turning some of its arrows. We need to prove that $Q^{\prime}$ can also
be obtained from $Q$ by a sequence of mutations at sinks. But \cite[proof of
Proposition 2.2.8]{Lampe} shows that $Q^{\prime}$ can be obtained from $Q$ by
a sequence of mutations at sinks and sources. Since every mutation at a source
can be simulated by a sequence of mutations at sinks (by Exercise
\ref{exe.ps1.1.1} \textbf{(b)}), this yields that $Q^{\prime}$ can be obtained
from $Q$ by a sequence of mutations at sinks. This solves Exercise
\ref{exe.ps1.1.1} \textbf{(c)}.
\end{proof}

\begin{thebibliography}{9999999}                                                                                          %


\bibitem[GrRaOg]{mt3}Darij Grinberg, \textit{UMN Spring 2017 Math 5707 Midterm
\#3}, with solutions by Nicholas Rancourt and Jacob Ogden.\newline\url{http://www.cip.ifi.lmu.de/~grinberg/t/17s/}

\bibitem[Lampe]{Lampe}Philipp Lampe, \textit{Cluster algebras},\newline%
\url{http://www.math.uni-bielefeld.de/~lampe/teaching/cluster/cluster.pdf} .

\begin{verlong}
A version with my corrections:\newline%
\url{https://www.dropbox.com/s/aush67ecrx6twlf/cluster - version 4 dec 2013 EV.pdf?dl=0}
.
\end{verlong}

\bibitem[Pretzel]{Pretzel}Oliver Pretzel, \textit{On reorienting graphs by
pushing down maximal vertices}, Order, 1986, Volume 3, Issue 2, pp. 135--153.
\end{thebibliography}


\end{document}

==> anc/21f/lec6.tex <==
\documentclass[numbers=enddot,12pt,final,onecolumn,notitlepage]{scrartcl}%
\usepackage[headsepline,footsepline,manualmark]{scrlayer-scrpage}
\usepackage[all,cmtip]{xy}
\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{amsthm}
\usepackage{framed}
\usepackage{comment}
\usepackage{color}
\usepackage{hyperref}
\usepackage[sc]{mathpazo}
\usepackage[T1]{fontenc}
\usepackage{tikz}
\usepackage{needspace}
\usepackage{tabls}
\usepackage{wasysym}
\usepackage{easytable}
\usepackage{ytableau}
%TCIDATA{OutputFilter=latex2.dll}
%TCIDATA{Version=5.50.0.2960}
%TCIDATA{LastRevised=Thursday, April 13, 2023 12:43:11}
%TCIDATA{SuppressPackageManagement}
%TCIDATA{<META NAME="GraphicsSave" CONTENT="32">}
%TCIDATA{<META NAME="SaveForMode" CONTENT="1">}
%TCIDATA{BibliographyScheme=Manual}
%TCIDATA{Language=American English}
%BeginMSIPreambleData
\providecommand{\U}[1]{\protect\rule{.1in}{.1in}}
%EndMSIPreambleData
\usetikzlibrary{arrows.meta}
\usetikzlibrary{chains}
\newcounter{exer}
\numberwithin{exer}{subsection}
\theoremstyle{definition}
\newtheorem{theo}{Theorem}[subsection]
\newenvironment{theorem}[1][]
{\begin{theo}[#1]\begin{leftbar}}
{\end{leftbar}\end{theo}}
\newtheorem{lem}[theo]{Lemma}
\newenvironment{lemma}[1][]
{\begin{lem}[#1]\begin{leftbar}}
{\end{leftbar}\end{lem}}
\newtheorem{prop}[theo]{Proposition}
\newenvironment{proposition}[1][]
{\begin{prop}[#1]\begin{leftbar}}
{\end{leftbar}\end{prop}}
\newtheorem{defi}[theo]{Definition}
\newenvironment{definition}[1][]
{\begin{defi}[#1]\begin{leftbar}}
{\end{leftbar}\end{defi}}
\newtheorem{remk}[theo]{Remark}
\newenvironment{remark}[1][]
{\begin{remk}[#1]\begin{leftbar}}
{\end{leftbar}\end{remk}}
\newtheorem{coro}[theo]{Corollary}
\newenvironment{corollary}[1][]
{\begin{coro}[#1]\begin{leftbar}}
{\end{leftbar}\end{coro}}
\newtheorem{conv}[theo]{Convention}
\newenvironment{convention}[1][]
{\begin{conv}[#1]\begin{leftbar}}
{\end{leftbar}\end{conv}}
\newtheorem{quest}[theo]{Question}
\newenvironment{question}[1][]
{\begin{quest}[#1]\begin{leftbar}}
{\end{leftbar}\end{quest}}
\newtheorem{warn}[theo]{Warning}
\newenvironment{warning}[1][]
{\begin{warn}[#1]\begin{leftbar}}
{\end{leftbar}\end{warn}}
\newtheorem{conj}[theo]{Conjecture}
\newenvironment{conjecture}[1][]
{\begin{conj}[#1]\begin{leftbar}}
{\end{leftbar}\end{conj}}
\newtheorem{exam}[theo]{Example}
\newenvironment{example}[1][]
{\begin{exam}[#1]\begin{leftbar}}
{\end{leftbar}\end{exam}}
\newtheorem{exmp}[exer]{Exercise}
\newenvironment{exercise}[1][]
{\begin{exmp}[#1]\begin{leftbar}}
{\end{leftbar}\end{exmp}}
\newenvironment{statement}{\begin{quote}}{\end{quote}}
\newenvironment{fineprint}{\medskip \begin{small}}{\end{small} \medskip}
\iffalse
\newenvironment{proof}[1][Proof]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\newenvironment{question}[1][Question]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\newenvironment{warning}[1][Warning]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\newenvironment{teachingnote}[1][Teaching note]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\fi
\let\sumnonlimits\sum
\let\prodnonlimits\prod
\let\cupnonlimits\bigcup
\let\capnonlimits\bigcap
\renewcommand{\sum}{\sumnonlimits\limits}
\renewcommand{\prod}{\prodnonlimits\limits}
\renewcommand{\bigcup}{\cupnonlimits\limits}
\renewcommand{\bigcap}{\capnonlimits\limits}
\setlength\tablinesep{3pt}
\setlength\arraylinesep{3pt}
\setlength\extrarulesep{3pt}
\voffset=0cm
\hoffset=-0.7cm
\setlength\textheight{22.5cm}
\setlength\textwidth{15.5cm}
\newcommand\arxiv[1]{\href{http://www.arxiv.org/abs/#1}{\texttt{arXiv:#1}}}
\newenvironment{verlong}{}{}
\newenvironment{vershort}{}{}
\newenvironment{noncompile}{}{}
\newenvironment{teachingnote}{}{}
\excludecomment{verlong}
\includecomment{vershort}
\excludecomment{noncompile}
\excludecomment{teachingnote}
\newcommand{\CC}{\mathbb{C}}
\newcommand{\RR}{\mathbb{R}}
\newcommand{\QQ}{\mathbb{Q}}
\newcommand{\NN}{\mathbb{N}}
\newcommand{\ZZ}{\mathbb{Z}}
\newcommand{\KK}{\mathbb{K}}
\newcommand{\id}{\operatorname{id}}
\newcommand{\lcm}{\operatorname{lcm}}
\newcommand{\rev}{\operatorname{rev}}
\newcommand{\powset}[2][]{\ifthenelse{\equal{#2}{}}{\mathcal{P}\left(#1\right)}{\mathcal{P}_{#1}\left(#2\right)}}
\newcommand{\set}[1]{\left\{ #1 \right\}}
\newcommand{\abs}[1]{\left| #1 \right|}
\newcommand{\tup}[1]{\left( #1 \right)}
\newcommand{\ive}[1]{\left[ #1 \right]}
\newcommand{\floor}[1]{\left\lfloor #1 \right\rfloor}
\newcommand{\lf}[2]{#1^{\underline{#2}}}
\newcommand{\underbrack}[2]{\underbrace{#1}_{\substack{#2}}}
\newcommand{\horrule}[1]{\rule{\linewidth}{#1}}
\newcommand{\are}{\ar@{-}}
\newcommand{\nnn}{\nonumber\\}
\newcommand{\sslash}{\mathbin{/\mkern-6mu/}}
\newcommand{\numboxed}[2]{\underbrace{\boxed{#1}}_{\text{box } #2}}
\newcommand{\ig}[2]{\includegraphics[scale=#1]{#2.png}}
\iffalse
\NOEXPAND{\today}{\today}
\NOEXPAND{\sslash}{\sslash}
\NOEXPAND{\numboxed}[2]{\numboxed}
\fi
\ihead{Math 235 Fall 2021, Worksheet 6, version \today}
\ohead{page \thepage}
\cfoot{Darij Grinberg}
\begin{document}
\setcounter{section}{5}

\section{Math 235 Fall 2021, Worksheet 6: Graphs and some of their uses}

On this worksheet, we will introduce some basic concepts from graph theory and
see how they can be applied. This is not a replacement for an actual course on
graph theory (such as the one I will give next Spring), nor for a textbook
(such as most of the sources referenced in the bibliography of this worksheet).

As before, $\mathbb{N}$ means the set $\left\{  0,1,2,\ldots\right\}  $.

\subsection{Graph basics}

Informally, a \emph{graph} is a collection of finitely many \textquotedblleft
vertices\textquotedblright\ (aka \textquotedblleft nodes\textquotedblright)
and finitely many \textquotedblleft edges\textquotedblright. Each edge
connects two nodes (which can be identical). Here is an example of a graph
with $6$ nodes and $11$ edges, drawn in the obvious way (each node represented
by a little circle, and each edge represented by a curve joining the two nodes
that it connects):%
\begin{equation}%
%TCIMACRO{\TeXButton{tikzpicture graph with 6 nodes}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,1) {$2$};
%\node(B) at (0,3) {$1$};
%\node(C) at (2.5,4) {$3$};
%\node(D) at (2.5,1) {$4$};
%\node(E) at (2.5,-3) {$5$};
%\node(F) at (6,2) {$6$} ;
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[-] (A) edge node[right] {$a$} (B);
%\path[-] (B) edge node[above] {$b$} (C);
%\path[-] (D) edge[bend right=60] node[left] {$c$} (C);
%\path[-] (D) edge[bend left=60] node[right] {$d$} (C);
%\path[-] (A) edge node[right] {$e$} (E);
%\path[-] (D) edge node[right] {$f$} (E);
%\path[-] (C) edge node[above] {$g$} (F);
%\path[-] (E) edge[bend right=60] node[right] {$h$} (F);
%\path[-] (B) edge[bend right=60] node[left] {$i$} (E);
%\path[-] (D) edge[bend right=60] node[below] {$j$} (F);
%\path[-] (F) edge[out=430, in=370, looseness=15] node[right]{$k$} (F);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,1) {$2$};
\node(B) at (0,3) {$1$};
\node(C) at (2.5,4) {$3$};
\node(D) at (2.5,1) {$4$};
\node(E) at (2.5,-3) {$5$};
\node(F) at (6,2) {$6$} ;
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[-] (A) edge node[right] {$a$} (B);
\path[-] (B) edge node[above] {$b$} (C);
\path[-] (D) edge[bend right=60] node[left] {$c$} (C);
\path[-] (D) edge[bend left=60] node[right] {$d$} (C);
\path[-] (A) edge node[right] {$e$} (E);
\path[-] (D) edge node[right] {$f$} (E);
\path[-] (C) edge node[above] {$g$} (F);
\path[-] (E) edge[bend right=60] node[right] {$h$} (F);
\path[-] (B) edge[bend right=60] node[left] {$i$} (E);
\path[-] (D) edge[bend right=60] node[below] {$j$} (F);
\path[-] (F) edge[out=430, in=370, looseness=15] node[right]{$k$} (F);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ . \label{eq.graph.exa1.1}%
\end{equation}
In this example, the nodes are called $1,2,3,4,5,6$, and the edges are called
$a,b,c,\ldots,j,k$; for example, the edge $f$ connects nodes $4$ and $5$
(whereas the edge $k$ connects node $6$ with itself).

Such pictures can be convenient (at least when the graph is small; in more
complex situations, some edges will have to cross). However, let us also give
a formal definition of a graph:

\begin{definition}
\label{def.graph.um} \textbf{(a)} If $V$ is any set, then $\mathcal{P}%
_{1,2}\left(  V\right)  $ shall mean the set of all $1$-element and all
$2$-element subsets of $V$. That is,
\[
\mathcal{P}_{1,2}\left(  V\right)  := \left\{  S\subseteq V\ \mid\ \left\vert
S\right\vert \in\left\{  1,2\right\}  \right\}  = \left\{  \left\{  u,
v\right\}  \mid u, v \in V \text{ not necessarily distinct} \right\}  .
\]


\textbf{(b)} A \emph{graph} is a triple $\left(  V,E,\varphi\right)  $, where
$V$ and $E$ are two finite sets, and where $\varphi:E\rightarrow
\mathcal{P}_{1,2}\left(  V\right)  $ is any map. \medskip

\textbf{(c)} If $G=\left(  V,E,\varphi\right)  $ is a graph, then we use the
following terminology:

\begin{itemize}
\item The elements of $V$ are called the \emph{vertices} (or \emph{nodes}) of
$G$. The set $V$ is called the \emph{vertex set} of $G$.

\item The elements of $E$ are called the \emph{edges} of $G$. The set $E$ is
called the \emph{edge set} of $G$.

\item If $e\in E$ is an edge of $G$, then the elements of $\varphi\left(
e\right)  $ are called the \emph{endpoints} of $e$. Thus, each edge $e$ has
exactly $1$ or $2$ endpoints (since $\varphi\left(  e\right)  \in
\mathcal{P}_{1,2}\left(  V\right)  $). An edge $e\in E$ that has only one
endpoint will be called a \emph{self-loop}.

\item We say that two vertices $u$ and $v$ of $V$ are \emph{adjacent} if there
exists an edge $e\in E$ whose endpoints are $u$ and $v$. (In other words, $u$
and $v$ are adjacent if $\left\{  u,v\right\}  =\varphi\left(  e\right)  $ for
some $e\in E$.) In this case, we say that the edge $e$ \emph{joins} $u$ and
$v$.

\item A \emph{neighbor} of a vertex $u\in V$ shall mean a vertex $v\in V$ that
is adjacent to $u$.

\item If $v\in V$ is a vertex of $G$, and $e\in E$ is an edge of $G$, then we
say that $e$ \emph{contains} $v$ if we have $v\in\varphi\left(  e\right)  $
(that is, if $v$ is an endpoint of $e$).

\item The \emph{degree} of a vertex $v\in V$ is defined to be the number of
edges $e\in E$ that contain $v$, where we agree that self-loops count twice
(i.e., each self-loop that contains $v$ counts as \textbf{two} edges
containing $v$). This number is denoted by $\deg v$.
\end{itemize}

Furthermore, we draw the graph $G$ as above: Each node is represented by a
little circle, and each edge is represented by a curve that joins the little
circles that represent its endpoints.
\end{definition}

\begin{example}
The graph visualized in (\ref{eq.graph.exa1.1}) is the triple $\left(
V,E,\varphi\right)  $, where%
\begin{align*}
V  &  =\left\{  1,2,3,4,5,6\right\}  ,\ \ \ \ \ \ \ \ \ \ E=\left\{
a,b,c,\ldots,j,k\right\}  ,\\
\varphi\left(  a\right)   &  =\left\{  1,2\right\}
,\ \ \ \ \ \ \ \ \ \ \varphi\left(  b\right)  =\left\{  1,3\right\}
,\ \ \ \ \ \ \ \ \ \ \varphi\left(  c\right)  =\left\{  3,4\right\}
,\ \ \ \ \ \ \ \ \ \ \varphi\left(  d\right)  =\left\{  3,4\right\}  ,\\
\varphi\left(  e\right)   &  =\left\{  2,5\right\}
,\ \ \ \ \ \ \ \ \ \ \varphi\left(  f\right)  =\left\{  4,5\right\}
,\ \ \ \ \ \ \ \ \ \ \varphi\left(  g\right)  =\left\{  3,6\right\}
,\ \ \ \ \ \ \ \ \ \ \varphi\left(  h\right)  =\left\{  5,6\right\}  ,\\
\varphi\left(  i\right)   &  =\left\{  1,5\right\}
,\ \ \ \ \ \ \ \ \ \ \varphi\left(  j\right)  =\left\{  4,6\right\}
,\ \ \ \ \ \ \ \ \ \ \varphi\left(  k\right)  =\left\{  6\right\}  .
\end{align*}
In this graph,

\begin{itemize}
\item the vertices are $1,2,3,4,5,6$;

\item the edges are $a,b,c,\ldots,j,k$;

\item the endpoints of the edge $g$ are $3$ and $6$, while the only endpoint
of the edge $k$ is $6$;

\item the edge $k$ is a self-loop (and is the only edge of this graph that is
a self-loop);

\item the vertices $3$ and $6$ are adjacent (since they are the endpoints of
the edge $g$), while the vertices $1$ and $4$ are not;

\item the neighbors of the vertex $3$ are $1$, $4$ and $6$;

\item the edges that contain the vertex $3$ are $b,c,d,g$;

\item the degrees of the vertices are%
\begin{align*}
\deg1  &  =3,\ \ \ \ \ \ \ \ \ \ \deg2=2,\ \ \ \ \ \ \ \ \ \ \deg
3=4,\ \ \ \ \ \ \ \ \ \ \deg4=4,\\
\deg5  &  =4,\ \ \ \ \ \ \ \ \ \ \deg6=5.
\end{align*}
Note that $\deg6=5$ is because the self-loop $k$ counts twice; otherwise,
$\deg6$ would be $4$.
\end{itemize}
\end{example}

We note that our Definition \ref{def.graph.um} is not the only notion of
\textquotedblleft graph\textquotedblright\ used in mathematics. Other variants
are simple graphs (which we will introduce below) and directed graphs (which
we will not consider on this worksheet, but which are no less
interesting\footnote{See \cite{Suksom20} for a nice selection of
olympiad-level applications of directed graphs.}). To avoid ambiguity, we can
refer to our notion of \textquotedblleft graph\textquotedblright\ defined
above as \textquotedblleft\emph{undirected multigraph}\textquotedblright. (The
prefix \textquotedblleft multi\textquotedblright\ here signals that a single
pair of vertices can be joined by multiple edges, in contrast to the notion of
a \textquotedblleft simple graph\textquotedblright\ that we will define below.)

The claims of the following exercise are occasionally known as the
\emph{handshaking lemma}, and have a number of surprising applications
(\cite{Gijswi16}).

\begin{exercise}
\label{exe.graph.e1}Let $G=\left(  V,E,\varphi\right)  $ be a graph. \medskip

\textbf{(a)} Prove that the sum of the degrees of all vertices of $G$ equals
$2\cdot\left\vert E\right\vert $. \medskip

\textbf{(b)} Prove that the number of vertices of $G$ that have odd degree is even.
\end{exercise}

\begin{proof}
[Solution idea.]\textbf{(a)} For each edge $e\in E$, let us arbitrarily choose
one of the endpoints of $e$ and denote it by $\alpha\left(  e\right)  $. The
other endpoint of $e$ will be denoted $\beta\left(  e\right)  $. (If $e$ is a
self-loop, then $\alpha\left(  e\right)  =\beta\left(  e\right)  $, since $e$
has only one endpoint.)

For each $v\in V$, we have%
\begin{align*}
\deg v  &  =\left(  \text{the number of all }e\in E\text{ that contain
}v,\right. \\
&  \ \ \ \ \ \ \ \ \ \ \left.  \text{where self-loops are counted
twice}\right) \\
&  =\left(  \text{the number of all }e\in E\text{ such that }v=\alpha\left(
e\right)  \right) \\
&  \ \ \ \ \ \ \ \ \ \ +\left(  \text{the number of all }e\in E\text{ such
that }v=\beta\left(  e\right)  \right)  .
\end{align*}
Summing this equality over all $v\in V$, we obtain%
\begin{align*}
\sum_{v\in V}\deg v  &  =\underbrace{\sum_{v\in V}\left(  \text{the number of
all }e\in E\text{ such that }v=\alpha\left(  e\right)  \right)  }%
_{\substack{=\left(  \text{the number of all }e\in E\right)  \\\text{(since
each }e\in E\text{ is counted exactly once in this sum,}\\\text{namely in the
addend for }v=\alpha\left(  e\right)  \text{)}}}\\
&  \ \ \ \ \ \ \ \ \ \ +\underbrace{\sum_{v\in V}\left(  \text{the number of
all }e\in E\text{ such that }v=\beta\left(  e\right)  \right)  }%
_{\substack{=\left(  \text{the number of all }e\in E\right)  \\\text{(since
each }e\in E\text{ is counted exactly once in this sum,}\\\text{namely in the
addend for }v=\beta\left(  e\right)  \text{)}}}\\
&  =\left(  \text{the number of all }e\in E\right)  +\left(  \text{the number
of all }e\in E\right) \\
&  =2\cdot\underbrace{\left(  \text{the number of all }e\in E\right)
}_{=\left\vert E\right\vert }=2\cdot\left\vert E\right\vert .
\end{align*}
In other words, the sum of the degrees of all vertices of $G$ equals
$2\cdot\left\vert E\right\vert $. This solves Exercise \ref{exe.graph.e1}
\textbf{(a)}. \medskip

\textbf{(b)} Exercise \ref{exe.graph.e1} \textbf{(a)} shows that the sum of
the degrees of all vertices of $G$ equals $2\cdot\left\vert E\right\vert $.
Hence, this sum is even (since $\left\vert E\right\vert $ is an integer).
However, if a sum of integers is even, then the number of odd addends in this
sum must be even\footnote{This is because a sum of an odd number of odd
integers is always odd.}. Thus, the number of odd addends in the sum of the
degrees of all vertices of $G$ must be even. In other words, the number of
vertices of $G$ that have odd degree is even. This solves Exercise
\ref{exe.graph.e1} \textbf{(b)}.
\end{proof}

Exercise \ref{exe.graph.e1} \textbf{(b)} is often stated in a form like
\textquotedblleft in a meeting of $n$ people, show that the number of people
who have shaken an odd number of hands is always even\textquotedblright.
(Generally, speaking of handshakes or friendships is a fairly transparent way
to talk about graphs without saying \textquotedblleft graph\textquotedblright.)

\subsection{Simple graphs}

A feature of our above definition of graphs (Definition \ref{def.graph.um}) is
that two vertices of a graph can be connected by several edges. (For example,
the vertices $3$ and $4$ in (\ref{eq.graph.exa1.1}) are connected by both $c$
and $d$.) Sometimes this is undesirable, and so we want to have a notion of
graphs that disallows it. The most convenient such notion is that of a
\emph{simple graph}, which also gets rid of the map $\varphi$:

\begin{definition}
A \emph{simple graph} is a pair $\left(  V,E\right)  $, where $V$ is a finite
set, and where $E$ is a subset of the set $\mathcal{P}_{2}\left(  V\right)  $.
Here, $\mathcal{P}_{2}\left(  V\right)  $ means the set of all $2$-element
subsets of $V$. (That is, $\mathcal{P}_{2}\left(  V\right)  :=\left\{
S\subseteq V\ \mid\ \left\vert S\right\vert =2\right\}  $.)

A simple graph $\left(  V,E\right)  $ will be identified with the graph
$\left(  V,E,\varphi\right)  $, where $\varphi:E\rightarrow\mathcal{P}%
_{1,2}\left(  V\right)  $ is the canonical inclusion map (i.e., the map that
sends each $e\in E$ to itself).
\end{definition}

Thus, there are two differences between a simple graph and a graph:

\begin{itemize}
\item An edge in a simple graph $\left(  V,E\right)  $ is just a set of two
vertices; its endpoints are its two elements. Meanwhile, an edge in a graph
$\left(  V,E,\varphi\right)  $ can be anything; its endpoints are the elements
of its image under $\varphi$. (Thus, an edge in a simple graph
\textquotedblleft knows\textquotedblright\ its two endpoints, whereas an edge
in a graph \textquotedblleft outsources\textquotedblright\ this knowledge to
the map $\varphi$.)

\item Graphs can have self-loops, whereas simple graphs cannot (since an edge
in a simple graph must be a $2$-element set, not a $1$-element set).
\end{itemize}

As a consequence of the first difference, a simple graph cannot have two
distinct edges with the same two endpoints $u$ and $v$; in fact, these two
edges would both have to be the set $\left\{  u,v\right\}  $, so they would
not be distinct.

Here is an example of a simple graph with $6$ nodes and $9$ edges, drawn in
the obvious way (each node represented by a little circle, and each edge
represented by a curve joining the two nodes that it connects):%
\begin{equation}%
%TCIMACRO{\TeXButton{tikzpicture graph with 6 nodes}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,1) {$2$};
%\node(B) at (0,3) {$1$};
%\node(C) at (2.5,4) {$3$};
%\node(D) at (2.5,1) {$4$};
%\node(E) at (2.5,-3) {$5$};
%\node(F) at (6,2) {$6$} ;
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[-] (A) edge (B);
%\path[-] (B) edge (C);
%\path[-] (D) edge (C);
%\path[-] (A) edge (E);
%\path[-] (D) edge (E);
%\path[-] (C) edge (F);
%\path[-] (E) edge (F);
%\path[-] (B) edge (E);
%\path[-] (D) edge (F);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,1) {$2$};
\node(B) at (0,3) {$1$};
\node(C) at (2.5,4) {$3$};
\node(D) at (2.5,1) {$4$};
\node(E) at (2.5,-3) {$5$};
\node(F) at (6,2) {$6$} ;
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[-] (A) edge (B);
\path[-] (B) edge (C);
\path[-] (D) edge (C);
\path[-] (A) edge (E);
\path[-] (D) edge (E);
\path[-] (C) edge (F);
\path[-] (E) edge (F);
\path[-] (B) edge (E);
\path[-] (D) edge (F);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ . \label{eq.graph.exa1.2}%
\end{equation}
(This simple graph is what remains of the graph (\ref{eq.graph.exa1.1}) if one
removes the self-loop and replaces each edge $e$ by $\varphi\left(  e\right)
$.)

\begin{convention}
We shall use the shorthand notation $uv$ for a two-element set $\left\{
u,v\right\}  $ when no ambiguities are possible. Thus, in particular, an edge
of a simple graph will be written as $uv$ if its endpoints are $u$ and $v$.
\end{convention}

For example, the edges of the simple graph shown in (\ref{eq.graph.exa1.2})
are $12,13,15,25,34,\allowbreak36,45,46,56$. It is clear that a simple graph
with $n$ vertices can have no more than $\dbinom{n}{2}$ edges (whereas a graph
can have any finite number of edges).

If $G=\left(  V,E\right)  $ is a simple graph, then a \emph{triangle} of $G$
is defined to be a set $\left\{  u,v,w\right\}  $ of three distinct vertices
$u,v,w$ of $G$ such that $uv$, $vw$ and $uw$ are edges of $G$.

\begin{exercise}
\label{exe.graph.e2}Let $G=\left(  V,E\right)  $ be a simple graph that has no
triangles. Let $n=\left\vert V\right\vert $. Prove that $\left\vert
E\right\vert \leq n^{2}/4$.
\end{exercise}

\begin{proof}
[Solution idea.]This is known as \emph{Mantel's theorem}. Our of many proofs,
here is one of the simplest:

Note that the assumption $n=\left\vert V\right\vert $ says that our graph $G$
has exactly $n$ vertices.

We shall solve the exercise by strong induction on $n$. Thus, we assume (as
the induction hypothesis) that Exercise \ref{exe.graph.e2} is already solved
for all graphs with fewer than $n$ vertices. We must now prove it for our
graph $G = \left(  V, E\right)  $ with its $n$ vertices.

We must prove that $\left\vert E\right\vert \leq n^{2}/4$. If $E =
\varnothing$, then this is obvious (because in this case, we have $\left\vert
E\right\vert = 0 \leq n^{2}/4$). Hence, we WLOG assume that $E \neq
\varnothing$. In other words, our graph $G$ has at least one edge. Pick any
such edge, and let $v$ and $w$ be its endpoints. Thus, $vw$ is an edge of $G$,
and therefore $v \neq w$ (since $G$ is a simple graph).

Let us now color each edge of $G$ with one of three colors, by the following rule:

\begin{itemize}
\item The edge $vw$ will be colored black.

\item Each edge that contains exactly one of $v$ and $w$ will be colored red.

\item Each edge that contains none of $v$ and $w$ will be colored blue.
\end{itemize}

For example, here is how this coloring will look like if $G$ is the simple
graph from \eqref{eq.graph.exa1.2} and if $v=1$ and $w=2$:
\[%
%TCIMACRO{\TeXButton{tikz red and blue}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,1) {$w$};
%\node(B) at (0,3) {$v$};
%\node(C) at (2.5,4) {$3$};
%\node(D) at (2.5,1) {$4$};
%\node(E) at (2.5,-3) {$5$};
%\node(F) at (6,2) {$6$} ;
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[-] (A) edge[draw=black] (B);
%\path[-] (B) edge[draw=red] (C);
%\path[-] (D) edge[draw=blue] (C);
%\path[-] (A) edge[draw=red] (E);
%\path[-] (D) edge[draw=blue] (E);
%\path[-] (C) edge[draw=blue] (F);
%\path[-] (E) edge[draw=blue] (F);
%\path[-] (B) edge[draw=red] (E);
%\path[-] (D) edge[draw=blue] (F);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,1) {$w$};
\node(B) at (0,3) {$v$};
\node(C) at (2.5,4) {$3$};
\node(D) at (2.5,1) {$4$};
\node(E) at (2.5,-3) {$5$};
\node(F) at (6,2) {$6$} ;
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[-] (A) edge[draw=black] (B);
\path[-] (B) edge[draw=red] (C);
\path[-] (D) edge[draw=blue] (C);
\path[-] (A) edge[draw=red] (E);
\path[-] (D) edge[draw=blue] (E);
\path[-] (C) edge[draw=blue] (F);
\path[-] (E) edge[draw=blue] (F);
\path[-] (B) edge[draw=red] (E);
\path[-] (D) edge[draw=blue] (F);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ .
\]
(For those reading this in black and white: The edge $vw$ is black; the edges
$v3,v5,w5$ are red; the remaining edges are blue.)

We now count the edges of each color (not just in the above example, but in general):

\begin{itemize}
\item There is exactly $1$ black edge -- namely, the edge $vw$.

\item We claim that there are at most $n-2$ red edges. Why? Our graph $G$ has
$n-2$ vertices distinct from $v$ and $w$ (since $v \neq w$), and each of these
$n-2$ vertices is adjacent to at most one of $v$ and $w$ (because if some
vertex $u$ was adjacent to both $v$ and $w$, then $\left\{  u,v,w\right\}  $
would be a triangle, which would contradict our assumption that $G$ has no
triangles). Thus, each of these $n-2$ vertices is contained in at most one red
edge. Hence, $G$ has at most $n-2$ red edges.

\item Finally, we claim that there are at most $\left(  n-2\right)  ^{2}/4$
blue edges. Why? Let $G^{\prime}$ be the simple graph obtained from $G$ by
removing the two vertices $v$ and $w$ along with all black and all red edges
(so that only the edges that contain neither $v$ nor $w$ remain). Formally
speaking, this simple graph $G^{\prime}$ is defined to be the pair $\left(
V^{\prime},E^{\prime}\right)  $, where
\[
V^{\prime}=V\setminus\left\{  v,w\right\}  \quad\text{ and }\quad E^{\prime
}=\left\{  \text{blue edges}\right\}  .
\]
This simple graph $G^{\prime}$ has $n-2$ vertices, thus fewer than $n$
vertices. Moreover, it has no triangles (since any triangle of $G^{\prime}$
would be a triangle of $G$, but $G$ has no triangles). Thus, by the induction
hypothesis, we can apply Exercise \ref{exe.graph.e2} to $G^{\prime}$,
$V^{\prime}$, $E^{\prime}$ and $n-2$ instead of $G$, $V$, $E$ and $n$. As a
result, we conclude that $\left\vert E^{\prime}\right\vert \leq\left(
n-2\right)  ^{2}/4$. In other words, there are at most $\left(  n-2\right)
^{2}/4$ blue edges (since $E^{\prime}=\left\{  \text{blue edges}\right\}  $).
\end{itemize}

Since each edge of $G$ is either black or red or blue, we thus conclude that
the total number of edges of $G$ is
\begin{align*}
&  \underbrace{\left(  \text{the number of black edges}\right)  }%
_{=1}+\underbrace{\left(  \text{the number of red edges}\right)  }_{\leq
n-2}\\
&  \qquad+\underbrace{\left(  \text{the number of blue edges}\right)  }%
_{\leq\left(  n-2\right)  ^{2}/4}\\
\leq &  \ 1+\left(  n-2\right)  +\left(  n-2\right)  ^{2}/4=n^{2}%
/4\qquad\left(  \text{by a straightforward computation}\right)  .
\end{align*}
In other words, $\left\vert E\right\vert \leq n^{2}/4$. Hence, Exercise
\ref{exe.graph.e2} is solved for our graph $G$. This completes the induction
step, and thus the exercise is solved.
\end{proof}

See \cite[proofs of Theorem 4.7]{Jukna11} for two other solutions to Exercise
\ref{exe.graph.e2}.

\subsection{Walks, paths, circuits, cycles, connectivity, forests, trees}

We can imagine the edges of a graph as roads that we can walk on. (Each edge
is a two-way road, allowing us to walk from either endpoint to the other.) A
longer walk can be obtained by successively following several edges, using the
vertices as stops at which we can change from one edge to another. For
example, in the graph shown in (\ref{eq.graph.exa1.1}), we can walk from
vertex $1$ to vertex $3$ using the edge $b$, then move on to $4$ using the
edge $d$, then walk back to $3$ using $c$. It is natural to wonder whether a
given vertex can be reached from another by walking along a sequence of edges.
This is a type of question that appears all over mathematics, so we introduce
some terminology for it.

Recall that $\left[  m\right]  $ means the set $\left\{  1,2,\ldots,m\right\}
$ whenever $m$ is an integer. (This set $\left[  m\right]  $ is empty if
$m\leq0$.)

\begin{definition}
\label{def.graph.walk} Let $G = \left(  V, E, \varphi\right)  $ be a graph.
\medskip

\textbf{(a)} A \emph{walk} of $G$ means a finite sequence $\left(  v_{0}%
,e_{1},v_{1},e_{2},v_{2},\ldots,e_{k},v_{k}\right)  $ (we are labeling its
entries alternatingly by $v_{i}$ and $e_{i}$) such that

\begin{itemize}
\item the entries $v_{0}, v_{1}, \ldots, v_{k}$ are vertices of $G$,

\item the entries $e_{1}, e_{2}, \ldots, e_{k}$ are edges of $G$, and

\item each $i\in\left[  k\right]  $ satisfies $\varphi\left(  e_{i}\right)
=\left\{  v_{i-1},v_{i}\right\}  $.
\end{itemize}

In other words, a walk of $G$ means a finite sequence whose entries are
alternatingly vertices and edges of $G$ (starting and ending with vertices),
with the property that the endpoints of each edge in the sequence are the two
vertices that appear immediately before and after it in the sequence. \medskip

\textbf{(b)} A walk $\left(  v_{0},e_{1},v_{1},e_{2},v_{2},\ldots,e_{k}%
,v_{k}\right)  $ is said to be \emph{closed} if $v_{k}=v_{0}$. A closed walk
is also called a \emph{circuit}. \medskip

\textbf{(c)} The \emph{vertices} of a walk $\left(  v_{0},e_{1},v_{1}%
,e_{2},v_{2},\ldots,e_{k},v_{k}\right)  $ are defined to be $v_{0}%
,v_{1},\ldots,v_{k}$. The \emph{edges} of this walk are defined to be
$e_{1},e_{2},\ldots,e_{k}$. The \emph{length} of this walk is defined to be
the number $k$. (Thus, a walk of length $k$ has $k+1$ vertices and $k$
edges.)\medskip

\textbf{(d)} A \emph{path} means a walk $\left(  v_{0},e_{1},v_{1},e_{2}%
,v_{2},\ldots,e_{k},v_{k}\right)  $ whose vertices $v_{0},v_{1},\ldots,v_{k}$
are distinct. \medskip

\textbf{(e)} A \emph{cycle} means a circuit (i.e., closed walk) $\left(
v_{0},e_{1},v_{1},e_{2},v_{2},\ldots,e_{k},v_{k}\right)  $ with the following properties:

\begin{itemize}
\item The edges $e_{1},e_{2},\ldots,e_{k}$ are distinct.

\item The first $k$ vertices $v_{0},v_{1},\ldots,v_{k-1}$ are distinct.

\item We have $k>0$.
\end{itemize}

\medskip

\textbf{(f)} A walk $\left(  v_{0},e_{1},v_{1},e_{2},v_{2},\ldots,e_{k}%
,v_{k}\right)  $ is said to \emph{start} at $v_{0}$ and to \emph{end} at
$v_{k}$. \medskip

\textbf{(g)} Let $u$ and $v$ be two vertices of $G$. A \emph{walk from $u$ to
$v$} means a walk that starts at $u$ and ends at $v$. If it is a path, then we
also call it a \emph{path from $u$ to $v$}.
\end{definition}

\begin{example}
\label{exe.graph.walk.1}Let $G$ be the graph shown in (\ref{eq.graph.exa1.1}). Then:

\begin{itemize}
\item The sequence $\left(  1,b,3,j,6\right)  $ is not a walk, since
$\varphi\left(  j\right)  \neq\left\{  3,6\right\}  $.

\item The sequence $\left(  1,a,2,e,5\right)  $ is a walk (since
$\varphi\left(  a\right)  =\left\{  1,2\right\}  $ and $\varphi\left(
e\right)  =\left\{  2,5\right\}  $) and a path (since $1,2,5$ are distinct).
Its vertices are $1,2,5$, and its edges are $a,e$. Its length is $2$. It is a
path from $1$ to $5$.

\item The sequence $\left(  1,a,2,e,5,i,1\right)  $ is a closed walk and a
cycle. Its length is $3$. It is not a path (since $1,2,5,1$ are not distinct).

\item The sequence $\left(  1\right)  $ is a closed walk of length $0$, and is
also a path. More generally, for any vertex $v$ of $G$, the sequence $\left(
v\right)  $ is a closed walk of length $0$, and is also a path. These are the
only closed walks that are paths.

\item The sequence $\left(  3,c,4,d,3\right)  $ is a cycle, whereas the
sequence $\left(  3,c,4,c,3\right)  $ is not (it is a closed walk, but its
edges are not distinct).

\item The sequence $\left(  1,b,3,d,4,j,6,h,5,e,2,a,1\right)  $ is a cycle of
length $6$.

\item The sequence $\left(  6,k,6\right)  $ is a cycle of length $1$.
Generally, any self-loop yields a cycle of length $1$.

\item The sequence $\left(  1,a,2,e,5,f,4,j,6,h,5,i,1\right)  $ is a circuit,
but not a cycle, since the vertices $1,2,5,4,6,5$ are not distinct.
\end{itemize}
\end{example}

Of course, all the concepts introduced in Definition \ref{def.graph.walk}
depend on the graph $G$. Thus, when $G$ is not clear from the context, we
speak of \textquotedblleft walks of $G$\textquotedblright\ and
\textquotedblleft paths of $G$\textquotedblright\ and \textquotedblleft
circuits of $G$\textquotedblright\ etc.

Here are some easy properties of paths:

\begin{proposition}
\label{prop.graph.path-max}Let $G$ be a graph that has $n$ vertices. Then:
\medskip

\textbf{(a)} Any path of $G$ has length $\leq n-1$.\medskip

\textbf{(b)} Any cycle of $G$ has length $\leq n$.
\end{proposition}

\begin{proof}
[Proof of Proposition \ref{prop.graph.path-max} (sketched).]\textbf{(a)} Let
$\left(  v_{0},e_{1},v_{1},e_{2},v_{2},\ldots,e_{k},v_{k}\right)  $ be a path
of $G$. Thus, the $k+1$ vertices $v_{0},v_{1},\ldots,v_{k}$ are distinct (by
the definition of a path). Thus, $G$ must have at least $k+1$ distinct
vertices. Since $G$ has $n$ vertices, this entails $n\geq k+1$. In other
words, $k\leq n-1$. Hence, our path has length $\leq n-1$. This proves
Proposition \ref{prop.graph.path-max} \textbf{(a)}. \medskip

\textbf{(b)} Analogous to part \textbf{(a)}.
\end{proof}

\begin{proposition}
\label{prop.graph.path-basics} Let $G$ be a graph. Let $u$ and $v$ be two
vertices of $G$. \medskip

\textbf{(a)} If $G$ has a walk from $u$ to $v$, then $G$ has a path from $u$
to $v$. \medskip

\textbf{(b)} If $G$ has (at least) two distinct paths from $u$ to $v$, then
$G$ has a cycle.
\end{proposition}

\begin{proof}
[Proof of Proposition~\ref{prop.graph.path-basics} \textbf{(a)} (sketched).]%
\textbf{(a)} Assume that $G$ has a walk from $u$ to $v$. Let $\mathbf{w}%
=\left(  v_{0},e_{1},v_{1},e_{2},v_{2},\ldots,e_{k},v_{k}\right)  $ be this
walk. If the vertices $v_{0},v_{1},\ldots,v_{k}$ of this walk are distinct,
then $\mathbf{w}$ is a path from $u$ to $v$, and thus we are done. If not,
then there exist some $i,j\in\left[  k\right]  $ such that $i<j$ and
$v_{i}=v_{j}$. In this case, we can choose such $i$ and $j$ and replace our
walk $\mathbf{w}$ by the shorter walk
\[
\mathbf{w}^{\prime}:=\left(  v_{0},e_{1},v_{1},e_{2},v_{2},\ldots,e_{i}%
,v_{i},e_{j+1},v_{j+1},e_{j+2},v_{j+2},\ldots,e_{k},v_{k}\right)
\]
(this is the walk $\mathbf{w}$ with the entire part between $v_{i}$ and
$v_{j}$ being cut out). We can continue doing this until we obtain a walk
whose vertices are distinct (this will eventually happen, since the walk
cannot get shorter and shorter indefinitely); this walk will then be a path
from $u$ to $v$. This proves Proposition \ref{prop.graph.path-basics}
\textbf{(a)}. \medskip

See the Appendix (Section \ref{sec.graph.backtrack}) for a proof of
Proposition \ref{prop.graph.path-basics} \textbf{(b)}.
\end{proof}

\begin{proposition}
\label{prop.graph.cycle-crit}Let $G$ be a graph. Let $\mathbf{c}=\left(
v_{0},e_{1},v_{1},e_{2},v_{2},\ldots,e_{k},v_{k}\right)  $ be a circuit of $G$
such that the first $k$ vertices $v_{0},v_{1},\ldots,v_{k-1}$ are distinct,
and such that $k>2$. Then, $\mathbf{c}$ is a cycle.
\end{proposition}

\begin{proof}
[Proof of Proposition \ref{prop.graph.cycle-crit} (sketched).]This is
intuitively clear but painful to prove rigorously. Skip this proof unless you
really want to know.

We only need to prove that the $k$ edges $e_{1},e_{2},\ldots,e_{k}$ of
$\mathbf{c}$ are distinct.

Assume the contrary. Thus, there exist two integers $i$ and $j$ with $1\leq
i<j\leq k$ and $e_{i}=e_{j}$. Consider these $i$ and $j$. Note that the three
integers $j-1$, $i-1$ and $i$ all belong to the set $\left\{  0,1,\ldots
,k-1\right\}  $ (since $1<j\leq k$ and $1\leq i<k$). From $i<j$, we obtain
$i-1<j-1$, so that $i-1\neq j-1$.

Write $G$ in the form $\left(  V,E,\varphi\right)  $. Since $\mathbf{c}$ is a
walk, we have $\varphi\left(  e_{i}\right)  =\left\{  v_{i-1},v_{i}\right\}  $
and $\varphi\left(  e_{j}\right)  =\left\{  v_{j-1},v_{j}\right\}  $. Hence,%
\[
v_{j-1}\in\left\{  v_{j-1},v_{j}\right\}  =\varphi\left(  \underbrace{e_{j}%
}_{=e_{i}}\right)  =\varphi\left(  e_{i}\right)  =\left\{  v_{i-1}%
,v_{i}\right\}  .
\]
In other words, we have $v_{j-1}=v_{i-1}$ or $v_{j-1}=v_{i}$. Since the
vertices $v_{0},v_{1},\ldots,v_{k-1}$ are distinct, this is only possible if
$j-1=i-1$ or $j-1=i$ (since the integers $j-1$, $i-1$ and $i$ all belong to
the set $\left\{  0,1,\ldots,k-1\right\}  $). Hence, we must have $j-1=i-1$ or
$j-1=i$. Since $j-1=i-1$ is impossible (because $i-1\neq j-1$), we thus obtain
$j-1=i$. Thus, $j=i+1$.

Now, we shall show that $j=k$. Indeed, assume the contrary.\footnote{Yes, we
are making a proof by contradiction within a proof by contradiction. Awkward.}
Thus, $j\neq k$. Hence, $j<k$ (since $j\leq k$ and $j\neq k$). Therefore, $j$
belongs to the set $\left\{  0,1,\ldots,k-1\right\}  $. Now, recall that we
just showed that $j=i+1$. We can repeat the same argument with the roles of
$i$ and $j$ interchanged (since the three integers $i-1$, $j-1$ and $j$ all
belong to the set $\left\{  0,1,\ldots,k-1\right\}  $), and thus obtain
$i=j+1$. But this clearly contradicts $i<j$. Thus, we have found a
contradiction. Therefore, our assumption (that $j\neq k$) was false.

Hence, we have proved that $j=k$. Thus, $v_{j}=v_{k}=v_{0}$ (since
$\mathbf{c}$ is a circuit). Hence, $v_{0}=v_{j}\in\left\{  v_{j-1}%
,v_{j}\right\}  =\left\{  v_{i-1},v_{i}\right\}  $. In other words, we have
$v_{0}=v_{i-1}$ or $v_{0}=v_{i}$. Since the vertices $v_{0},v_{1}%
,\ldots,v_{k-1}$ are distinct, this is only possible if $0=i-1$ or $0=i$
(since the integers $0$, $i-1$ and $i$ all belong to the set $\left\{
0,1,\ldots,k-1\right\}  $). Hence, we must have $0=i-1$ or $0=i$. Since $0=i$
is impossible (because $1\leq i$), we must thus have $0=i-1$. In other words,
$i=1$. However, $j-1=i=1$, so that $j=2$. Comparing this with $j=k$, we obtain
$k=2$. This contradicts $k>2$. This contradiction shows that our assumption
was false. Hence, the $k$ edges $e_{1},e_{2},\ldots,e_{k}$ of $\mathbf{c}$ are
distinct. This completes the proof of Proposition \ref{prop.graph.cycle-crit}.
\end{proof}

Using the notions of paths and walks, we can decompose a graph (more
precisely, its vertex set) into \emph{connected components}: sets of mutually
accessible vertices. This formalizes the intuition of \textquotedblleft
islands\textquotedblright\ or \textquotedblleft continents\textquotedblright.
Here is the rigorous definition:

\begin{definition}
\label{def.graph.conn}Let $G$ be a graph. Two vertices $u$ and $v$ of $G$ are
said to be \emph{path-connected} (in $G$) if $G$ has a path from $u$ to $v$.
\end{definition}

\begin{example}
\label{exa.graph.conn.1}Consider the following graph:
\begin{equation}%
%TCIMACRO{\TeXButton{tikzpicture graph with 10 nodes}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(5) at (0,0) {$5$};
%\node(0) at (-1, 1) {$0$};
%\node(9) at (1, 1) {$9$};
%\node(1) at (-2, -1) {$1$};
%\node(8) at (2, -1) {$8$};
%\node(2) at (-2, 2) {$2$};
%\node(4) at (2, 2) {$4$};
%\node(3) at (4, -1) {$3$};
%\node(6) at (6, -1) {$6$};
%\node(7) at (5, 2) {$7$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[-] (1) edge node[below] {$a$} (8);
%\path[-] (8) edge node[right] {$b$} (4);
%\path[-] (4) edge node[above] {$d$} (2);
%\path[-] (2) edge node[left] {$g$} (1);
%\path[-] (0) edge node[above] {$f$} (9);
%\path[-] (3) edge node[left] {$c$} (7);
%\path[-] (7) edge node[right] {$e$} (6);
%\path[-] (3) edge[bend right=60] node[below] {$h$} (6);
%\path[-] (3) edge[bend left=60] node[below] {$i$} (6);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(5) at (0,0) {$5$};
\node(0) at (-1, 1) {$0$};
\node(9) at (1, 1) {$9$};
\node(1) at (-2, -1) {$1$};
\node(8) at (2, -1) {$8$};
\node(2) at (-2, 2) {$2$};
\node(4) at (2, 2) {$4$};
\node(3) at (4, -1) {$3$};
\node(6) at (6, -1) {$6$};
\node(7) at (5, 2) {$7$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[-] (1) edge node[below] {$a$} (8);
\path[-] (8) edge node[right] {$b$} (4);
\path[-] (4) edge node[above] {$d$} (2);
\path[-] (2) edge node[left] {$g$} (1);
\path[-] (0) edge node[above] {$f$} (9);
\path[-] (3) edge node[left] {$c$} (7);
\path[-] (7) edge node[right] {$e$} (6);
\path[-] (3) edge[bend right=60] node[below] {$h$} (6);
\path[-] (3) edge[bend left=60] node[below] {$i$} (6);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ . \label{eq.exa.graph.conn.1.1}%
\end{equation}
In this graph, the vertices $1$ and $4$ are path-connected (since $\left(
1,g,2,d,4\right)  $ is a path from $1$ to $4$), but the vertices $1$ and $3$
are not (since there is no path from $1$ to $3$).
\end{example}

\begin{proposition}
\label{prop.graph.conn-basics}Let $G$ be a graph with vertex set $V$. \medskip

\textbf{(a)} Two vertices $u$ and $v$ of $G$ are path-connected if and only if
$G$ has a walk from $u$ to $v$. \medskip

\textbf{(b)} The relation \textquotedblleft path-connected\textquotedblright%
\ (on the set $V$)\ \ \ \ \footnotemark\ is an equivalence relation.
\end{proposition}

\footnotetext{By this, we mean the binary relation $\sim$ on the set $V$ that
is defined as follows: Two vertices $u,v\in V$ satisfy $u\sim v$ if and only
if $u$ and $v$ are path-connected.}

\begin{proof}
[Proof of Proposition \ref{prop.graph.conn-basics} (sketched).]\textbf{(a)}
The \textquotedblleft if\textquotedblright\ part follows from Proposition
\ref{prop.graph.path-basics} \textbf{(a)}. The \textquotedblleft only
if\textquotedblright\ part is obvious (since any path is a walk). \medskip

\textbf{(b)} We check that the relation \textquotedblleft
path-connected\textquotedblright\ (on the set $V$) is reflexive, symmetric and transitive:

\begin{itemize}
\item For each vertex $u$, the vertices $u$ and $u$ are path-connected
(because the length-$0$ path $\left(  u\right)  $ is a path from $u$ to $u$).
Hence, the relation \textquotedblleft path-connected\textquotedblright\ is reflexive.

\item If $u$ and $v$ are two vertices such that the vertices $u$ and $v$ are
path-connected, then the vertices $v$ and $u$ are path-connected. Indeed, if
we pick any path from $u$ and $v$ and walk it in reverse, then we obtain a
path from $v$ to $u$\ \ \ \ \footnote{Rigorously speaking, this is saying the
following: If $\left(  v_{0},e_{1},v_{1},e_{2},v_{2},\ldots,e_{k}%
,v_{k}\right)  $ is a path from $u$ to $v$, then $\left(  v_{k},e_{k}%
,v_{k-1},e_{k-1},v_{k-2},\ldots,e_{1},v_{0}\right)  $ is a path from $v$ to
$u$.}. Thus, the relation \textquotedblleft path-connected\textquotedblright%
\ is symmetric.

\item Finally, let us show that this relation is transitive. Indeed, let $u$,
$v$ and $w$ be three vertices such that the vertices $u$ and $v$ are
path-connected, and such that the vertices $v$ and $w$ are path-connected.
Then, I claim that the vertices $u$ and $w$ are path-connected. Indeed, let
$\mathbf{p}$ be a path from $u$ to $v$, and let $\mathbf{q}$ be a path from
$v$ to $w$. Then, the last vertex of $\mathbf{p}$ is the first vertex of
$\mathbf{q}$. Hence, we can splice $\mathbf{p}$ with $\mathbf{q}$ at this
vertex\footnote{Rigorously speaking, this means that we write the paths
$\mathbf{p}$ and $\mathbf{q}$ in the forms $\mathbf{p}=\left(  v_{0}%
,e_{1},v_{1},e_{2},v_{2},\ldots,e_{k},v_{k}\right)  $ and $\mathbf{q}=\left(
w_{0},f_{1},w_{1},f_{2},w_{2},\ldots,f_{\ell},w_{\ell}\right)  $, and form the
walk
\[
\left(  v_{0},e_{1},v_{1},e_{2},v_{2},\ldots,e_{k},v_{k},f_{1},w_{1}%
,f_{2},w_{2},\ldots,f_{\ell},w_{\ell}\right)
\]
(noting that $v_{k}=v=w_{0}$).}; the result will be a walk from $u$ to $w$.
Hence, $G$ has a walk from $u$ to $w$. Therefore, Proposition
\ref{prop.graph.conn-basics} \textbf{(a)} (applied to $w$ instead of $v$)
shows that the vertices $u$ and $w$ are path-connected. This shows that the
relation \textquotedblleft path-connected\textquotedblright\ is transitive.
\end{itemize}

Altogether, we have now shown that the relation \textquotedblleft
path-connected\textquotedblright\ (on the set $V$) is reflexive, symmetric and
transitive. Hence, this relation is an equivalence relation. This proves
Proposition \ref{prop.graph.conn-basics} \textbf{(b)}.
\end{proof}

\begin{noncompile}
In general, proofs about path-connectedness are often easier to make using
Proposition \ref{prop.graph.conn-basics} \textbf{(a)} instead of the original
definition of \textquotedblleft path-connected\textquotedblright.
\end{noncompile}

\begin{definition}
\label{def.graph.conncomp}Let $G$ be a graph with vertex set $V$. \medskip

\textbf{(a)} The relation \textquotedblleft path-connected\textquotedblright%
\ (on the set $V$) is an equivalence relation (by Proposition
\ref{prop.graph.conn-basics} \textbf{(b)}). Its equivalence classes will be
called the \emph{connected components} of $G$. We will abbreviate the word
\textquotedblleft connected component\textquotedblright\ as \textquotedblleft%
\emph{component}\textquotedblright. \medskip

\textbf{(b)} The graph $G$ is said to be \emph{connected} if it has exactly
$1$ component. \medskip

\textbf{(c)} The graph $G$ is said to be a \emph{forest} if it has no cycles.
\medskip

\textbf{(d)} The graph $G$ is said to be a \emph{tree} if it is a connected forest.
\end{definition}

\begin{example}
The graph shown in (\ref{eq.exa.graph.conn.1.1}) is not connected; instead, it
has four components, namely%
\[
\left\{  1,2,4,8\right\}  ,\ \ \ \ \ \ \ \ \ \ \left\{  0,9\right\}
,\ \ \ \ \ \ \ \ \ \ \left\{  5\right\}  ,\ \ \ \ \ \ \ \ \ \ \left\{
3,6,7\right\}  .
\]
It is not a forest, however, since it has cycles (such as $\left(
3,h,6,i,3\right)  $ and $\left(  1,g,2,d,4,b,8,a,1\right)  $).
\end{example}

\begin{example}
\label{exa.graph.tree.1}The graph
\begin{equation}%
%TCIMACRO{\TeXButton{tikzpicture tree with 8 nodes}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(1) at (-3, -1) {$1$};
%\node(2) at (0, 1) {$2$};
%\node(3) at (-2, 0) {$3$};
%\node(4) at (-3, 1) {$4$};
%\node(5) at (-2, 2) {$5$};
%\node(6) at (1, -1) {$6$};
%\node(7) at (0, 0) {$7$};
%\node(8) at (1, 2) {$8$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[-] (3) edge (1) edge (4) edge (7);
%\path[-] (7) edge (2) edge (6);
%\path[-] (2) edge (8) edge (5);
%\end{scope}
%\end{tikzpicture}} }%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(1) at (-3, -1) {$1$};
\node(2) at (0, 1) {$2$};
\node(3) at (-2, 0) {$3$};
\node(4) at (-3, 1) {$4$};
\node(5) at (-2, 2) {$5$};
\node(6) at (1, -1) {$6$};
\node(7) at (0, 0) {$7$};
\node(8) at (1, 2) {$8$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[-] (3) edge (1) edge (4) edge (7);
\path[-] (7) edge (2) edge (6);
\path[-] (2) edge (8) edge (5);
\end{scope}
\end{tikzpicture}
%EndExpansion
\label{eq.exa.graph.tree.1.1}%
\end{equation}
(we are not labeling the edges since we will not refer to them) is a tree.
Indeed, it is easy to see that it is connected and has no cycles. If we remove
any edges from it, we obtain a forest. For instance, removing the edge that
joins $3$ with $7$ and also removing the edge that joins $2$ with $8$, we
obtain the forest%
\[%
%TCIMACRO{\TeXButton{tikzpicture forest with 8 nodes}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(1) at (-3, -1) {$1$};
%\node(2) at (0, 1) {$2$};
%\node(3) at (-2, 0) {$3$};
%\node(4) at (-3, 1) {$4$};
%\node(5) at (-2, 2) {$5$};
%\node(6) at (1, -1) {$6$};
%\node(7) at (0, 0) {$7$};
%\node(8) at (1, 2) {$8$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[-] (3) edge (1) edge (4);
%\path[-] (7) edge (2) edge (6);
%\path[-] (2) edge (5);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(1) at (-3, -1) {$1$};
\node(2) at (0, 1) {$2$};
\node(3) at (-2, 0) {$3$};
\node(4) at (-3, 1) {$4$};
\node(5) at (-2, 2) {$5$};
\node(6) at (1, -1) {$6$};
\node(7) at (0, 0) {$7$};
\node(8) at (1, 2) {$8$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[-] (3) edge (1) edge (4);
\path[-] (7) edge (2) edge (6);
\path[-] (2) edge (5);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ ,
\]
which has $3$ components.
\end{example}

Note that each vertex of a graph $G$ belongs to exactly one component of $G$.
Indeed, this follows from a standard property of equivalence classes, since
the components of $G$ are the equivalence classes of the relation
\textquotedblleft path-connected\textquotedblright.

We furthermore note that the completely empty graph (which has $0$ vertices
and $0$ edges) is not connected, since it has $0$ (rather than $1$)
components. Thus, it is not a tree.

The components of a graph can be viewed as the smallest \textquotedblleft
inescapable\textquotedblright\ parts of its vertex set (\textquotedblleft
inescapable\textquotedblright\ in the sense that if one starts in a component
and keeps moving along edges, one will never leave this component). The
following easy exercise (a variant of Exercise \ref{exe.graph.e1}) illustrates this:

\begin{exercise}
\label{exe.graph.e1comp}Let $G=\left(  V,E,\varphi\right)  $ be a graph. Let
$C$ be a component of $G$.\medskip

\textbf{(a)} Prove that the sum of the degrees of all vertices in $C$ equals
$2\cdot\left\vert E_{C}\right\vert $, where%
\[
E_{C}:=\left\{  e\in E\ \mid\ \text{both endpoints of }e\text{ belong to
}C\right\}  .
\]


\textbf{(b)} Prove that the number of vertices in $C$ that have odd degree is even.
\end{exercise}

\begin{proof}
[Solution idea.]\textbf{(a)} The idea is to remove all vertices that don't
belong to $C$ (along with the edges that contain them) from the graph $G$, and
apply Exercise \ref{exe.graph.e1} \textbf{(a)} to the graph that remains. Here
are the details:

Define a subset $E_{C}$ of $E$ by%
\[
E_{C}:=\left\{  e\in E\ \mid\ \text{both endpoints of }e\text{ belong to
}C\right\}  .
\]
Let $G_{C}$ be the graph $\left(  C,\ E_{C},\ \varphi\mid_{E_{C}}\right)  $.
(Why is this a well-defined graph? The definition of $E_{C}$ shows that each
edge $e\in E_{C}$ has both its endpoints in $C$; therefore, each edge $e\in
E_{C}$ satisfies $\varphi\left(  e\right)  \in\mathcal{P}_{1,2}\left(
C\right)  $. Thus, $\varphi\mid_{E_{C}}$ is a map from $E_{C}$ to
$\mathcal{P}_{1,2}\left(  C\right)  $. Therefore, $\left(  C,\ E_{C}%
,\ \varphi\mid_{E_{C}}\right)  $ really is a well-defined graph.)

For example, if $G$ is the graph shown in (\ref{eq.exa.graph.conn.1.1}), and
if $C=\left\{  1,2,4,8\right\}  $, then $G_{C}$ is the graph%
\[%
%TCIMACRO{\TeXButton{tikzpicture GC}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(1) at (-2, -1) {$1$};
%\node(8) at (2, -1) {$8$};
%\node(2) at (-2, 2) {$2$};
%\node(4) at (2, 2) {$4$};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[-] (1) edge node[below] {$a$} (8);
%\path[-] (8) edge node[right] {$b$} (4);
%\path[-] (4) edge node[above] {$d$} (2);
%\path[-] (2) edge node[left] {$g$} (1);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(1) at (-2, -1) {$1$};
\node(8) at (2, -1) {$8$};
\node(2) at (-2, 2) {$2$};
\node(4) at (2, 2) {$4$};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[-] (1) edge node[below] {$a$} (8);
\path[-] (8) edge node[right] {$b$} (4);
\path[-] (4) edge node[above] {$d$} (2);
\path[-] (2) edge node[left] {$g$} (1);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\ \ .
\]


Now, Exercise \ref{exe.graph.e1} \textbf{(a)} (applied to $C$, $E_{C}$,
$\varphi\mid_{E_{C}}$ and $G_{C}$ instead of $V$, $E$, $\varphi$ and $G$)
yields that the sum of the degrees of all vertices of $G_{C}$ equals
$2\cdot\left\vert E_{C}\right\vert $. In other words, the sum of the degrees
of all vertices in $C$ equals $2\cdot\left\vert E_{C}\right\vert $ (since the
vertices of $G_{C}$ are precisely the vertices in $C$). This solves Exercise
\ref{exe.graph.e1comp} \textbf{(a)}, right?

Not so fast! This cannot be a correct solution, since we have not used the
assumption that $C$ is a component of $G$, but Exercise \ref{exe.graph.e1comp}
\textbf{(a)} clearly would not hold without this assumption.

Our mistake was subtle: We have forgotten that the degree of a vertex of a
graph depends not just on the vertex, but also on the graph. Any $v\in C$ is
simultaneously a vertex of $G$ and also a vertex of $G_{C}$, and thus has two
degrees: one for $G$ and one for $G_{C}$. The claim of Exercise
\ref{exe.graph.e1comp} \textbf{(a)} clearly refers to the degree with respect
to $G$ (because the graph $G_{C}$ does not appear in the exercise), but our
application of Exercise \ref{exe.graph.e1} \textbf{(a)} gives a statement
about the degree with respect to $G_{C}$.

Fortunately, the two degrees are equal; but we need to prove this. To make our
path clearer, we introduce some less ambiguous terminology: If $v$ is a vertex
of a graph $H$, then the degree of $v$ with respect to $H$ (that is, the
number of edges of $H$ that contain $v$, where we agree that self-loops count
twice) will be called the $H$\emph{-degree} of $v$. With this language, we can
no longer confuse degrees with respect to different graphs. We now claim the following:

\begin{statement}
\textit{Claim 1:} Let $v\in C$. Then, the $G$-degree of $v$ equals the $G_{C}%
$-degree of $v$.
\end{statement}

\begin{fineprint}
[\textit{Proof of Claim 1:} Any edge of $G_{C}$ is an edge of $G$ (since
$E_{C}\subseteq E$). Hence,%
\[
\left\{  \text{edges of }G_{C}\text{ that contain }v\right\}  \subseteq
\left\{  \text{edges of }G\text{ that contain }v\right\}  .
\]
More interestingly, we also have%
\[
\left\{  \text{edges of }G\text{ that contain }v\right\}  \subseteq\left\{
\text{edges of }G_{C}\text{ that contain }v\right\}
\]
\footnote{\textit{Proof.} Let $f\in\left\{  \text{edges of }G\text{ that
contain }v\right\}  $. We must show that $f\in\left\{  \text{edges of }%
G_{C}\text{ that contain }v\right\}  $.
\par
We have $f\in\left\{  \text{edges of }G\text{ that contain }v\right\}  $; in
other words, $f$ is an edge of $G$ that contains $v$. Let $u$ be the endpoint
of $f$ distinct from $v$. (If $f$ is a self-loop, then we just set $u=v$.)
Then, $\varphi\left(  f\right)  =\left\{  u,v\right\}  $. Hence, $\left(
u,f,v\right)  $ is a walk of $G$. Hence, $G$ has a walk from $u$ to $v$
(namely, this walk $\left(  u,f,v\right)  $). According to Proposition
\ref{prop.graph.conn-basics} \textbf{(a)}, this entails that the two vertices
$u$ and $v$ of $G$ are path-connected. In other words, $u$ and $v$ belong to
the same component of $G$ (since the components of $G$ are just the
equivalence classes of the relation \textquotedblleft
path-connected\textquotedblright). Since $v$ belongs to $C$, we thus conclude
that $u$ must belong to $C$ as well (because $C$ is a component of $G$). Now,
both endpoints of the edge $f$ belong to $C$ (because the endpoints of the
edge $f$ are $u$ and $v$, but we know that both $u$ and $v$ belong to $C$).
Hence, $f\in\left\{  e\in E\ \mid\ \text{both endpoints of }e\text{ belong to
}C\right\}  =E_{C}$. Therefore, $f$ is an edge of $G_{C}$ (since
$G_{C}=\left(  C,\ E_{C},\ \varphi\mid_{E_{C}}\right)  $). Since $f$ contains
$v$, we thus conclude that $f$ is an edge of $G_{C}$ that contains $v$. In
other words, $f\in\left\{  \text{edges of }G_{C}\text{ that contain
}v\right\}  $.
\par
Forget that we fixed $f$. We thus have shown that $f\in\left\{  \text{edges of
}G_{C}\text{ that contain }v\right\}  $ for each $f\in\left\{  \text{edges of
}G\text{ that contain }v\right\}  $. In other words, $\left\{  \text{edges of
}G\text{ that contain }v\right\}  \subseteq\left\{  \text{edges of }%
G_{C}\text{ that contain }v\right\}  $.}. Combining these two inclusions, we
obtain%
\[
\left\{  \text{edges of }G\text{ that contain }v\right\}  =\left\{
\text{edges of }G_{C}\text{ that contain }v\right\}  .
\]
In other words, the edges of $G$ that contain $v$ are precisely the edges of
$G_{C}$ that contain $v$.

However, the $G$-degree of $v$ is defined to be the number of edges of $G$
that contain $v$, whereas the $G_{C}$-degree of $v$ is defined to be the
number of edges of $G_{C}$ that contain $v$. Therefore, these two degrees are
counting the same thing (because we have shown that the edges of $G$ that
contain $v$ are precisely the edges of $G_{C}$ that contain $v$); hence, they
are equal. This proves Claim 1.]
\end{fineprint}

Now, we can salvage our above argument as follows: Exercise \ref{exe.graph.e1}
\textbf{(a)} (applied to $C$, $E_{C}$, $\varphi\mid_{E_{C}}$ and $G_{C}$
instead of $V$, $E$, $\varphi$ and $G$) yields that the sum of the $G_{C}%
$-degrees of all vertices of $G_{C}$ equals $2\cdot\left\vert E_{C}\right\vert
$. In other words, the sum of the $G_{C}$-degrees of all vertices $v\in C$
equals $2\cdot\left\vert E_{C}\right\vert $ (since the vertices of $G_{C}$ are
precisely the vertices $v\in C$). However, Claim 1 shows that each of these
$G_{C}$-degrees equals the corresponding $G$-degree; this allows us to rewrite
the preceding sentence as follows: The sum of the $G$-degrees of all vertices
$v\in C$ equals $2\cdot\left\vert E_{C}\right\vert $. This solves Exercise
\ref{exe.graph.e1comp} \textbf{(a)}. \medskip

\textbf{(b)} Recall how we derived Exercise \ref{exe.graph.e1} \textbf{(b)}
from Exercise \ref{exe.graph.e1} \textbf{(a)} a while ago. The same argument
can be used to obtain Exercise \ref{exe.graph.e1comp} \textbf{(b)} from
Exercise \ref{exe.graph.e1comp} \textbf{(a)}.
\end{proof}

One useful property of cycles is that when we remove any edge of a cycle from
a graph, then the remaining part of the cycle acts as a \textquotedblleft
diversion\textquotedblright\ for this missing edge, so that vertices that were
path-connected before the removal remain path-connected after it. Conversely,
if an edge has this property (that its removal does not disconnect any
vertices), then it must belong to a cycle. This is an important result, so we
state it properly. First, we define the removal of an edge from a graph:

\begin{definition}
\label{def.graph.Gwoe}Let $G$ be a graph. Let $e$ be any edge of $G$. Then,
$G\setminus e$ shall mean the graph obtained from $G$ by removing the edge
$e$. (That is, if $G=\left(  V,E,\varphi\right)  $, then $G\setminus e=\left(
V,\ \ E\setminus\left\{  e\right\}  ,\ \ \varphi\mid_{E\setminus\left\{
e\right\}  }\right)  $.)
\end{definition}

We can now state the above property of edges in cycles:

\begin{lemma}
\label{lem.graph.Gwoe-conn}Let $G$ be a graph. Let $e$ be any edge of $G$.
\medskip

\textbf{(a)} If $e$ is an edge of some cycle of $G$, then the components of
$G\setminus e$ are precisely the components of $G$. \medskip

\textbf{(b)} If $e$ appears in no cycle of $G$ (that is, there exists no cycle
$\mathbf{c}$ of $G$ such that $e$ is an edge of $\mathbf{c}$), then the graph
$G\setminus e$ has one more component than $G$.
\end{lemma}

\begin{example}
\label{exa.lem.graph.Gwoe-conn}Let $G$ be the graph shown in the following
picture:%
\begin{equation}%
%TCIMACRO{\TeXButton{tikz spider graph}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(0) at (0:2) {};
%\node(1) at (60:2) {};
%\node(2) at (120:2) {};
%\node(3) at (180:2) {};
%\node(4) at (240:2) {};
%\node(5) at (300:2) {};
%\node(6) at (180:3) {};
%\node(7) at (210:3.3) {};
%\node(8) at (160:4.3) {};
%\node(9) at (200:4.3) {};
%\node(10) at (0:3) {};
%\node(11) at (-30:3.3) {};
%\node(12) at (20:4.3) {};
%\node(13) at (-20:4.3) {};
%\node(14) at (140:0.7) {};
%\node(15) at (40:0.7) {};
%\node(16) at (-50:0.8) {};
%\node(17) at (-130:0.8) {};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[-] (1) edge (2);
%\path[-] (2) edge (3);
%\path[-] (3) edge (4);
%\path[-] (4) edge node[below] {$a$} (5);
%\path[-] (5) edge (0);
%\path[-] (0) edge (1);
%\path[-] (6) edge (3) edge (7);
%\path[-] (8) edge node[above] {$b$} (2) edge (9);
%\path[-] (10) edge (0) edge (11);
%\path[-] (12) edge (1) edge (13);
%\path[-] (16) edge (17);
%\end{scope}
%\end{tikzpicture}} }%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(0) at (0:2) {};
\node(1) at (60:2) {};
\node(2) at (120:2) {};
\node(3) at (180:2) {};
\node(4) at (240:2) {};
\node(5) at (300:2) {};
\node(6) at (180:3) {};
\node(7) at (210:3.3) {};
\node(8) at (160:4.3) {};
\node(9) at (200:4.3) {};
\node(10) at (0:3) {};
\node(11) at (-30:3.3) {};
\node(12) at (20:4.3) {};
\node(13) at (-20:4.3) {};
\node(14) at (140:0.7) {};
\node(15) at (40:0.7) {};
\node(16) at (-50:0.8) {};
\node(17) at (-130:0.8) {};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[-] (1) edge (2);
\path[-] (2) edge (3);
\path[-] (3) edge (4);
\path[-] (4) edge node[below] {$a$} (5);
\path[-] (5) edge (0);
\path[-] (0) edge (1);
\path[-] (6) edge (3) edge (7);
\path[-] (8) edge node[above] {$b$} (2) edge (9);
\path[-] (10) edge (0) edge (11);
\path[-] (12) edge (1) edge (13);
\path[-] (16) edge (17);
\end{scope}
\end{tikzpicture}
%EndExpansion
\label{eq.exa.lem.graph.Gwoe-conn.1}%
\end{equation}
(where we have labeled only two edges). This graph has $4$ components. The
edge $a$ is an edge of a cycle of $G$, whereas the edge $b$ appears in no
cycle of $G$. Thus, if we set $e=a$, then Lemma \ref{lem.graph.Gwoe-conn}
\textbf{(a)} shows that the components of $G\setminus e$ are precisely the
components of $G$. This graph $G\setminus e$ for $e=a$ looks as follows:%
\[%
%TCIMACRO{\TeXButton{tikz spider graph}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(0) at (0:2) {};
%\node(1) at (60:2) {};
%\node(2) at (120:2) {};
%\node(3) at (180:2) {};
%\node(4) at (240:2) {};
%\node(5) at (300:2) {};
%\node(6) at (180:3) {};
%\node(7) at (210:3.3) {};
%\node(8) at (160:4.3) {};
%\node(9) at (200:4.3) {};
%\node(10) at (0:3) {};
%\node(11) at (-30:3.3) {};
%\node(12) at (20:4.3) {};
%\node(13) at (-20:4.3) {};
%\node(14) at (140:0.7) {};
%\node(15) at (40:0.7) {};
%\node(16) at (-50:0.8) {};
%\node(17) at (-130:0.8) {};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[-] (1) edge (2);
%\path[-] (2) edge (3);
%\path[-] (3) edge (4);
%\path[-] (5) edge (0);
%\path[-] (0) edge (1);
%\path[-] (6) edge (3) edge (7);
%\path[-] (8) edge node[above] {$b$} (2) edge (9);
%\path[-] (10) edge (0) edge (11);
%\path[-] (12) edge (1) edge (13);
%\path[-] (16) edge (17);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(0) at (0:2) {};
\node(1) at (60:2) {};
\node(2) at (120:2) {};
\node(3) at (180:2) {};
\node(4) at (240:2) {};
\node(5) at (300:2) {};
\node(6) at (180:3) {};
\node(7) at (210:3.3) {};
\node(8) at (160:4.3) {};
\node(9) at (200:4.3) {};
\node(10) at (0:3) {};
\node(11) at (-30:3.3) {};
\node(12) at (20:4.3) {};
\node(13) at (-20:4.3) {};
\node(14) at (140:0.7) {};
\node(15) at (40:0.7) {};
\node(16) at (-50:0.8) {};
\node(17) at (-130:0.8) {};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[-] (1) edge (2);
\path[-] (2) edge (3);
\path[-] (3) edge (4);
\path[-] (5) edge (0);
\path[-] (0) edge (1);
\path[-] (6) edge (3) edge (7);
\path[-] (8) edge node[above] {$b$} (2) edge (9);
\path[-] (10) edge (0) edge (11);
\path[-] (12) edge (1) edge (13);
\path[-] (16) edge (17);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\]
and visibly has $4$ components. On the other hand, if we set $e=b$, then Lemma
\ref{lem.graph.Gwoe-conn} \textbf{(b)} shows that the graph $G\setminus e$ has
one more component than $G$. This graph $G\setminus e$ for $e=b$ looks as
follows:%
\[%
%TCIMACRO{\TeXButton{tikz spider graph}{\begin{tikzpicture}
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(0) at (0:2) {};
%\node(1) at (60:2) {};
%\node(2) at (120:2) {};
%\node(3) at (180:2) {};
%\node(4) at (240:2) {};
%\node(5) at (300:2) {};
%\node(6) at (180:3) {};
%\node(7) at (210:3.3) {};
%\node(8) at (160:4.3) {};
%\node(9) at (200:4.3) {};
%\node(10) at (0:3) {};
%\node(11) at (-30:3.3) {};
%\node(12) at (20:4.3) {};
%\node(13) at (-20:4.3) {};
%\node(14) at (140:0.7) {};
%\node(15) at (40:0.7) {};
%\node(16) at (-50:0.8) {};
%\node(17) at (-130:0.8) {};
%\end{scope}
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[-] (1) edge (2);
%\path[-] (2) edge (3);
%\path[-] (3) edge (4);
%\path[-] (4) edge node[below] {$a$} (5);
%\path[-] (5) edge (0);
%\path[-] (0) edge (1);
%\path[-] (6) edge (3) edge (7);
%\path[-] (8) edge (9);
%\path[-] (10) edge (0) edge (11);
%\path[-] (12) edge (1) edge (13);
%\path[-] (16) edge (17);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(0) at (0:2) {};
\node(1) at (60:2) {};
\node(2) at (120:2) {};
\node(3) at (180:2) {};
\node(4) at (240:2) {};
\node(5) at (300:2) {};
\node(6) at (180:3) {};
\node(7) at (210:3.3) {};
\node(8) at (160:4.3) {};
\node(9) at (200:4.3) {};
\node(10) at (0:3) {};
\node(11) at (-30:3.3) {};
\node(12) at (20:4.3) {};
\node(13) at (-20:4.3) {};
\node(14) at (140:0.7) {};
\node(15) at (40:0.7) {};
\node(16) at (-50:0.8) {};
\node(17) at (-130:0.8) {};
\end{scope}
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[-] (1) edge (2);
\path[-] (2) edge (3);
\path[-] (3) edge (4);
\path[-] (4) edge node[below] {$a$} (5);
\path[-] (5) edge (0);
\path[-] (0) edge (1);
\path[-] (6) edge (3) edge (7);
\path[-] (8) edge (9);
\path[-] (10) edge (0) edge (11);
\path[-] (12) edge (1) edge (13);
\path[-] (16) edge (17);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\]
and visibly has $5$ components.
\end{example}

Lemma \ref{lem.graph.Gwoe-conn} is a known result (see, e.g., \cite[Theorem
2.3]{BonMur76} for a proof). For the sake of completeness, we shall give a
proof in an appendix (Section \ref{sec.graph.Gwoe-conn}). \medskip

The following theorem can be compared to the pigeonhole principle:

\begin{theorem}
\label{thm.graph.n-1}Let $G=\left(  V,E,\varphi\right)  $ be a graph. Let
$n=\left\vert V\right\vert $. Then: \medskip

\textbf{(a)} If $G$ is connected, then $\left\vert E\right\vert \geq n-1$.
\medskip

\textbf{(b)} If $G$ is connected and $\left\vert E\right\vert =n-1$, then $G$
is a tree. \medskip

\textbf{(c)} If $G$ is a forest and $n>0$, then $\left\vert E\right\vert \leq
n-1$. \medskip

\textbf{(d)} If $G$ is a forest and $\left\vert E\right\vert =n-1$, then $G$
is a tree. \medskip

\textbf{(e)} If $G$ is a forest, then $G$ has exactly $n-\left\vert
E\right\vert $ many components.
\end{theorem}

Theorem \ref{thm.graph.n-1} is a classical result, and proofs of all five of
its parts can be found in most good texts on graph theory.\footnote{For
example: Parts \textbf{(b)} and \textbf{(d)} appear in \cite[Theorem
2.1]{Ruohon13} and in \cite[Theorem 12.11.6]{LeLeMe16}. Part \textbf{(a)} is
\cite[Corollary 2.4.2]{BonMur76}. Part \textbf{(c)} follows from
\cite[Corollary 9.2]{Wilson96}. Part \textbf{(e)} appears in \cite[Proposition
10.6]{Bona17} and in \cite[\S I.2, Corollary 6]{Bollob79}.} For the sake of
completeness, let us give a proof here as well. First, we state an essentially
obvious lemma:

\begin{lemma}
\label{lem.graph.conn-empty}Let $G=\left(  V,E,\varphi\right)  $ be a graph
that has no edges. Let $n=\left\vert V\right\vert $. Then, $G$ has exactly $n$ components.
\end{lemma}

\begin{fineprint}
\begin{proof}
[Proof of Lemma \ref{lem.graph.conn-empty}.]The only paths in the graph $G$
are the trivial paths $\left(  v\right)  $ for $v\in V$ (since any other path
would have at least one edge, but $G$ has no edges). Thus, in particular, a
path from a vertex $u$ to a vertex $v$ cannot exist unless $u=v$. In other
words, two vertices $u$ and $v$ of $G$ cannot be path-connected in $G$ unless
$u=v$. Hence, the relation \textquotedblleft path-connected\textquotedblright%
\ for the graph $G$ is simply the equality relation. Therefore, its
equivalence classes are the singleton sets $\left\{  v\right\}  $ for all
$v\in V$. The number of these equivalence classes is thus $\left\vert
V\right\vert =n$. In other words, the number of components of $G$ is $n$
(since the components of $G$ are defined to be the equivalence classes of the
relation \textquotedblleft path-connected\textquotedblright). This proves
Lemma \ref{lem.graph.conn-empty}.
\end{proof}
\end{fineprint}

\begin{proof}
[Proof of Theorem \ref{thm.graph.n-1} (sketched).]Let $e_{1},e_{2}%
,\ldots,e_{k}$ be all edges of $G$ (listed without repetition). Thus,
$\left\vert E\right\vert =k$ and $E=\left\{  e_{1},e_{2},\ldots,e_{k}\right\}
$. For each $i\in\left\{  0,1,\ldots,k\right\}  $, we let $E_{i}$ be the
subset $\left\{  e_{1},e_{2},\ldots,e_{i}\right\}  $ of $E$, and we let
$G_{i}$ be the graph $\left(  V,\ E_{i},\ \varphi\mid_{E_{i}}\right)  $. Thus,
$G_{i}$ is the graph that has the same vertices as $G$, but only the first $i$
edges of $G$ (that is, the edges $e_{1},e_{2},\ldots,e_{i}$). In other words,
$G_{i}$ is the graph obtained from $G$ by removing its last $k-i$ edges
$e_{i+1},e_{i+2},\ldots,e_{k}$. (Essentially, what we are doing is stepwise
building up the graph $G$ edge by edge, starting with a graph with no edges
and then adding the edges one by one, in the order $e_{1},e_{2},\ldots,e_{k}$.
The graph $G_{i}$ is what you obtain after $i$ such steps.)

For each $i\in\left\{  0,1,\ldots,k\right\}  $, we let $c_{i}$ be the number
of components of the graph $G_{i}$. We break the essence of our proof up into
seven claims:

\begin{statement}
\textit{Claim 1:} We have $c_{0}=n$.
\end{statement}

\begin{statement}
\textit{Claim 2:} We have $G_{k}=G$.
\end{statement}

\begin{statement}
\textit{Claim 3:} We have $G_{i-1}=G_{i}\setminus e_{i}$ for each $i\in\left[
k\right]  $.
\end{statement}

\begin{statement}
\textit{Claim 4:} Let $i\in\left[  k\right]  $ be such that $e_{i}$ is an edge
of some cycle of $G_{i}$. Then, $c_{i}=c_{i-1}$.
\end{statement}

\begin{statement}
\textit{Claim 5:} Let $i\in\left[  k\right]  $ be such that $e_{i}$ appears in
no cycle of $G_{i}$ (that is, there exists no cycle $\mathbf{c}$ of $G_{i}$
such that $e_{i}$ is an edge of $\mathbf{c}$). Then, $c_{i}=c_{i-1}-1$.
\end{statement}

\begin{statement}
\textit{Claim 6:} For any $i\in\left[  k\right]  $, we have $c_{i}\geq
c_{i-1}-1$.
\end{statement}

\begin{statement}
\textit{Claim 7:} For any $j\in\left\{  0,1,\ldots,k\right\}  $, we have
$c_{j}\geq n-j$.
\end{statement}

The reader should have no trouble proving these seven claims (Lemma
\ref{lem.graph.Gwoe-conn} is used for Claims 4 and 5); in any case, we give
the proofs in an appendix (Section \ref{sec.graph.n-1}) below.

We note that the number of components of $G_{k}$ is $c_{k}$ (by the definition
of $c_{k}$). Since $G_{k}=G$ (by Claim 2), we can rewrite this as follows: The
number of components of $G$ is $c_{k}$.

Now, we can easily finish off all four parts of Theorem \ref{thm.graph.n-1}:
\medskip

\textbf{(a)} Assume that $G$ is connected. In other words, $G$ has exactly $1$
component (by the definition of \textquotedblleft connected\textquotedblright%
). In other words, $c_{k}=1$ (since the number of components of $G$ is $c_{k}%
$). However, Claim 7 (applied to $j=k$) yields $c_{k}\geq n-k$. Hence,
$n-k\leq c_{k}=1$ and thus $k\geq n-1$. Thus, $\left\vert E\right\vert =k\geq
n-1$. This proves Theorem \ref{thm.graph.n-1} \textbf{(a)}. \medskip

\textbf{(b)} Assume that $G$ is connected and $\left\vert E\right\vert =n-1$.
We must prove that $G$ is a tree.

Assume the contrary. Thus, $G$ is not a tree. Since $G$ is connected, we thus
conclude that $G$ cannot be a forest (because otherwise, $G$ would be a
connected forest, i.e., a tree). Hence, $G$ must have a cycle (since
otherwise, $G$ would be a forest). Let $\mathbf{c}$ be this cycle. (It does
not matter which one we pick, if there are several.) Pick an arbitrary edge
$e$ of $\mathbf{c}$.

Recall that we have listed the edges of $G$ as $e_{1},e_{2},\ldots,e_{k}$. The
order in which we have listed these edges was so far immaterial, but now let
us agree to choose this order in such a way that $e_{k}=e$ (in other words, we
put the edge $e$ at the very end of our list).

The edge $e$ is an edge of some cycle of $G$ (namely, of the cycle
$\mathbf{c}$). In other words, the edge $e_{k}$ is an edge of some cycle of
$G_{k}$ (since $e_{k}=e$ and $G_{k}=G$). Hence, Claim 4 (applied to $i=k$)
yields $c_{k}=c_{k-1}$. That is, $c_{k-1}=c_{k}$. However, $c_{k}=1$ (this can
be shown as in our above proof of Theorem \ref{thm.graph.n-1} \textbf{(a)}).

However, Claim 7 (applied to $j=k-1$) yields $c_{k-1}\geq n-\left(
k-1\right)  =n-k+1>n-k$. Hence, $n-k<c_{k-1}=c_{k}=1$. In other words,
$k>n-1$. Thus, $\left\vert E\right\vert =k>n-1$. But this contradicts
$\left\vert E\right\vert =n-1$. This contradiction shows that our assumption
was false. Hence, $G$ is a tree. This proves Theorem \ref{thm.graph.n-1}
\textbf{(b)}. \medskip

\textbf{(c)} Assume that $G$ is a forest and $n>0$. In particular, the graph
$G$ is a forest, i.e., has no cycles.

Let $i\in\left[  k\right]  $ be arbitrary. Then, each edge of $G_{i}$ is an
edge of $G$ (since the edge set $E_{i}$ of $G_{i}$ is a subset of $E$). Hence,
each cycle of $G_{i}$ is a cycle of $G$. Since $G$ has no cycles, we thus
conclude that $G_{i}$ has no cycles. Thus, in particular, the edge $e_{i}$
appears in no cycle of $G_{i}$. Therefore, Claim 5 yields $c_{i}=c_{i-1}-1$.
In other words, $c_{i-1}-c_{i}=1$.

Forget that we fixed $i$. We thus have proved the equality $c_{i-1}-c_{i}=1$
for each $i\in\left[  k\right]  $. If we sum these equalities over all
$i\in\left[  k\right]  $, then we obtain%
\[
\sum_{i=1}^{k}\left(  c_{i-1}-c_{i}\right)  =\sum_{i=1}^{k}1=k\cdot1=k.
\]
Hence,
\begin{align}
k  &  =\sum_{i=1}^{k}\left(  c_{i-1}-c_{i}\right)  =\left(  c_{0}%
-c_{1}\right)  +\left(  c_{1}-c_{2}\right)  +\left(  c_{2}-c_{3}\right)
+\cdots+\left(  c_{k-1}-c_{k}\right) \nonumber\\
&  =c_{0}-c_{k}\ \ \ \ \ \ \ \ \ \ \left(  \text{by the telescope
principle}\right) \nonumber\\
&  =n-c_{k}\ \ \ \ \ \ \ \ \ \ \left(  \text{since Claim 1 yields }%
c_{0}=n\right)  . \label{pf.thm.graph.n-1.c.1}%
\end{align}


However, the set $V$ is nonempty (since $\left\vert V\right\vert =n>0$). This
easily entails that $G$ has at least one component\footnote{\textit{Proof.}
The components of $G$ are equivalence classes of a certain equivalence
relation on $V$ (namely, of the relation \textquotedblleft
path-connected\textquotedblright). Since $V$ is nonempty, we thus conclude
that there exists at least one component of $G$ (since an equivalence relation
on a nonempty set must have at least one equivalence class). In other words,
$G$ has at least one component.}. In other words, $c_{k}\geq1$ (since the
number of components of $G$ is $c_{k}$). Thus, (\ref{pf.thm.graph.n-1.c.1})
becomes $k=n-\underbrace{c_{k}}_{\geq1}\leq n-1$. Hence, $\left\vert
E\right\vert =k\leq n-1$. This proves Theorem \ref{thm.graph.n-1}
\textbf{(c)}. \medskip

\textbf{(d)} Assume that $G$ is a forest and $\left\vert E\right\vert =n-1$.
We can then prove (\ref{pf.thm.graph.n-1.c.1}) (as we did in our proof of
Theorem \ref{thm.graph.n-1} \textbf{(c)}). However, $k=\left\vert E\right\vert
=n-1$. Comparing this with (\ref{pf.thm.graph.n-1.c.1}), we obtain
$n-c_{k}=n-1$. In other words, $c_{k}=1$. In other words, $G$ has exactly $1$
component (since the number of components of $G$ is $c_{k}$). In other words,
$G$ is connected (by the definition of \textquotedblleft
connected\textquotedblright). Hence, $G$ is a connected forest, i.e., a tree.
Theorem \ref{thm.graph.n-1} \textbf{(d)} is thus proved.\medskip

\textbf{(e)} Assume that $G$ is a forest. We can then prove
(\ref{pf.thm.graph.n-1.c.1}) (as we did in our proof of Theorem
\ref{thm.graph.n-1} \textbf{(c)}). Solving (\ref{pf.thm.graph.n-1.c.1}) for
$c_{k}$, we obtain $c_{k}=n-k$. In other words, $G$ has exactly $n-k$
components (since the number of components of $G$ is $c_{k}$). This proves
Theorem \ref{thm.graph.n-1} \textbf{(e)}.
\end{proof}

The following exercise has no immediately visible connection to graphs, yet
can be solved by constructing an appropriate graph and applying Theorem
\ref{thm.graph.n-1} to it.

\begin{exercise}
\label{exe.graph.e4}Let $n$ be a positive integer. Let $A$ be an $n\times
n$-matrix whose rows are distinct. (The entries of $A$ can be arbitrary
objects, not necessarily numbers.) Prove that we can choose one column of $A$
such that if we remove this column, then the rows of the resulting
$n\times\left(  n-1\right)  $-matrix will still be distinct. \medskip

[\textbf{Example:} If $n=4$ and $A=\left(
\begin{array}
[c]{cccc}%
1 & 2 & 3 & 4\\
0 & 2 & 3 & 4\\
0 & 0 & 3 & 4\\
0 & 0 & 0 & 4
\end{array}
\right)  $, and if we remove the last column from $A$, then the rows of the
resulting $4\times3$-matrix will still be distinct. For this specific matrix
$A$, it is the only column with this property.]
\end{exercise}

\begin{proof}
[Solution idea.]We must prove that there exists some $j\in\left[  n\right]  $
such that if we remove the $j$-th column from $A$, then the rows of the
resulting $n\times\left(  n-1\right)  $-matrix will still be distinct. In
other words, we must prove that there exists some $j\in\left[  n\right]  $
such that there are no two rows of $A$ that differ only in their $j$-th entry.

Assume the contrary. Thus, for each $j\in\left[  n\right]  $, there are two
rows of $A$ that differ only in their $j$-th entry. In other words, for each
$j\in\left[  n\right]  $, there exist two distinct elements $p_{j}$ and
$q_{j}$ of $\left[  n\right]  $ such that the $p_{j}$-th and $q_{j}$-th rows
of $A$ differ only in their $j$-th entry. Let us consider such $p_{j}$ and
$q_{j}$. (If there are many options for $p_{j}$ and $q_{j}$, we just choose one.)

Now, let $G$ be the graph with $n$ vertices $1,2,\ldots,n$ and $n$ edges
$1,2,\ldots,n$ such that each edge $j$ has endpoints $p_{j}$ and $q_{j}$.
(Yes, we are using the same numbers $1,2,\ldots,n$ as the vertices and as the
edges of $G$; this is perfectly kosher, because Definition \ref{def.graph.um}
never requires $V$ and $E$ to be disjoint! We could not do this with a simple
graph, however.)

If this graph $G$ was a forest, then it would have $\leq n-1$ edges (by
Theorem \ref{thm.graph.n-1} \textbf{(c)}), which would contradict the fact
that it has $n$ edges. Hence, $G$ is not a forest. In other words, $G$ has a
cycle. Let $\left(  v_{0},e_{1},v_{1},e_{2},v_{2},\ldots,e_{k},v_{k}\right)  $
be this cycle; thus, $k>0$ and $v_{0}=v_{k}$. Moreover, the edges $e_{1}%
,e_{2},\ldots,e_{k}$ are distinct.

Note that the graph $G$ has no self-loops (because the endpoints $p_{j}$ and
$q_{j}$ of each edge $j$ are distinct by their definition). Hence, the edge
$e_{k}$ is not a self-loop. Its two endpoints are therefore distinct. However,
its two endpoints are $v_{k-1}$ and $v_{k}$ (since $\left(  v_{0},e_{1}%
,v_{1},e_{2},v_{2},\ldots,e_{k},v_{k}\right)  $ is a cycle of $G$). Thus,
$v_{k-1}$ and $v_{k}$ are distinct. In other words, $v_{k-1}\neq v_{k}$.

Let $i\in\left[  k-1\right]  $. Thus, $i\in\left[  k\right]  $ and $i\neq k$.
From $i\neq k$, we obtain $e_{i}\neq e_{k}$ (since $e_{1},e_{2},\ldots,e_{k}$
are distinct). However, $v_{i-1}$ and $v_{i}$ are the two endpoints of the
edge $e_{i}$ (because $\left(  v_{0},e_{1},v_{1},e_{2},v_{2},\ldots
,e_{k},v_{k}\right)  $ is a cycle of $G$). Because of how we defined the graph
$G$, this means that the $v_{i-1}$-th and $v_{i}$-th rows of $A$ differ only
in their $e_{i}$-th entry. Thus, the $v_{i-1}$-th and $v_{i}$-th rows of $A$
do not differ in their $e_{k}$-th entry (since $e_{i}\neq e_{k}$). Hence,
these two rows have the same $e_{k}$-th entry. In other words, we have%
\begin{align}
&  \left(  \text{the }e_{k}\text{-th entry of the }v_{i-1}\text{-th row of
}A\right) \nonumber\\
&  =\left(  \text{the }e_{k}\text{-th entry of the }v_{i}\text{-th row of
}A\right)  . \label{sol.graph.e4.same-ek-entry}%
\end{align}


Forget that we fixed $i$. We thus have proved the equality
(\ref{sol.graph.e4.same-ek-entry}) for each $i\in\left[  k-1\right]  $.
Combining these equalities, we obtain%
\begin{align*}
&  \left(  \text{the }e_{k}\text{-th entry of the }v_{0}\text{-th row of
}A\right) \\
&  =\left(  \text{the }e_{k}\text{-th entry of the }v_{1}\text{-th row of
}A\right) \\
&  =\left(  \text{the }e_{k}\text{-th entry of the }v_{2}\text{-th row of
}A\right) \\
&  =\cdots\\
&  =\left(  \text{the }e_{k}\text{-th entry of the }v_{k-1}\text{-th row of
}A\right)  .
\end{align*}
Thus,%
\begin{align*}
&  \left(  \text{the }e_{k}\text{-th entry of the }v_{k-1}\text{-th row of
}A\right) \\
&  =\left(  \text{the }e_{k}\text{-th entry of the }v_{0}\text{-th row of
}A\right) \\
&  =\left(  \text{the }e_{k}\text{-th entry of the }v_{k}\text{-th row of
}A\right)  \ \ \ \ \ \ \ \ \ \ \left(  \text{since }v_{0}=v_{k}\right)  .
\end{align*}
In other words, the $v_{k-1}$-th and $v_{k}$-th rows of $A$ have the same
$e_{k}$-th entries.

However, $v_{k-1}$ and $v_{k}$ are the two endpoints of the edge $e_{k}$.
Because of how we defined the graph $G$, this means that the $v_{k-1}$-th and
$v_{k}$-th rows of $A$ differ only in their $e_{k}$-th entry. Since these two
rows also have the same $e_{k}$-th entries (as we proved in the preceding
paragraph), we thus conclude that these two rows do not differ at all. In
other words, the $v_{k-1}$-th and $v_{k}$-th rows of $A$ are completely
identical. Hence, the matrix $A$ has two identical rows (since $v_{k-1}\neq
v_{k}$). This contradicts the fact that the rows of $A$ are distinct. This
contradiction finishes our solution.
\end{proof}

For the sake of variety, let me also outline a different solution to Exercise
\ref{exe.graph.e4} -- this time, without any use of graphs. It illustrates a
different tactic: the (arbitrary) choice of a total order.

\begin{proof}
[Second solution idea for Exercise \ref{exe.graph.e4}.]We WLOG assume that the
entries of $A$ are integers\footnote{Indeed, we can achieve this by replacing
the entries of $A$ by integers (making sure that equal entries become equal
integers, while distinct entries become distinct integers).}. Thus, we can
compare them using the standard \textquotedblleft smaller\textquotedblright%
\ and \textquotedblleft greater\textquotedblright\ relations for integers.

Let $R_{1},R_{2},\ldots,R_{n}$ be the $n$ rows of $A$ (from top to bottom).
Each of these $n$ rows contains $n$ integers, and thus can be viewed as an
$n$-tuple in $\mathbb{Z}^{n}$.

We define a binary relation $<$ on the set $\mathbb{Z}^{n}$ as follows: For
any two $n$-tuples $\mathbf{a}=\left(  a_{1},a_{2},\ldots,a_{n}\right)  $ and
$\mathbf{b}=\left(  b_{1},b_{2},\ldots,b_{n}\right)  $ in $\mathbb{Z}^{n}$, we
set $\mathbf{a}<\mathbf{b}$ if and only if there exists some $i\in\left[
n\right]  $ satisfying
\[
a_{i}<b_{i}\ \ \ \ \ \ \ \ \ \ \text{but }a_{j}=b_{j}\text{ for all }j<i.
\]
(In other words, we set $\mathbf{a}<\mathbf{b}$ if the first position at which
the tuples $\mathbf{a}$ and $\mathbf{b}$ differ contains a smaller value in
$\mathbf{a}$ than it does in $\mathbf{b}$. This requires, in particular, that
$\mathbf{a}$ and $\mathbf{b}$ differ somewhere -- i.e., that $\mathbf{a}%
\neq\mathbf{b}$.)

For example, $\left(  1,4,2\right)  <\left(  1,4,5\right)  <\left(
1,9,0\right)  <\left(  2,1,3\right)  <\left(  2,2,4\right)  $.

It is not hard to see that the relation $<$ on the set $\mathbb{Z}^{n}$ is a
strict total order -- meaning that:

\begin{itemize}
\item No $\mathbf{a}\in\mathbb{Z}^{n}$ satisfies $\mathbf{a}<\mathbf{a}$.

\item If $\mathbf{a},\mathbf{b},\mathbf{c}\in\mathbb{Z}^{n}$ satisfy
$\mathbf{a}<\mathbf{b}$ and $\mathbf{b}<\mathbf{c}$, then $\mathbf{a}%
<\mathbf{c}$.

\item Any two distinct $n$-tuples $\mathbf{a},\mathbf{b}\in\mathbb{Z}^{n}$
satisfy either $\mathbf{a}<\mathbf{b}$ or $\mathbf{b}<\mathbf{a}$.
\end{itemize}

This total order $<$ is called the \emph{lexicographic order}\footnote{The
name comes from \textquotedblleft lexicon\textquotedblright. And indeed, if we
use the letters of the alphabet instead of the integers, then this order is
precisely the order in which words appear in a dictionary -- namely, in the
order of the first letter, with ties being resolved using the second letter,
with remaining ties being resolved using the third letter, and so on. However,
the situation with words is somewhat more complicated, since words can have
different lengths.}.

Now, recall that the rows $R_{1},R_{2},\ldots,R_{n}$ of our matrix $A$ are
distinct. Hence, by appropriately permuting them, we can order them in
lexicographic order -- i.e., we can permute them such that we get%
\[
R_{1}<R_{2}<\cdots<R_{n}.
\]
Clearly, the claim we are trying to prove does not change if we permute the
rows; hence, we can WLOG assume that they have been permuted so that
$R_{1}<R_{2}<\cdots<R_{n}$. Assume this.\footnote{Here is an example of this
situation (i.e., a matrix $A$ satisfying $R_{1}<R_{2}<\cdots<R_{n}$):%
\begin{equation}
A=\left(
\begin{array}
[c]{ccccc}%
0 & 2 & 1 & 0 & 4\\
0 & 3 & 0 & 1 & 2\\
0 & 3 & 1 & 0 & 2\\
0 & 3 & 1 & 0 & 3\\
1 & 3 & 0 & 1 & 4
\end{array}
\right)  . \label{sol.graph.e4.snd.fn1.A=}%
\end{equation}
Thus, $R_{1}=\left(  0,2,1,0,4\right)  $ and $R_{2}=\left(  0,3,0,1,2\right)
$, etc.}

For each $i\in\left[  n-1\right]  $, we have $R_{i}<R_{i+1}$ (since
$R_{1}<R_{2}<\cdots<R_{n}$). By the definition of the lexicographic order,
this means the following: For each $i\in\left[  n-1\right]  $, there exists
some $k\in\left[  n\right]  $ such that the two $n$-tuples $R_{i}$ and
$R_{i+1}$ agree in their first $k-1$ entries, but the $k$-th entry of $R_{i}$
is smaller than the $k$-th entry of $R_{i+1}$. Let us denote this $k$ by
$k_{i}$.\ \ \ \ \footnote{For example, if $A$ is the matrix from
(\ref{sol.graph.e4.snd.fn1.A=}), then $k_{1}=2$ and $k_{2}=3$ and $k_{3}=5$
and $k_{4}=1$.}

Thus, we have defined $n-1$ elements $k_{1},k_{2},\ldots,k_{n-1}$ of the set
$\left[  n\right]  $. These $n-1$ elements cannot cover the entire set
$\left[  n\right]  $ (that is, we cannot have $\left[  n\right]
\subseteq\left\{  k_{1},k_{2},\ldots,k_{n-1}\right\}  $), because the set
$\left[  n\right]  $ has more than $n-1$ elements. Hence, there exists some
$j\in\left[  n\right]  $ such that $j\notin\left\{  k_{1},k_{2},\ldots
,k_{n-1}\right\}  $. Consider this $j$.\ \ \ \ \footnote{For example, if $A$
is the matrix from (\ref{sol.graph.e4.snd.fn1.A=}), then $j=4$. (In this case,
there is only one possibility for $j$; in other cases, there can be many. But
it suffices to pick one $j$.)}

Now, I claim that if we remove the $j$-th column from the matrix $A$, then the
rows of the resulting $n\times\left(  n-1\right)  $-matrix will still be
distinct. Clearly, this claim will solve Exercise \ref{exe.graph.e4}.

Why is this claim true? Let $R_{1}^{\prime},R_{2}^{\prime},\ldots
,R_{n}^{\prime}$ be the rows of the matrix $A$ after the $j$-th column has
been removed.\footnote{For example, if $A$ is the matrix from
(\ref{sol.graph.e4.snd.fn1.A=}), then $R_{1}^{\prime}=\left(  0,2,1,4\right)
$ and $R_{2}^{\prime}=\left(  0,3,0,2\right)  $, etc.} Thus, we must show that
these rows $R_{1}^{\prime},R_{2}^{\prime},\ldots,R_{n}^{\prime}$ are distinct.
Clearly, it suffices to show that $R_{1}^{\prime}<R_{2}^{\prime}<\cdots
<R_{n}^{\prime}$. In other words, it suffices to show that $R_{i}^{\prime
}<R_{i+1}^{\prime}$ for each $i\in\left[  n-1\right]  $.

So let $i\in\left[  n-1\right]  $ be arbitrary. We must prove that
$R_{i}^{\prime}<R_{i+1}^{\prime}$. We have $j\neq k_{i}$ (since $j\notin%
\left\{  k_{1},k_{2},\ldots,k_{n-1}\right\}  $). The definition of $k_{i}$
shows that the rows $R_{i}$ and $R_{i+1}$ agree in their first $k_{i}-1$
entries, but the $k_{i}$-th entry of $R_{i}$ is smaller than the $k_{i}$-th
entry of $R_{i+1}$. If we remove the $j$-th column from $A$, then both of
these rows lose their $j$-th entries; however, their $k_{i}$-th entries
survive (because $j\neq k_{i}$), although they might \textquotedblleft move
one position to the left\textquotedblright\ (if $j<k_{i}$). Thus, the relation
$R_{i}<R_{i+1}$ is preserved (because the entry of $R_{i}^{\prime}$ that used
to be the $k_{i}$-th entry of $R_{i}$ is still smaller than the corresponding
entry of $R_{i+1}^{\prime}$, and because all entries to its left are equal in
$R_{i}^{\prime}$ and in $R_{i+1}^{\prime}$). In other words, we have
$R_{i}^{\prime}<R_{i+1}^{\prime}$. But this is precisely what we wanted to
prove. Thus, Exercise \ref{exe.graph.e4} is solved (again).
\end{proof}

\begin{exercise}
\label{exe.graph.e5} A country has finitely many towns and roads. Each road
connects two distinct towns and can be ridden in two ways. Each town lies on
an even number of roads. The road network connects all towns (i.e., for any
two towns $T$ and $S$, it is possible to get from $T$ to $S$ by traveling
along a sequence of roads). Now, an arbitrary road gets closed for repairs.
Prove that the road network still connects all towns.
\end{exercise}

\begin{proof}
[Solution idea.]First of all, the exercise is clearly a thinly veiled graph
theory problem (with the towns standing for the vertices, and the roads
standing for the edges). Let us translate it (back) into the language of graphs:

\begin{statement}
\textit{Translated Exercise \ref{exe.graph.e5}.} Let $G$ be a connected graph
such that each vertex of $G$ has even degree. Let $e$ be any edge of $G$.
Prove that the graph $G\setminus e$ is connected. (See Definition
\ref{def.graph.Gwoe} for the definition of $G\setminus e$.)
\end{statement}

Let us now solve this translated exercise:

Write the graph $G$ as $G=\left(  V,E,\varphi\right)  $. We have assumed that
the graph $G$ is connected. In other words, $G$ has exactly $1$ component (by
the definition of \textquotedblleft connected\textquotedblright).

We must prove that the graph $G\setminus e$ is connected. Assume the contrary.
Thus, the graph $G\setminus e$ is not connected. Hence, using Lemma
\ref{lem.graph.Gwoe-conn} \textbf{(a)}, we see that $e$ appears in no cycle of
$G$ (that is, there exists no cycle $\mathbf{c}$ of $G$ such that $e$ is an
edge of $\mathbf{c}$)\ \ \ \ \footnote{\textit{Proof.} Assume the contrary.
Thus, $e$ is an edge of some cycle of $G$. Hence, Lemma
\ref{lem.graph.Gwoe-conn} \textbf{(a)} shows that the components of
$G\setminus e$ are precisely the components of $G$. Thus, $G\setminus e$ must
have exactly $1$ component (since $G$ has exactly $1$ component). In other
words, $G\setminus e$ is connected. But this contradicts the fact that
$G\setminus e$ is not connected. This contradiction shows that our assumption
was false, qed.}.

Let $u$ and $v$ be the two endpoints of $e$. We claim that the vertices $u$
and $v$ are not path-connected in $G\setminus e$. Indeed, if they were, then
the graph $G\setminus e$ would have a path from $u$ to $v$ (by the definition
of \textquotedblleft path-connected\textquotedblright), and therefore $e$
would be an edge of some cycle of $G$ (namely, the cycle obtained by
\textquotedblleft closing\textquotedblright\ the path we just mentioned with
the edge $e$)\ \ \ \ \footnote{This argument is spelled out in more detail in
the proof of Lemma \ref{lem.graph.Gwoe-cycle} further below.}; but this would
contradict the fact that $e$ appears in no cycle of $G$. Thus, the vertices
$u$ and $v$ are not path-connected in $G\setminus e$. Hence, these two
vertices $u$ and $v$ belong to different components of $G\setminus e$ (since
the components of $G\setminus e$ are the equivalence classes of the relation
\textquotedblleft path-connected\textquotedblright).

Let $C$ be the component of $G\setminus e$ that contains $u$. Then, $C$
contains $u$, but does not contain $v$ (since we just have shown that $u$ and
$v$ belong to different components of $G\setminus e$). In other words, $u\in
C$ but $v\notin C$. This entails $u\neq v$; thus, the edge $e$ is not a
self-loop (since $u$ and $v$ are the endpoints of $e$).

Exercise \ref{exe.graph.e1comp} \textbf{(b)} (applied to $G\setminus e$,
$E\setminus\left\{  e\right\}  $ and $\varphi\mid_{E\setminus\left\{
e\right\}  }$ instead of $G$, $E$ and $\varphi$) shows that the number of
vertices in $C$ that have odd degree with respect to the graph $G\setminus e$
is even. We shall now show that this number is $1$. This will clearly cause a
contradiction, since $1$ is not even.

To prove that this number is $1$, we compare the degrees of the vertices of
$G$ with the degrees of the same vertices but regarded as vertices of
$G\setminus e$. Recall that each vertex of $G$ has even degree (by the
assumptions of our exercise). As we pass from the graph $G$ to $G\setminus e$,
we lose the edge $e$ (since $G\setminus e$ was defined to be the graph $G$
with its edge $e$ removed), and thus the degrees of the vertices $u$ and $v$
get decremented by $1$ (since these two vertices are contained in $e$), while
the degrees of all other vertices stay unchanged\footnote{Note that we are
tacitly using the fact that $u\neq v$ here. Indeed, if we had $u=v$, then the
degree of the vertex $u$ would get decremented by $2$, not by $1$.}. Thus, the
degrees of the vertices $u$ and $v$ become odd (since they were even in $G$,
but an even integer minus $1$ yields an odd integer), while the degrees of all
other vertices stay even (since they were even in $G$). Hence, the only
vertices of $G\setminus e$ that have odd degree (regarded as vertices of
$G\setminus e$) are the two vertices $u$ and $v$. Out of these two vertices,
only $u$ belongs to $C$ (since $u\in C$ and $v\notin C$). Thus, the number of
vertices in $C$ that have odd degree with respect to the graph $G\setminus e$
is $1$. However, we have previously shown that this number is even. These two
results contradict each other, since $1$ is not even.

This contradiction shows that our assumption was false. Thus, the graph
$G\setminus e$ is connected. This solves Exercise \ref{exe.graph.e5}.
\end{proof}

\begin{exercise}
\label{exe.graph.c4} Let $G$ be a simple graph with at least one vertex. Let
$d>1$ be an integer. Assume that each vertex of $G$ has degree $\geq d$. Prove
that $G$ has a cycle of length $\geq d+1$.
\end{exercise}

\begin{proof}
[Solution idea.]Let $\mathbf{p}=\left(  v_{0},e_{1},v_{1},e_{2},v_{2}%
,\ldots,e_{m},v_{m}\right)  $ be a \textbf{longest} path of $G$. (Why does $G$
have a longest path? Because $G$ clearly has at least one
path\footnote{\textit{Proof.} Recall that $G$ has at least one vertex. Thus,
we can pick a vertex $v$ of $G$. The path $\left(  v\right)  $ is then a path
of $G$. Hence, $G$ has at least one path.}, and because Proposition
\ref{prop.graph.path-max} \textbf{(a)} shows that the lengths of all paths of
$G$ are $\leq n-1$, where $n$ is the number of vertices of $G$.)

Since $\mathbf{p}$ is a path, we see that the vertices $v_{0},v_{1}%
,\ldots,v_{m}$ are distinct.

Recall the notion of a neighbor of a vertex (see Definition \ref{def.graph.um}
\textbf{(c)}). Since $G$ is a \textbf{simple} graph, the neighbors of $v_{0}$
are in 1-to-1 correspondence with the edges that contain $v_{0}$: Namely, each
neighbor $w$ of $v_{0}$ gives rise to an edge $v_{0}w$ that contains $v_{0}$,
and conversely, each edge that contains $v_{0}$ contains precisely one
neighbor of $v_{0}$. Thus, the number of all neighbors of $v_{0}$ equals the
number of all edges that contain $v_{0}$. But the latter number is the degree
of $v_{0}$ (by the definition of a degree), and thus is $\geq d$ (since each
vertex of $G$ has degree $\geq d$). Hence, the former number is $\geq d$ as
well. Thus, we have shown that the number of all neighbors of $v_{0}$ is $\geq
d$.

If all neighbors of $v_{0}$ belonged to the set $\left\{  v_{1},v_{2}%
,\ldots,v_{d-1}\right\}  $\ \ \ \ \footnote{If $d-1>m$, then this set should
be understood to mean $\left\{  v_{1},v_{2},\ldots,v_{m}\right\}  $.}, then
the number of all neighbors of $v_{0}$ would be at most $d-1$, which would
contradict the preceding sentence. Thus, there exists at least one neighbor
$u$ of $v_{0}$ that does not belong to the set $\left\{  v_{1},v_{2}%
,\ldots,v_{d-1}\right\}  $. Consider this $u$. Let $e_{0}$ be the edge
$uv_{0}$. Thus, $u\neq v_{0}$ (since an edge in a simple graph always has two
distinct endpoints).

Attaching the vertex $u$ and the edge $e_{0}$ to the front of the path
$\mathbf{p}$, we obtain a walk%
\[
\mathbf{p}^{\prime}:=\left(  u,e_{0},v_{0},e_{1},v_{1},e_{2},v_{2}%
,\ldots,e_{m},v_{m}\right)  .
\]
If we had $u\notin\left\{  v_{0},v_{1},\ldots,v_{m}\right\}  $, then this walk
$\mathbf{p}^{\prime}$ would be a path; but this would contradict the fact that
$\mathbf{p}$ is a \textbf{longest} path of $G$ (since $\mathbf{p}^{\prime}$ is
clearly longer than $\mathbf{p}$). Hence, we must have $u\in\left\{
v_{0},v_{1},\ldots,v_{m}\right\}  $. In other words, $u=v_{i}$ for some
$i\in\left\{  0,1,\ldots,m\right\}  $. Consider this $i$. We have $v_{i}=u\neq
v_{0}$ and thus $i\neq0$. Hence, $i\in\left\{  0,1,\ldots,m\right\}
\setminus\left\{  0\right\}  =\left[  m\right]  $. Thus, $i>0$.

If we had $i\leq d-1$, then we would have $u=v_{i}\in\left\{  v_{1}%
,v_{2},\ldots,v_{d-1}\right\}  $ (since $i>0$ and $i\leq d-1$), which would
contradict the fact that $u$ does not belong to the set $\left\{  v_{1}%
,v_{2},\ldots,v_{d-1}\right\}  $. Hence, we cannot have $i\leq d-1$. Thus,
$i>d-1$, so that $i\geq d$. Now, the walk%
\[
\mathbf{c}:=\left(  u,e_{0},v_{0},e_{1},v_{1},e_{2},v_{2},\ldots,e_{i}%
,v_{i}\right)
\]
is a circuit (since $u=v_{i}$), and has length $i+1\geq d+1$ (since $i\geq
d$). Moreover, this circuit $\mathbf{c}$ has length $\underbrace{i}_{\geq
d>1}+1>1+1=2$, and furthermore its first $i+1$ vertices $u,v_{0},v_{1}%
,\ldots,v_{i-1}$ are distinct\footnote{\textit{Proof.} The vertices
$v_{0},v_{1},\ldots,v_{i}$ are distinct (since the vertices $v_{0}%
,v_{1},\ldots,v_{m}$ are distinct). In other words, the vertices $v_{i}%
,v_{0},v_{1},\ldots,v_{i-1}$ are distinct (since these are the same vertices
as $v_{0},v_{1},\ldots,v_{i}$, just in a different order). In other words, the
vertices $u,v_{0},v_{1},\ldots,v_{i-1}$ are distinct (since $u=v_{i}$).}.
However, Proposition \ref{prop.graph.cycle-crit} says that if a circuit of $G$
has length $k>2$, and if the first $k$ vertices of this circuit are distinct,
then this circuit is a cycle. Applying this to our circuit $\mathbf{c}$ (and
to $k=i+1$), we thus conclude that $\mathbf{c}$ is a cycle. Since $\mathbf{c}$
has length $\underbrace{i}_{\geq d}+1\geq d+1$, we thus conclude that $G$ has
a cycle of length $\geq d+1$ (namely, $\mathbf{c}$). This solves Exercise
\ref{exe.graph.c4}.
\end{proof}

\subsection{Class problems}

The following problems are to be discussed during class.

The first is an alternative characterization of connected graphs:

\begin{exercise}
\label{exe.graph.c1}Let $G=\left(  V,E,\varphi\right)  $ be a graph with at
least one vertex. Show that the following two statements are equivalent:

\begin{itemize}
\item \textit{Statement 1:} The graph $G$ is connected.

\item \textit{Statement 2:} If $A$ and $B$ are any two disjoint nonempty
subsets of $V$ satisfying $A\cup B=V$, then there exists some edge of $G$ that
has one endpoint in $A$ and its other endpoint in $B$.
\end{itemize}
\end{exercise}

\begin{exercise}
\label{exe.graph.c2}Let $G=\left(  V,E\right)  $ be a simple graph. Set
$n=\left\vert V\right\vert $. Assume that $\left\vert E\right\vert
>\dbinom{n-1}{2}$. Prove that $G$ is connected.
\end{exercise}

Note that Exercise \ref{exe.graph.c2} would not hold for a non-simple graph:
For example, a graph could have three vertices $1$, $2$ and $3$, and could
have arbitrarily many edges connecting the same two vertices $1$ and $2$ while
the vertex $3$ would not be adjacent to anything.

The next exercise is a curious application of cycles in graphs to rounding numbers:

\begin{exercise}
\label{exe.graph.hoffman}A \emph{row sum} of a matrix shall mean the sum of
all entries in some row of this matrix. Likewise, a \emph{column sum} of a
matrix shall mean the sum of all entries in some column of this matrix. (Thus,
an $m\times n$-matrix has $m$ row sums and $n$ column sums.)

Let $A$ be an $m\times n$-matrix with real entries. Assume that all row sums
of $A$ and all column sums of $A$ are integers. Prove that we can round each
non-integer entry of $A$ (that is, replace it either by the next-smaller
integer or the next-larger integer) in such a way that the resulting matrix
has the same row sums as $A$ and the same column sums as $A$.
\end{exercise}

\begin{exercise}
\label{exe.graph.c3}An $m\times n$ checkerboard is colored randomly: Each
square is independently assigned red or black with probability $\dfrac{1}{2}$.
We say that two squares $p$ and $q$ are in the same \emph{room} if there is a
sequence of squares, all of the same color, starting at $p$ and ending at $q$,
such that successive squares in the sequence share a common side. Show that
the expected number of rooms is greater than $\dfrac{mn}{8}$. (This is Putnam
2004 problem A5.)
\end{exercise}

The next exercise is a finite version of a known fact about periodic
sequences. To wit, if $p$ and $q$ are two periods of an infinite sequence,
then $\gcd\left(  p,q\right)  $ is a period of the sequence as well (see,
e.g., \cite[Theorem 4.7.8 \textbf{(d)}]{20f}). The analogous property of
finite sequences (i.e., $n$-tuples) does not hold in general (e.g., the
$6$-tuple $\left(  0,1,0,0,1,0\right)  $ has periods $3$ and $5$, but does not
have period $\gcd\left(  3,5\right)  =1$). However, it can be salvaged if we
require the periods $p$ and $q$ to be coprime and the $n$-tuple to have length
$n\geq p+q-1$.

\begin{exercise}
\label{exe.graph.e3}Let $p$ and $q$ be two coprime positive integers. Let
$n\in\mathbb{N}$ satisfy $n\geq p+q-1$. Let $\left(  x_{1},x_{2},\ldots
,x_{n}\right)  $ be an $n$-tuple of arbitrary objects. Assume
that\footnotemark%
\[
x_{i}=x_{i+p}\ \ \ \ \ \ \ \ \ \ \text{for each }i\in\left[  n-p\right]  .
\]
Assume furthermore that%
\[
x_{i}=x_{i+q}\ \ \ \ \ \ \ \ \ \ \text{for each }i\in\left[  n-q\right]  .
\]
Then, prove that $x_{1}=x_{2}=\cdots=x_{n}$. \medskip

[\textbf{Example:} If $p=3$ and $q=4$ and $n=6$, then this exercise claims
that any $6$-tuple $\left(  x_{1},x_{2},\ldots,x_{6}\right)  $ satisfying
$x_{1}=x_{4}$ and $x_{2}=x_{5}$ and $x_{3}=x_{6}$ and $x_{1}=x_{5}$ and
$x_{2}=x_{6}$ must satisfy $x_{1}=x_{2}=\cdots=x_{6}$.]
\end{exercise}

\footnotetext{We recall that $\left[  m\right]  $ denotes the set $\left\{
1,2,\ldots,m\right\}  $ whenever $m\in\mathbb{N}$.}

\subsection{Homework exercises}

Solve 3 of the 6 exercises below and upload your solutions on gradescope by
November 7.

\begin{exercise}
\label{exe.graph.h1}Consider a conference with an even (and nonzero) number of
participants. Prove that there exist two distinct participants that have an
even number of common friends. (We are assuming here that friendship is a
mutual relation -- i.e., if $a$ is a friend of $b$, then $b$ is a friend of
$a$. Furthermore, no person $a$ counts as his own friend.)
\end{exercise}

The next exercise generalizes Mantel's theorem (Exercise \ref{exe.graph.e2})
to simple graphs that may have triangles:

\begin{exercise}
\label{exe.graph.h5}Let $G=\left(  V,E\right)  $ be a simple graph. Set
$n=\left\vert V\right\vert $. Prove that we can find some edges $e_{1}%
,e_{2},\ldots,e_{k}$ of $G$ and some triangles $t_{1},t_{2},\ldots,t_{\ell}$
of $G$ such that $k+\ell\leq n^{2}/4$ and such that each edge $e\in
E\setminus\left\{  e_{1},e_{2},\ldots,e_{k}\right\}  $ is a subset of (at
least) one of the triangles $t_{1},t_{2},\ldots,t_{\ell}$.
\end{exercise}

(Actually, \textquotedblleft(at least) one\textquotedblright\ can be replaced
by \textquotedblleft exactly one\textquotedblright\ in Exercise
\ref{exe.graph.h5}, but this would make the exercise significantly harder.)
\medskip

Our next exercise generalizes Exercise \ref{exe.graph.e3}:

\begin{exercise}
\label{exe.graph.h2}Let $p$ and $q$ be two positive integers. Let $g =
\gcd\left(  p,q\right)  $. Let $n\in\mathbb{N}$ satisfy $n\geq p+q-g$. Let
$\left(  x_{1},x_{2},\ldots,x_{n}\right)  $ be an $n$-tuple of arbitrary
objects. Assume that%
\[
x_{i}=x_{i+p}\ \ \ \ \ \ \ \ \ \ \text{for each }i\in\left[  n-p\right]  .
\]
Assume furthermore that%
\[
x_{i}=x_{i+q}\ \ \ \ \ \ \ \ \ \ \text{for each }i\in\left[  n-q\right]  .
\]
Then, prove that $x_{i}=x_{i+g}$ for each $i \in\left[  n-g\right]  $.
\end{exercise}

\begin{exercise}
\label{exe.graph.h3}Let $V$ be a nonempty finite set. Let $G$ and $H$ be two
graphs with vertex set $V$. Assume that for each $u\in V$ and $v\in V$, there
exists a path from $u$ to $v$ in $G$ or a path from $u$ to $v$ in $H$. Prove
that at least one of the graphs $G$ and $H$ is connected.
\end{exercise}

\begin{exercise}
\label{exe.graph.h4}Let $G$ be a graph. Let $d>2$ be an integer. Assume that
each vertex of $G$ has degree $\geq d$. Prove that $G$ has a cycle whose
length is not divisible by $d$.
\end{exercise}

\begin{exercise}
\label{exe.graph.h6}Among $n$ senators, some are enemies. It is assumed that
the \textquotedblleft enemy\textquotedblright\ relation is mutual -- i.e., if
$a$ is an enemy of $b$, then $b$ is an enemy of $a$. A set $S$ of senators is
said to be \emph{odious} if each senator not in $S$ has at least one enemy in
$S$. Prove that the number of odious sets of senators is odd.

(Note that the set of all $n$ senators is always odious, for vacuous reasons.)

[\textbf{Example:} If $n=3$ and the three senators are labelled $1,2,3$, and
the only pairs of mutual enemies are $\left\{  1,2\right\}  $ and $\left\{
1,3\right\}  $, then the odious sets are $\left\{  1\right\}  $, $\left\{
1,2\right\}  $, $\left\{  1,3\right\}  $, $\left\{  2,3\right\}  $ and
$\left\{  1,2,3\right\}  $.]
\end{exercise}

\subsection{\label{sec.graph.backtrack}Appendix: Backtrack-free walks and a
proof of Proposition \ref{prop.graph.path-basics} \textbf{(b)}}

The claim of Proposition \ref{prop.graph.path-basics} \textbf{(b)} is fairly
intuitive: Having two distinct paths between the same two vertices surely
suggests that the two paths must \textquotedblleft diverge\textquotedblright%
\ at some point, only to \textquotedblleft converge\textquotedblright\ back at
some later point; there should thus be a cycle \textquotedblleft in there
somewhere\textquotedblright\ between these two points. However, some more work
is needed to obtain a rigorous proof (in particular, the two paths may
converge and diverge several times, and then one has to be careful about which
points one chooses). We will give a proof based on the notion of a
\emph{backtrack-free walk}:\footnote{We are using the notation $\left[
m\right]  $ for the set $\left\{  1,2,\ldots,m\right\}  $ whenever
$m\in\mathbb{Z}$. If $m\leq0$, then this set is empty.}

\begin{definition}
\label{def.graph.btfree-walk}Let $G$ be a graph. Let $\mathbf{w}=\left(
v_{0},e_{1},v_{1},e_{2},v_{2},\ldots,e_{k},v_{k}\right)  $ be a walk of $G$.
We say that this walk $\mathbf{w}$ is \emph{backtrack-free} if it satisfies%
\[
e_{i}\neq e_{i+1}\ \ \ \ \ \ \ \ \ \ \text{for each }i\in\left[  k-1\right]
.
\]
(In other words, we say that a walk $\mathbf{w}$ is backtrack-free if no two
consecutive edges of $\mathbf{w}$ are identical.)
\end{definition}

Note that each cycle is backtrack-free (since Definition \ref{def.graph.walk}
\textbf{(e)} shows that all its edges are distinct). Each path is
backtrack-free as well; indeed, this follows from the following stronger fact:

\begin{proposition}
\label{prop.graph.path-dist-edge}Let $G$ be a graph. Let $\mathbf{p}$ be a
path of $G$. Then, the edges of $\mathbf{p}$ are distinct.
\end{proposition}

\begin{proof}
[Proof of Proposition \ref{prop.graph.path-dist-edge} (sketched).]This is
similar to the proof of Proposition \ref{prop.graph.cycle-crit}; we give the
proof only for the sake of completeness.

Write the path $\mathbf{p}$ in the form $\mathbf{p}=\left(  v_{0},e_{1}%
,v_{1},e_{2},v_{2},\ldots,e_{k},v_{k}\right)  $. Thus, we must prove that the
$k$ edges $e_{1},e_{2},\ldots,e_{k}$ of $\mathbf{p}$ are distinct.

Assume the contrary. Thus, there exist two distinct integers $i,j\in\left[
k\right]  $ satisfying $e_{i}=e_{j}$. Consider these $i$ and $j$. Note that
the four integers $i-1$, $j-1$, $i$ and $j$ all belong to the set $\left\{
0,1,\ldots,k\right\}  $ (since $i,j\in\left[  k\right]  $). We have $i\neq j$
(since $i$ and $j$ are distinct), so that $i-1\neq j-1$.

Write $G$ in the form $\left(  V,E,\varphi\right)  $. Since $\mathbf{c}$ is a
walk, we have $\varphi\left(  e_{i}\right)  =\left\{  v_{i-1},v_{i}\right\}  $
and $\varphi\left(  e_{j}\right)  =\left\{  v_{j-1},v_{j}\right\}  $. Hence,%
\[
v_{j-1}\in\left\{  v_{j-1},v_{j}\right\}  =\varphi\left(  \underbrace{e_{j}%
}_{=e_{i}}\right)  =\varphi\left(  e_{i}\right)  =\left\{  v_{i-1}%
,v_{i}\right\}  .
\]
In other words, we have $v_{j-1}=v_{i-1}$ or $v_{j-1}=v_{i}$. Since the
vertices $v_{0},v_{1},\ldots,v_{k}$ are distinct, this is only possible if
$j-1=i-1$ or $j-1=i$ (since the integers $j-1$, $i-1$ and $i$ all belong to
the set $\left\{  0,1,\ldots,k\right\}  $). Hence, we must have $j-1=i-1$ or
$j-1=i$. Since $j-1=i-1$ is impossible (because $i-1\neq j-1$), we thus obtain
$j-1=i$. Hence, $i=j-1<j$. The same argument (with the roles of $i$ and $j$
interchanged) yields $j<i$. But these two inequalities clearly contradict one
another. Hence, our assumption was wrong. This completes the proof of
Proposition \ref{prop.graph.path-dist-edge}.
\end{proof}

An example of a backtrack-free walk that is neither a path nor a cycle is the
walk $\left(  1,b,3,d,4,j,6,g,3,d,4\right)  $ in the graph shown in
(\ref{eq.graph.exa1.1}). The two equal edges $d$ in this walk do not violate
its backtrack-freeness, since they are not consecutive but rather spread apart
by two other edges.

We now claim the following fact (which will be used in the proof of
Proposition \ref{prop.graph.path-basics} \textbf{(b)}):

\begin{proposition}
\label{prop.graph.cycle-out-of-circ}Let $G$ be a graph. Let $\mathbf{c}$ be a
backtrack-free circuit of $G$ that has length $>0$. Then, $G$ has a cycle
whose edges are edges of $\mathbf{c}$.
\end{proposition}

\begin{proof}
[Proof of Proposition \ref{prop.graph.cycle-out-of-circ} (sketched).]Write the
graph $G$ as $G=\left(  V,E,\varphi\right)  $. Write the circuit $\mathbf{c}$
as%
\[
\mathbf{c}=\left(  v_{0},e_{1},v_{1},e_{2},v_{2},\ldots,e_{k},v_{k}\right)  .
\]
Thus, $v_{k}=v_{0}$ (since $\mathbf{c}$ is a circuit). Moreover, $k$ is the
length of $\mathbf{c}$, and therefore we have $k>0$ (since $\mathbf{c}$ was
assumed to have length $>0$).

Define a \emph{loop} to be a pair $\left(  i,j\right)  $ of integers with
$k\geq i>j\geq0$ and $v_{i}=v_{j}$. Thus, $\left(  k,0\right)  $ is a loop
(since $k>0$ and $v_{k}=v_{0}$), so that the set of all loops is nonempty.
This set is, of course, finite. Thus, there exists a loop $\left(  i,j\right)
$ with smallest difference $i-j$. (There might exist several such loops with
equal difference; in this case, we just pick one of them.) Pick such a loop
$\left(  i,j\right)  $ with smallest difference $i-j$. Thus, $i$ and $j$ are
two integers with $k\geq i>j\geq0$ and $v_{i}=v_{j}$. From $i>j$, we obtain
$i-j>0$. The vertices $v_{j},v_{j+1},\ldots,v_{i-1}$ are
distinct\footnote{\textit{Proof.} Assume the contrary. Then, two of these
vertices $v_{j},v_{j+1},\ldots,v_{i-1}$ are equal. In other words, we have
$v_{p}=v_{q}$ for some integers $p$ and $q$ satisfying $j\leq p<q\leq i-1$.
Consider these $p$ and $q$. Then, $k\geq i\geq i-1\geq q$ and $p\geq j\geq0$,
so that $k\geq q>p\geq0$. Moreover, $v_{q}=v_{p}$ (since $v_{p}=v_{q}$).
Hence, $\left(  q,p\right)  $ is a loop. The difference $q-p$ of this loop is
smaller than the difference $i-j$ of the loop $\left(  i,j\right)  $ (because
$\underbrace{q}_{\leq i-1<i}-\underbrace{p}_{\geq j}>i-j$). But this
contradicts the fact that $\left(  i,j\right)  $ is a loop with smallest
difference $i-j$. This contradiction shows that our assumption was false.
Qed.}. Moreover, the edges $e_{j+1},e_{j+2},\ldots,e_{i}$ are
distinct\footnote{\textit{Proof.} Assume the contrary. Thus, two of these
edges are equal. In other words, we have $e_{p}=e_{q}$ for some integers $p$
and $q$ satisfying $j+1\leq p<q\leq i$. Consider these $p$ and $q$. Note that
$p\leq i-1$ (since $p<i$) and $p-1\leq p\leq i-1$ and $q-1\leq i-1$ (since
$q\leq i$). Hence, all three integers $q-1$, $p-1$ and $p$ belong to $\left\{
j,j+1,\ldots,i-1\right\}  $ (because $j+1\leq p<q$ shows also that all these
three integers are $\geq j$).
\par
However, we have $\varphi\left(  e_{p}\right)  =\left\{  v_{p-1}%
,v_{p}\right\}  $ (since $\mathbf{c}$ is a walk) and $\varphi\left(
e_{q}\right)  =\left\{  v_{q-1},v_{q}\right\}  $ (similarly). Thus,%
\[
v_{q-1}\in\left\{  v_{q-1},v_{q}\right\}  =\varphi\left(  \underbrace{e_{q}%
}_{=e_{p}}\right)  =\varphi\left(  e_{p}\right)  =\left\{  v_{p-1}%
,v_{p}\right\}  .
\]
In other words, $v_{q-1}=v_{p-1}$ or $v_{q-1}=v_{p}$. However, since the
vertices $v_{j},v_{j+1},\ldots,v_{i-1}$ are distinct, this is only possible if
$q-1=p-1$ or $q-1=p$ (since the three integers $q-1$, $p-1$ and $p$ all belong
to the set $\left\{  j,j+1,\ldots,i-1\right\}  $). Thus, we must have
$q-1=p-1$ or $q-1=p$. Since $q-1=p-1$ is impossible (because $p<q$ entails
$p-1<q-1$), we thus obtain $q-1=p$. Hence, $e_{q-1}=e_{p}=e_{q}$. However,
$e_{q-1}\neq e_{q}$ (since the circuit $\mathbf{c}$ is backtrack-free). The
last two sentences are in contradiction to each other. Hence, our assumption
was wrong, qed.}.

Now, let $\mathbf{d}$ be the sequence $\left(  v_{j},e_{j+1},v_{j+1}%
,e_{j+2},v_{j+2},\ldots,e_{i},v_{i}\right)  $. This sequence $\mathbf{d}$ is
just the piece of our circuit $\mathbf{c}$ starting at $v_{j}$ and ending at
$v_{i}$. Thus, $\mathbf{d}$ is a walk. Furthermore, $\mathbf{d}$ is a circuit,
since $v_{j}=v_{i}$. This circuit $\mathbf{d}$ is a cycle (since its edges
$e_{j+1},e_{j+2},\ldots,e_{i}$ are distinct, and since the vertices
$v_{j},v_{j+1},\ldots,v_{i-1}$ are distinct, and since $i-j>0$), and its edges
are edges of $\mathbf{c}$ (by its construction). Hence, the graph $G$ has a
cycle whose edges are edges of $\mathbf{c}$ (namely, the cycle $\mathbf{d}$).
This proves Proposition \ref{prop.graph.cycle-out-of-circ}.
\end{proof}

We can now prove a generalization of Proposition \ref{prop.graph.path-basics}
\textbf{(b)}, in which \textquotedblleft paths\textquotedblright\ are replaced
by \textquotedblleft backtrack-free walks\textquotedblright:

\begin{proposition}
\label{prop.graph.btwalks-yield-cycle}Let $G$ be a graph. Let $u$ and $v$ be
two vertices of $G$. If $G$ has (at least) two distinct backtrack-free walks
from $u$ to $v$, then $G$ has a cycle.
\end{proposition}

\begin{proof}
[Proof of Proposition \ref{prop.graph.btwalks-yield-cycle} (sketched).]Assume
that $G$ has (at least) two distinct backtrack-free walks from $u$ to $v$.

We define a \emph{lune} to be a pair $\left(  \mathbf{p},\mathbf{q}\right)  $,
where
\begin{align*}
\mathbf{p}  &  =\left(  p_{0},a_{1},p_{1},a_{2},p_{2},\ldots,a_{k}%
,p_{k}\right)  \ \ \ \ \ \ \ \ \ \ \text{and}\\
\mathbf{q}  &  =\left(  q_{0},b_{1},q_{1},b_{2},q_{2},\ldots,b_{\ell},q_{\ell
}\right)
\end{align*}
are two distinct backtrack-free walks satisfying $p_{0}=q_{0}$ and
$p_{k}=q_{\ell}$. In other words, a lune means a pair of two distinct
backtrack-free walks that start at the same vertex and end at the same vertex.
We have assumed that $G$ has two distinct backtrack-free walks from $u$ to
$v$; thus, $G$ has a lune.

The \emph{size} of a lune $\left(  \mathbf{p},\mathbf{q}\right)  $ will be
defined as the sum of the lengths of $\mathbf{p}$ and $\mathbf{q}$. This is
always a nonnegative integer.

Let us pick a lune $\left(  \mathbf{p},\mathbf{q}\right)  $ of smallest
possible size. (This clearly exists, since $G$ has a lune.) Write the two
backtrack-free walks $\mathbf{p}$ and $\mathbf{q}$ in the form%
\begin{align*}
\mathbf{p}  &  =\left(  p_{0},a_{1},p_{1},a_{2},p_{2},\ldots,a_{k}%
,p_{k}\right)  \ \ \ \ \ \ \ \ \ \ \text{and}\\
\mathbf{q}  &  =\left(  q_{0},b_{1},q_{1},b_{2},q_{2},\ldots,b_{\ell},q_{\ell
}\right)  .
\end{align*}
Since $\left(  \mathbf{p},\mathbf{q}\right)  $ is a lune, we thus have
$p_{0}=q_{0}$ and $p_{k}=q_{\ell}$ and $\mathbf{p}\neq\mathbf{q}$ (because a
lune must be a pair of two \textbf{distinct} walks).

In particular, $p_{k}=q_{\ell}$. In other words, the last vertex of
$\mathbf{p}$ is the last vertex of $\mathbf{q}$. Hence, we obtain a walk
$\mathbf{c}$ by first following $\mathbf{p}$ from $p_{0}$ to $p_{k}$ and then
following $\mathbf{q}$ in reverse direction from $q_{\ell}$ to $q_{0}$.
Rigorously speaking, this walk $\mathbf{c}$ is defined to be%
\[
\left(
\rlap{$\overbrace{\phantom{\ p_{0},a_{1},p_{1},a_{2},p_{2},\ldots,a_{k},p_{k}}\ }^{\text{this is the walk $\mathbf{p}$}}$}p_{0}%
,a_{1},p_{1},a_{2},p_{2},\ldots,a_{k},\underbrace{\ p_{k}\ ,b_{\ell}%
,q_{\ell-1},b_{\ell-1},q_{\ell-2},b_{\ell-2},\ldots,q_{1},b_{1},q_{0}%
}_{\text{this is the walk $\mathbf{q}$, followed in reverse (since
$p_{k}=q_{\ell}$)}}\right)  .
\]
This walk $\mathbf{c}$ is a circuit, since $p_{0}=q_{0}$. Furthermore, it has
length $k+\ell$, and thus has length $>0$\ \ \ \ \footnote{\textit{Proof.} We
must show that $k+\ell>0$.
\par
Assume the contrary. Thus, $k+\ell\leq0$. Since $k$ and $\ell$ are nonnegative
integers, this entails that $k=0$ and $\ell=0$. Now, $\mathbf{p}=\left(
p_{0},a_{1},p_{1},a_{2},p_{2},\ldots,a_{k},p_{k}\right)  =\left(
p_{0}\right)  $ (because $k=0$) and $\mathbf{q}=\left(  q_{0}\right)  $
(similarly). However, $p_{0}=q_{0}$ and thus $\left(  p_{0}\right)  =\left(
q_{0}\right)  $. Hence, $\mathbf{p}=\left(  p_{0}\right)  =\left(
q_{0}\right)  =\mathbf{q}$. This contradicts $\mathbf{p}\neq\mathbf{q}$. This
contradiction shows that our assumption was false, qed.}. Hence, if we can
show that this circuit $\mathbf{c}$ is backtrack-free, then Proposition
\ref{prop.graph.cycle-out-of-circ} will yield that $G$ has a cycle whose edges
are edges of $\mathbf{c}$; this will yield the claim of Proposition
\ref{prop.graph.btwalks-yield-cycle}.

Thus, it remains to prove that $\mathbf{c}$ is backtrack-free. To prove this,
we assume the contrary. Thus, $\mathbf{c}$ is not backtrack-free. In other
words, two consecutive edges of $\mathbf{c}$ are identical. Since the edges of
$\mathbf{c}$ are $a_{1},a_{2},\ldots,a_{k},b_{\ell},b_{\ell-1},\ldots,b_{1}$
in this order, this means that we must be in one of the following three cases:

\textit{Case 1:} We have $a_{i}=a_{i+1}$ for some $i\in\left[  k-1\right]  $.

\textit{Case 2:} We have $a_{k}=b_{\ell}$ (and $k>0$ and $\ell>0$).

\textit{Case 3:} We have $b_{i}=b_{i-1}$ for some $i\in\left\{  2,3,\ldots
,\ell\right\}  $.

However, Case 1 is impossible, since the walk $\mathbf{p}=\left(  p_{0}%
,a_{1},p_{1},a_{2},p_{2},\ldots,a_{k},p_{k}\right)  $ is backtrack-free.
Similarly, Case 3 is impossible, since the walk $\mathbf{q}$ is
backtrack-free. Hence, we must be in Case 2. In other words, we have
$a_{k}=b_{\ell}$ (and $k>0$ and $\ell>0$). Now, $\varphi\left(  a_{k}\right)
=\left\{  p_{k-1},p_{k}\right\}  $ (since $\mathbf{p}$ is a walk). In other
words, the endpoints of $a_{k}$ are $p_{k-1}$ and $p_{k}$. Hence,%
\begin{equation}
p_{k-1}=\left(  \text{the endpoint of }a_{k}\text{ distinct from }%
p_{k}\right)  \label{prop.graph.btwalks-yield-cycle.pk-1}%
\end{equation}
(with the understanding that if $a_{k}$ is a self-loop, then $p_{k-1}=p_{k}$).
Similarly,%
\begin{equation}
q_{\ell-1}=\left(  \text{the endpoint of }b_{\ell}\text{ distinct from
}q_{\ell}\right)  \label{prop.graph.btwalks-yield-cycle.ql-1}%
\end{equation}
(with the understanding that if $b_{\ell}$ is a self-loop, then $q_{\ell
-1}=q_{\ell}$). However, the right hand sides of the two equalities
(\ref{prop.graph.btwalks-yield-cycle.pk-1}) and
(\ref{prop.graph.btwalks-yield-cycle.ql-1}) are equal (since $a_{k}=b_{\ell}$
and $p_{k}=q_{\ell}$). Thus, their left hand sides are equal as well. In other
words, we have $p_{k-1}=q_{\ell-1}$.

Now, if we remove the last vertex and the last edge from the backtrack-free
walk $\mathbf{p}$, then we obtain a new backtrack-free walk%
\[
\mathbf{p}^{\prime}:=\left(  p_{0},a_{1},p_{1},a_{2},p_{2},\ldots
,a_{k-1},p_{k-1}\right)  .
\]
Similarly, if we remove the last vertex and the last edge from the
backtrack-free walk $\mathbf{q}$, then we obtain a new backtrack-free walk%
\[
\mathbf{q}^{\prime}:=\left(  q_{0},b_{1},q_{1},b_{2},q_{2},\ldots,b_{\ell
-1},q_{\ell-1}\right)  .
\]
These two backtrack-free walks $\mathbf{p}^{\prime}$ and $\mathbf{q}^{\prime}$
are distinct (because if they were equal, then the two original walks
$\mathbf{p}=\left(  p_{0},a_{1},p_{1},a_{2},p_{2},\ldots,a_{k},p_{k}\right)  $
and \newline$\mathbf{q}=\left(  q_{0},b_{1},q_{1},b_{2},q_{2},\ldots,b_{\ell
},q_{\ell}\right)  $ would also be equal\footnote{because $a_{k}=b_{\ell}$ and
$p_{k}=q_{\ell}$}; but this would contradict $\mathbf{p}\neq\mathbf{q}$) and
satisfy $p_{0}=q_{0}$ and $p_{k-1}=q_{\ell-1}$. Hence, $\left(  \mathbf{p}%
^{\prime},\mathbf{q}^{\prime}\right)  $ is a lune. This lune has smaller size
than the original lune $\left(  \mathbf{p},\mathbf{q}\right)  $ (indeed, the
lune $\left(  \mathbf{p},\mathbf{q}\right)  $ has size $k+\ell$, whereas the
lune $\left(  \mathbf{p}^{\prime},\mathbf{q}^{\prime}\right)  $ has size
$\left(  k-1\right)  +\left(  \ell-1\right)  <k+\ell$). This, however,
contradicts the fact that $\left(  \mathbf{p},\mathbf{q}\right)  $ is a lune
of smallest possible size (by its definition). This contradiction shows that
our assumption was false.

Hence, we have shown that $\mathbf{c}$ is backtrack-free. Thus, Proposition
\ref{prop.graph.cycle-out-of-circ} yields that $G$ has a cycle whose edges are
edges of $\mathbf{c}$. Hence, in particular, $G$ has a cycle. Proposition
\ref{prop.graph.btwalks-yield-cycle} is thus proved.
\end{proof}

Proposition \ref{prop.graph.path-basics} \textbf{(b)} follows from Proposition
\ref{prop.graph.btwalks-yield-cycle}, since any path is a backtrack-free walk.

\subsection{\label{sec.graph.Gwoe-conn}Appendix: Proof of Lemma
\ref{lem.graph.Gwoe-conn}}

After Example \ref{exa.lem.graph.Gwoe-conn}, Lemma \ref{lem.graph.Gwoe-conn}
should be really intuitive. Indeed, let us consider what happens when we
remove the edge $e$ from the graph $G$:

\begin{itemize}
\item If $e$ is an edge of some cycle of $G$, then any path that uses $e$ can
get \textquotedblleft diverted\textquotedblright\ through the rest of this
cycle, and thus any two vertices that are path-connected in $G$ stay
path-connected in $G\setminus e$. (Technical point: The \textquotedblleft
diversion\textquotedblright\ might turn the path into a walk, because some
vertices might be traversed twice. However, by Proposition
\ref{prop.graph.conn-basics} \textbf{(a)}, a walk is sufficient.)

\item If $e$ appears in no cycle of $G$, then the two endpoints of $e$ (which
are clearly path-connected in $G$) should not be path-connected in $G\setminus
e$ any more (because otherwise, we could pick a path in $G\setminus e$ that
connects these two endpoints, and append the edge $e$ to it, thus obtaining a
cycle of $G$ that contains the edge $e$). Thus, the component of $G$ that
contains these two endpoints should split into two components of $G\setminus
e$. (Why only two? This takes a bit of thought.) Meanwhile, all remaining
components of $G$ should not be affected by the removal of $e$, and thus
remain components of $G\setminus e$.
\end{itemize}

What follows is a long and cumbersome but fairly straightforward formalization
of these intuitive arguments. I cannot recommend reading it, but I hope its
presence helps to lend this worksheet an aura of completeness and autarky.
(Much of the difficulty in formalizing this argument stems from the
arduousness of comparing the equivalence classes of different equivalence relations.)

Before we get to the proof of Lemma \ref{lem.graph.Gwoe-conn}, let us first
show a simple fact about walks:

\begin{lemma}
\label{lem.graph.Gwoe-subwalk}Let $G$ be a graph. Let $\mathbf{w}$ be a walk
of $G$. Let $w$ be a vertex of $\mathbf{w}$. Let $e$ be an edge of
$\mathbf{w}$. Let $u$ and $v$ be the endpoints of $e$. Then, there exists a
walk of $G\setminus e$ that starts at $w$ and ends at $u$ or $v$.
\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.graph.Gwoe-subwalk}.]Write the walk $\mathbf{w}$ in
the form
\[
\mathbf{w}=\left(  w_{0},f_{1},w_{1},f_{2},w_{2},\ldots,f_{n},w_{n}\right)  .
\]
We introduce some terminology:

\begin{itemize}
\item A \emph{forward subwalk} of $\mathbf{w}$ shall mean a walk of the form
\[
\left(  w_{i},f_{i+1},w_{i+1},f_{i+2},w_{i+2},\ldots,f_{j},w_{j}\right)
\]
for two integers $i$ and $j$ satisfying $0\leq i\leq j\leq n$. (Thus, in
particular, the walk $\mathbf{w}$ itself is a forward subwalk of $\mathbf{w}$,
obtained by setting $i=0$ and $j=n$. Also, the length-$0$ walks $\left(
w_{i}\right)  $ for all $i\in\left\{  0,1,\ldots,n\right\}  $ are forward
subwalks of $\mathbf{w}$. A less trivial example of a forward subwalk of
$\mathbf{w}$ is $\left(  w_{2},f_{3},w_{3},f_{4},w_{4}\right)  $ (assuming
that $n\geq4$).)

\item A \emph{backward subwalk} of $\mathbf{w}$ shall mean a walk of the form
\[
\left(  w_{j},f_{j},w_{j-1},f_{j-1},w_{j-2},\ldots,f_{i+1},w_{i}\right)
\]
for two integers $i$ and $j$ satisfying $0\leq i\leq j\leq n$. (In other
words, a backward subwalk of $\mathbf{w}$ is a forward subwalk of $\mathbf{w}$
walked backwards. A less trivial example of a backward subwalk of $\mathbf{w}$
is $\left(  w_{5},f_{5},w_{4},f_{4},w_{3}\right)  $ (assuming that $n\geq5$).)

\item A \emph{subwalk} of $\mathbf{w}$ shall mean a forward subwalk or a
backward subwalk of $\mathbf{w}$. (Thus, roughly speaking, a subwalk of
$\mathbf{w}$ is a contiguous part of the walk $\mathbf{w}$, walked in either
forward or backward direction.)
\end{itemize}

We note that the walk $\mathbf{w}$ contains the edge $e$, whose endpoints are
$u$ and $v$. Thus, $u$ and $v$ are vertices of $\mathbf{w}$. Also, $w$ is a
vertex of $\mathbf{w}$.

We shall say that a walk is \emph{nice} if it starts at $w$ and ends at $u$ or
$v$. Clearly, the walk $\mathbf{w}$ has a subwalk that starts at $w$ and ends
at $u$ (in fact, we know that $u$ and $w$ are vertices of $\mathbf{w}$, so all
we need is to locate $u$ and $w$ on $\mathbf{w}$ and walk the part of
$\mathbf{w}$ from $w$ to $u$\ \ \ \ \footnote{Here is this argument in detail:
We know that $u$ and $w$ are vertices of $\mathbf{w}$. In other words, there
exist integers $p\in\left\{  0,1,\ldots,n\right\}  $ and $q\in\left\{
0,1,\ldots,n\right\}  $ such that $u=w_{p}$ and $w=w_{q}$. Consider these $p$
and $q$. Now, we need to find a subwalk of $\mathbf{w}$ that starts at $w$ and
ends at $u$. If $p\geq q$, then the forward subwalk%
\[
\left(  w_{q},f_{q+1},w_{q+1},f_{q+2},w_{q+2},\ldots,f_{p},w_{p}\right)
\]
of $\mathbf{w}$ is such a subwalk. If $p<q$, then we instead have to use the
backward subwalk%
\[
\left(  w_{q},f_{q},w_{q-1},f_{q-1},w_{q-2},\ldots,f_{p+1},w_{p}\right)  .
\]
In either case, we have found a subwalk of $\mathbf{w}$ that starts at $w$ and
ends at $u$.}). Thus, $\mathbf{w}$ has a nice subwalk (since a subwalk that
starts at $w$ and ends at $u$ is automatically nice).

Now, let us pick a \textbf{shortest} nice subwalk $\mathbf{w}^{\prime}$ of
$\mathbf{w}$. (This is well-defined, because we have just explained that
$\mathbf{w}$ has a nice subwalk.) This subwalk $\mathbf{w}^{\prime}$ cannot
contain the edge $e$ (because otherwise, we could remove the edge $e$ and all
successive edges from $\mathbf{w}^{\prime}$, and we would then get a shorter
subwalk of $\mathbf{w}$ that is still nice\footnote{It is still nice because
it starts at $w$ (since $\mathbf{w}^{\prime}$ starts at $w$) and ends at $u$
or $v$ (because it ends at an endpoint of $e$, according to its
construction).}; but this would contradict the fact that $\mathbf{w}^{\prime}$
is a \textbf{shortest} nice subwalk of $\mathbf{w}$). Hence, all edges of
$\mathbf{w}^{\prime}$ are edges of the graph $G\setminus e$; therefore,
$\mathbf{w}^{\prime}$ is a walk of $G\setminus e$. Since $\mathbf{w}^{\prime}$
is nice, we thus conclude that there exists a nice walk of $G\setminus e$
(namely, $\mathbf{w}^{\prime}$). In other words, there exists a walk of
$G\setminus e$ that starts at $w$ and ends at $u$ or $v$ (because this is what
it means to be \textquotedblleft nice\textquotedblright). This proves Lemma
\ref{lem.graph.Gwoe-subwalk}.
\end{proof}

We shall need two more simple lemmas:

\begin{lemma}
\label{lem.graph.Gwoe-cycle}Let $G$ be a graph. Let $e$ be an edge of $G$. Let
$u$ and $v$ be the two endpoints of $e$. If the graph $G\setminus e$ has a
path from $u$ to $v$, then $e$ is an edge of some cycle of $G$.
\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.graph.Gwoe-cycle}.]Write the graph $G$ as $G=\left(
V,E,\varphi\right)  $.

Assume that the graph $G\setminus e$ has a path from $u$ to $v$. Let
$\mathbf{p}=\left(  w_{0},f_{1},w_{1},f_{2},w_{2},\ldots,f_{k},w_{k}\right)  $
be this path (so that $w_{0}=u$ and $w_{k}=v$). Since $u$ and $v$ are the two
endpoints of $e$, we have $\varphi\left(  e\right)  =\left\{  u,v\right\}
=\left\{  v,u\right\}  =\left\{  w_{k},w_{0}\right\}  $ (since $v=w_{k}$ and
$u=w_{0}$). Hence, the tuple $\left(  w_{0},f_{1},w_{1},f_{2},w_{2}%
,\ldots,f_{k},w_{k},e,w_{0}\right)  $ (which is obtained by appending $e$ and
$w_{0}$ to the end of $\mathbf{p}$) is a circuit of $G$. Moreover, the edges
$f_{1},f_{2},\ldots,f_{k},e$ of this circuit are
distinct\footnote{\textit{Proof.} Recall that $\left(  w_{0},f_{1},w_{1}%
,f_{2},w_{2},\ldots,f_{k},w_{k}\right)  $ is a path in $G\setminus e$. Hence,
$f_{1},f_{2},\ldots,f_{k}$ are distinct edges of $G\setminus e$. In other
words, $f_{1},f_{2},\ldots,f_{k}$ are distinct edges of $G$ that are distinct
from $e$. Hence, the edges $f_{1},f_{2},\ldots,f_{k},e$ of $G$ are distinct.},
and its first $k+1$ vertices $w_{0},w_{1},\ldots,w_{k}$ are distinct as
well\footnote{since $\left(  w_{0},f_{1},w_{1},f_{2},w_{2},\ldots,f_{k}%
,w_{k}\right)  $ is a path}. Thus, this circuit is a cycle (since its length
is $k+1>0$). Clearly, $e$ is an edge of this cycle. Hence, $e$ is an edge of
some cycle of $G$. This proves Lemma \ref{lem.graph.Gwoe-cycle}.
\end{proof}

\begin{lemma}
\label{lem.graph.Gwoe-CAB}Let $G$ be a graph. Let $e$ be an edge of $G$. Let
$u$ and $v$ be the two endpoints of $e$. Clearly, $u$ and $v$ are
path-connected in $G$ (by Proposition \ref{prop.graph.conn-basics}
\textbf{(a)}, since $\left(  u,e,v\right)  $ is a walk from $u$ to $v$). Thus,
$u$ and $v$ belong to one and the same component of $G$. Let $C$ be this
component. Let $A$ be the component of $G\setminus e$ that contains $u$. Let
$B$ be the component of $G\setminus e$ that contains $v$.

Let $\mathbf{w}$ be a walk of $G$ such that $e$ is an edge of $\mathbf{w}$.
Let $w$ be any vertex of $\mathbf{w}$. Then: \medskip

\textbf{(a)} We have $w\in C$. \medskip

\textbf{(b)} We have $w\in A\cup B$.
\end{lemma}

\begin{proof}
[Proof of Lemma \ref{lem.graph.Gwoe-CAB}.]Lemma \ref{lem.graph.Gwoe-subwalk}
yields that there exists a walk of $G\setminus e$ that starts at $w$ and ends
at $u$ or $v$. Let $\mathbf{w}^{\prime}$ be this walk. Thus, $\mathbf{w}%
^{\prime}$ starts at $w$ and ends at $u$ or $v$. Note that $u$ and $v$ play
symmetric roles in our setup. More precisely, we can swap $u$ with $v$ at
will, as long as we simultaneously swap $A$ with $B$; this leaves the claim of
Lemma \ref{lem.graph.Gwoe-CAB} unchanged. Hence, we can WLOG assume that
$\mathbf{w}^{\prime}$ ends at $u$ (since we know that $\mathbf{w}^{\prime}$
ends at $u$ or $v$). Assume this.

Now, the walk $\mathbf{w}^{\prime}$ is a walk from $w$ to $u$ (since it starts
at $w$ and ends at $u$). Hence, the graph $G\setminus e$ has a walk from $w$
to $u$ (namely, $\mathbf{w}^{\prime}$). Consequently, Proposition
\ref{prop.graph.conn-basics} \textbf{(a)} (applied to $G\setminus e$, $w$ and
$u$ instead of $G$, $u$ and $v$) shows that the two vertices $w$ and $u$ of
$G\setminus e$ are path-connected. Therefore, the two vertices $w$ and $u$ of
$G$ are path-connected, too (since any path of $G\setminus e$ is a path of
$G$). Hence, $w$ and $u$ belong to the same component of $G$ (since the
components of $G$ are the equivalence classes of the relation
\textquotedblleft path-connected\textquotedblright). In other words, the
component of $G$ that contains $u$ also contains $w$. In other words, $C$ also
contains $w$ (since we defined $C$ to be the component of $G$ that contains
$u$). In other words, $w\in C$. This proves Lemma \ref{lem.graph.Gwoe-CAB}
\textbf{(a)}. \medskip

\textbf{(b)} We have already shown that the two vertices $w$ and $u$ of
$G\setminus e$ are path-connected. Thus, $w$ and $u$ belong to the same
component of $G\setminus e$ (since the components of $G\setminus e$ are the
equivalence classes of the relation \textquotedblleft
path-connected\textquotedblright). In other words, the component of
$G\setminus e$ that contains $u$ also contains $w$. In other words, $A$ also
contains $w$ (since we defined $A$ to be the component of $G\setminus e$ that
contains $u$). Hence, $w\in A\subseteq A\cup B$. This proves Lemma
\ref{lem.graph.Gwoe-CAB} \textbf{(b)}.
\end{proof}

\begin{proof}
[Proof of Lemma \ref{lem.graph.Gwoe-conn} (sketched).]If $H$ is any graph,
then we shall denote the relation \textquotedblleft
path-connected\textquotedblright\ (defined with respect to $H$) by
$\overset{H}{\sim}$. That is, $\overset{H}{\sim}$ is the binary relation on
the vertex set of $H$ that is defined as follows: Two vertices $u$ and $v$ of
$H$ satisfy $u\overset{H}{\sim}v$ if and only if $u$ and $v$ are
path-connected (in the graph $H$).

Therefore, $\overset{H}{\sim}$ is an equivalence relation, and the components
of a graph $H$ are the equivalence classes of this relation $\overset{H}{\sim
}$ (since they are defined to be the equivalence classes of the relation
\textquotedblleft path-connected\textquotedblright).

Write the graph $G$ as $G=\left(  V,E,\varphi\right)  $. Thus, $V$ is the
vertex set of $G$. Clearly, $V$ is also the vertex set of $G\setminus e$.
\medskip

\textbf{(a)} Assume that $e$ is an edge of some cycle of $G$. Let $\mathbf{c}$
be this cycle. Write the cycle $\mathbf{c}$ in the form
\[
\mathbf{c}=\left(  v_{0},e_{1},v_{1},e_{2},v_{2},\ldots,e_{k},v_{k}\right)  .
\]
Then, $e=e_{i}$ for some $i\in\left[  k\right]  $ (since $e$ is an edge of
$\mathbf{c}$). Consider this $i$. Moreover, $v_{0}=v_{k}$ (since $\mathbf{c}$
is a cycle). Clearly, the two tuples
\[
\left(  v_{0},e_{1},v_{1},e_{2},v_{2},\ldots,e_{i-1},v_{i-1}\right)
\ \ \ \ \ \ \ \ \ \ \text{and}\ \ \ \ \ \ \ \ \ \ \left(  v_{i},e_{i+1}%
,v_{i+1},e_{i+2},v_{i+2},\ldots,e_{k},v_{k}\right)
\]
are walks of the graph $G$ (since they are pieces of the cycle $\mathbf{c}$).
Moreover, $\mathbf{c}$ is a cycle, thus a walk; therefore, $\varphi\left(
e_{i}\right)  =\left\{  v_{i-1},v_{i}\right\}  $.

The edges of $\mathbf{c}$ are distinct (since $\mathbf{c}$ is a cycle); in
other words, the $k$ edges $e_{1},e_{2},\ldots,e_{k}$ are distinct. Hence, the
edges $e_{1},e_{2},\ldots,e_{i-1}$ are distinct from $e_{i}$. In other words,
the edges $e_{1},e_{2},\ldots,e_{i-1}$ are distinct from $e$ (since $e=e_{i}%
$). Hence, these edges $e_{1},e_{2},\ldots,e_{i-1}$ are edges of the graph
$G\setminus e$. Thus, the tuple $\left(  v_{0},e_{1},v_{1},e_{2},v_{2}%
,\ldots,e_{i-1},v_{i-1}\right)  $ is a walk of the graph $G\setminus e$ (since
we know that this tuple is a walk of the graph $G$). This walk is clearly a
walk from $v_{0}$ to $v_{i-1}$. Hence, the graph $G\setminus e$ has a walk
from $v_{0}$ to $v_{i-1}$ (namely, the walk we just mentioned). Thus, the
vertices $v_{0}$ and $v_{i-1}$ of $G\setminus e$ are path-connected (by
Proposition \ref{prop.graph.conn-basics} \textbf{(a)}, applied to $G\setminus
e$, $v_{0}$ and $v_{i-1}$ instead of $G$, $u$ and $v$). In other words,
$v_{0}\overset{G\setminus e}{\sim}v_{i-1}$ (by the definition of our notation
$\overset{G\setminus e}{\sim}$).

A similar argument (using the walk $\left(  v_{i},e_{i+1},v_{i+1}%
,e_{i+2},v_{i+2},\ldots,e_{k},v_{k}\right)  $ instead of the walk $\left(
v_{0},e_{1},v_{1},e_{2},v_{2},\ldots,e_{i-1},v_{i-1}\right)  $) shows that
$v_{i}\overset{G\setminus e}{\sim}v_{k}$. In view of $v_{0}=v_{k}$, this
rewrites as $v_{i}\overset{G\setminus e}{\sim}v_{0}$. Combining this with
$v_{0}\overset{G\setminus e}{\sim}v_{i-1}$, we obtain $v_{i}%
\overset{G\setminus e}{\sim}v_{i-1}$ (since $\overset{G\setminus e}{\sim}$ is
an equivalence relation). Therefore, $v_{i-1}\overset{G\setminus e}{\sim}%
v_{i}$ (since $\overset{G\setminus e}{\sim}$ is an equivalence relation).

We need to show that the components of $G\setminus e$ are precisely the
components of $G$. To do so, it clearly suffices to show that the
\textquotedblleft path-connectedness\textquotedblright\ relation of the graph
$G\setminus e$ is precisely the \textquotedblleft
path-connectedness\textquotedblright\ relation of the graph $G$ (because the
components of a graph are the equivalence classes of its \textquotedblleft
path-connectedness\textquotedblright\ relation). In other words, it suffices
to show that the relation $\overset{G\setminus e}{\sim}$ is precisely the
relation $\overset{G}{\sim}$ (since these two relations are the
\textquotedblleft path-connectedness\textquotedblright\ relations\ of the
graphs $G\setminus e$ and $G$, respectively). In other words, it suffices to
show that if $u$ and $v$ are two vertices of $G$, then $u\overset{G\setminus
e}{\sim}v$ holds if and only if $u\overset{G}{\sim}v$ holds.

So let us show this. Let $u$ and $v$ be two vertices of $G$. We must show that
$u\overset{G\setminus e}{\sim}v$ holds if and only if $u\overset{G}{\sim}v$
holds. The \textquotedblleft only if\textquotedblright\ part of this is clear
(since any path of $G\setminus e$ is a path of $G$); thus, we only need to
prove the \textquotedblleft if\textquotedblright\ part. So we assume that
$u\overset{G}{\sim}v$. Our goal is to show that $u\overset{G\setminus e}{\sim
}v$.

We know that $u\overset{G}{\sim}v$. In other words, $u$ and $v$ are
path-connected in $G$. In other words, the graph $G$ has a path from $u$ to
$v$. Let $\mathbf{p}$ be such a path. This path $\mathbf{p}$ is a path of $G$.
We are in one of the following two cases:

\textit{Case 1:} The edge $e$ is not an edge of $\mathbf{p}$.

\textit{Case 2:} The edge $e$ is an edge of $\mathbf{p}$.

Let us first consider Case 1. In this case, $e$ is not an edge of $\mathbf{p}%
$. Hence, all edges of $\mathbf{p}$ are edges of $G$ distinct from $e$. In
other words, all edges of $\mathbf{p}$ are edges of $G\setminus e$. Thus,
$\mathbf{p}$ is a path of $G\setminus e$ as well (since $\mathbf{p}$ is a path
of $G$). Therefore, $G\setminus e$ has a path from $u$ to $v$ (namely, the
path $\mathbf{p}$). In other words, $u$ and $v$ are path-connected in
$G\setminus e$. In other words, $u\overset{G\setminus e}{\sim}v$. Hence,
$u\overset{G\setminus e}{\sim}v$ is proved in Case 1.

Let us now consider Case 2. In this case, $e$ is an edge of $\mathbf{p}$.
Write the path $\mathbf{p}$ in the form
\[
\mathbf{p}=\left(  w_{0},f_{1},w_{1},f_{2},w_{2},\ldots,f_{n},w_{n}\right)  .
\]
Since $\mathbf{p}$ is a path from $u$ to $v$, we thus must have $w_{0}=u$ and
$w_{n}=v$. Furthermore, $e=f_{j}$ for some $j\in\left[  n\right]  $ (since $e$
is an edge of $\mathbf{p}$). Consider this $j$. Hence, $f_{j}=e=e_{i}$. Here
is a picture showing the path $\mathbf{p}$:%
\[%
%TCIMACRO{\TeXButton{tikzpicture path p}{\begin{tikzpicture}[scale=2.5]
%\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
%\node(A) at (0,0) {$w_0$};
%\node(B) at (1,0) {$w_1$};
%\node(D) at (2.5,0) {$w_{j-1}$};
%\node(E) at (3.5,0) {$w_j$};
%\node(G) at (5,0) {$w_{n-1}$} ;
%\node(H) at (6,0) {$w_n$} ;
%\end{scope}
%\node(C) at (1.75,0) {$\cdots$};
%\node(F) at (4.25,0) {$\cdots$} ;
%\begin{scope}[every edge/.style={draw=black,very thick}]
%\path[-] (A) edge node[above] {$f_1$} (B);
%\path[-] (B) edge (C);
%\path[-] (C) edge (D);
%\path[-] (D) edge node[above] {$e=f_j$} (E);
%\path[-] (E) edge (F);
%\path[-] (F) edge (G);
%\path[-] (G) edge node[above] {$f_n$} (H);
%\end{scope}
%\end{tikzpicture}}}%
%BeginExpansion
\begin{tikzpicture}[scale=2.5]
\begin{scope}[every node/.style={circle,thick,draw=green!60!black}]
\node(A) at (0,0) {$w_0$};
\node(B) at (1,0) {$w_1$};
\node(D) at (2.5,0) {$w_{j-1}$};
\node(E) at (3.5,0) {$w_j$};
\node(G) at (5,0) {$w_{n-1}$} ;
\node(H) at (6,0) {$w_n$} ;
\end{scope}
\node(C) at (1.75,0) {$\cdots$};
\node(F) at (4.25,0) {$\cdots$} ;
\begin{scope}[every edge/.style={draw=black,very thick}]
\path[-] (A) edge node[above] {$f_1$} (B);
\path[-] (B) edge (C);
\path[-] (C) edge (D);
\path[-] (D) edge node[above] {$e=f_j$} (E);
\path[-] (E) edge (F);
\path[-] (F) edge (G);
\path[-] (G) edge node[above] {$f_n$} (H);
\end{scope}
\end{tikzpicture}%
%EndExpansion
\]
(note that all vertices $w_{0},w_{1},\ldots,w_{n}$ are distinct since
$\mathbf{p}$ is a path).

Note that $\mathbf{p}$ is a path, thus a walk; therefore, $\varphi\left(
f_{j}\right)  =\left\{  w_{j-1},w_{j}\right\}  $. However, from $f_{j}=e_{i}$,
we obtain $\varphi\left(  f_{j}\right)  =\varphi\left(  e_{i}\right)  $. In
other words, $\left\{  w_{j-1},w_{j}\right\}  =\left\{  v_{i-1},v_{i}\right\}
$ (since $\varphi\left(  f_{j}\right)  =\left\{  w_{j-1},w_{j}\right\}  $ and
$\varphi\left(  e_{i}\right)  =\left\{  v_{i-1},v_{i}\right\}  $). Thus, we
have%
\[
\text{either }\left(  w_{j-1}=v_{i-1}\text{ and }w_{j}=v_{i}\right)  \text{ or
}\left(  w_{j-1}=v_{i}\text{ and }w_{j}=v_{i-1}\right)  .
\]
In either of these cases, we conclude that $w_{j-1}\overset{G\setminus
e}{\sim}w_{j}$ (since $v_{i}\overset{G\setminus e}{\sim}v_{i-1}$ and
$v_{i-1}\overset{G\setminus e}{\sim}v_{i}$).

Clearly, the two tuples
\[
\left(  w_{0},f_{1},w_{1},f_{2},w_{2},\ldots,f_{j-1},w_{j-1}\right)
\ \ \ \ \ \ \ \ \ \ \text{and}\ \ \ \ \ \ \ \ \ \ \left(  w_{j},f_{j+1}%
,w_{j+1},f_{j+2},\ldots,f_{n},w_{n}\right)
\]
are walks of the graph $G$ (since they are pieces of the walk $\mathbf{p}$).

However, the edges of $\mathbf{p}$ are distinct (by Proposition
\ref{prop.graph.path-dist-edge}); in other words, the $n$ edges $f_{1}%
,f_{2},\ldots,f_{n}$ are distinct. Hence, the edges $f_{1},f_{2}%
,\ldots,f_{j-1}$ are distinct from $f_{j}$. In other words, the edges
$f_{1},f_{2},\ldots,f_{j-1}$ are distinct from $e$ (since $e=f_{j}$). Hence,
these edges $f_{1},f_{2},\ldots,f_{j-1}$ are edges of the graph $G\setminus
e$. Thus, the tuple $\left(  w_{0},f_{1},w_{1},f_{2},w_{2},\ldots
,f_{j-1},w_{j-1}\right)  $ is a walk of the graph $G\setminus e$ (since we
know that this tuple is a walk of the graph $G$). This walk is clearly a walk
from $w_{0}$ to $w_{j-1}$. Hence, the graph $G\setminus e$ has a walk from
$w_{0}$ to $w_{j-1}$ (namely, the walk we just mentioned). Thus, the vertices
$w_{0}$ and $w_{j-1}$ of $G\setminus e$ are path-connected (by Proposition
\ref{prop.graph.conn-basics} \textbf{(a)}, applied to $G\setminus e$, $w_{0}$
and $w_{j-1}$ instead of $G$, $u$ and $v$). In other words, $w_{0}%
\overset{G\setminus e}{\sim}w_{j-1}$ (by the definition of our notation
$\overset{G\setminus e}{\sim}$).

A similar argument (using the walk $\left(  w_{j},f_{j+1},w_{j+1}%
,f_{j+2},\ldots,f_{n},w_{n}\right)  $ instead of $\left(  w_{0},f_{1}%
,w_{1},f_{2},w_{2},\ldots,f_{j-1},w_{j-1}\right)  $) shows that $w_{j}%
\overset{G\setminus e}{\sim}w_{n}$.

Combining $w_{0}\overset{G\setminus e}{\sim}w_{j-1}$ with $w_{j-1}%
\overset{G\setminus e}{\sim}w_{j}$ and $w_{j}\overset{G\setminus e}{\sim}%
w_{n}$, we obtain $w_{0}\overset{G\setminus e}{\sim}w_{n}$ (since
$\overset{G\setminus e}{\sim}$ is an equivalence relation). In other words,
$u\overset{G\setminus e}{\sim}v$ (since $w_{0}=u$ and $w_{n}=v$). Thus,
$u\overset{G\setminus e}{\sim}v$ is proved in Case 2.

Now we have proved $u\overset{G\setminus e}{\sim}v$ in both Cases 1 and 2.
Hence, $u\overset{G\setminus e}{\sim}v$ always holds. As we explained above,
this completes the proof of Lemma \ref{lem.graph.Gwoe-conn} \textbf{(a)}.
\medskip

\textbf{(b)} Assume that $e$ appears in no cycle of $G$ (that is, there exists
no cycle $\mathbf{c}$ of $G$ such that $e$ is an edge of $\mathbf{c}$). We
must prove that the graph $G\setminus e$ has one more component than $G$. We
shall achieve this as follows:

We let $u$ and $v$ be the two endpoints of $e$. Clearly, $u$ and $v$ are
path-connected in $G$ (by Proposition \ref{prop.graph.conn-basics}
\textbf{(a)}, since $\left(  u,e,v\right)  $ is a walk from $u$ to $v$). Thus,
$u$ and $v$ belong to one and the same component of $G$. Let $C$ be this
component. Let $A$ be the component of $G\setminus e$ that contains $u$. Let
$B$ be the component of $G\setminus e$ that contains $v$. We shall now show
the following:

\begin{statement}
\textit{Claim 1:} We have $A\neq B$.
\end{statement}

\begin{statement}
\textit{Claim 2:} We have $A\cup B=C$.
\end{statement}

\begin{statement}
\textit{Claim 3:} The components of $G$ distinct from $C$ are precisely the
components of $G\setminus e$ distinct from $A$ and $B$.
\end{statement}

Once these three claims are proved, it will be clear how the components of
$G\setminus e$ differ from those of $G$: Namely, the component $C$ of $G$
breaks apart into two distinct components $A$ and $B$ of $G\setminus e$ (by
Claim 1 and Claim 2), whereas all other components of $G$ remain components of
$G\setminus e$ (by Claim 3). Thus, it will follow immediately that $G\setminus
e$ has one more component than $G$. This will complete the proof of Lemma
\ref{lem.graph.Gwoe-conn} \textbf{(b)}.

Thus, it remains to prove the three Claims 1, 2 and 3. We begin with Claim 1:
\medskip

[\textit{Proof of Claim 1:} Assume the contrary. Thus, $A=B$. The definition
of $A$ yields $u\in A$. The definition of $B$ yields $v\in B$. In view of
$A=B$, this rewrites as $v\in A$. Now, the vertices $u$ and $v$ both lie in
$A$ (since $u\in A$ and $v\in A$). Hence, $u$ and $v$ lie in the same
component of $G\setminus e$ (since $A$ is a component of $G\setminus e$). In
other words, $u\overset{G\setminus e}{\sim}v$ (since the components of
$G\setminus e$ are the equivalence classes of the relation
$\overset{G\setminus e}{\sim}$). Due to the definition of $\overset{G\setminus
e}{\sim}$, this is saying that the graph $G\setminus e$ has a path from $u$ to
$v$. Hence, Lemma \ref{lem.graph.Gwoe-cycle} shows that $e$ is an edge of some
cycle of $G$. However, this contradicts our assumption that $e$ appears in no
cycle of $G$. This contradiction shows that our assumption was false; thus,
Claim 1 has been proved.] \medskip

In order to prove Claim 2, we shall split it into two smaller claims:

\begin{statement}
\textit{Claim 2A:} We have $A\cup B\subseteq C$.
\end{statement}

\begin{statement}
\textit{Claim 2B:} We have $A\cup B\supseteq C$.
\end{statement}

[\textit{Proof of Claim 2A:} Let $w\in A\cup B$. We shall show that $w\in C$.

We have $w\in A$ or $w\in B$ (since $w\in A\cup B$). Thus, we WLOG assume that
$w\in A$ (since the case $w\in B$ is analogous\footnote{In fact, our situation
does not change if we swap $u$ with $v$ while simultaneously swapping $A$ with
$B$.}). In other words, $w$ belongs to the component of $G\setminus e$ that
contains $u$ (since $A$ was defined to be the component of $G\setminus e$ that
contains $u$). Equivalently, we have $w\overset{G\setminus e}{\sim}u$ (since
the components of $G\setminus e$ are the equivalence classes of the relation
$\overset{G\setminus e}{\sim}$). Hence, $w\overset{G}{\sim}u$ (since any path
of $G\setminus e$ is a path of $G$). In other words, $w$ belongs to the
component of $G$ that contains $u$ (since the components of $G$ are the
equivalence classes of the relation $\overset{G}{\sim}$). Since the latter
component is $C$ (by the definition of $C$), we have thus shown that $w\in C$.

Forget that we fixed $w$. We thus have proved that $w\in C$ for each $w\in
A\cup B$. In other words, $A\cup B\subseteq C$. This proves Claim 2A.]
\medskip

[\textit{Proof of Claim 2B:} Let $w\in C$. We shall show that $w\in A\cup B$.

We have $w\in C$. In other words, $w$ belongs to the component of $G$ that
contains $u$ (since the components of $G$ are the equivalence classes of the
relation $\overset{G}{\sim}$). Equivalently, we have $w\overset{G}{\sim}u$
(since the components of $G$ are the equivalence classes of the relation
$\overset{G}{\sim}$). In other words, $G$ has a path from $w$ to $u$ (by the
definition of the relation $\overset{G}{\sim}$). Let $\mathbf{p}=\left(
w_{0},f_{1},w_{1},f_{2},w_{2},\ldots,f_{n},w_{n}\right)  $ be this path (so
that $w_{0}=w$ and $w_{n}=u$). Thus, $\left(  w_{0},f_{1},w_{1},f_{2}%
,w_{2},\ldots,f_{n},w_{n},e,v\right)  $ is a walk of $G$ (since $\varphi
\left(  e\right)  =\left\{  u,v\right\}  =\left\{  w_{n},v\right\}  $ (because
$u=w_{n}$)). Let $\mathbf{w}$ be this walk. Then, $e$ is an edge of
$\mathbf{w}$ (namely, the last edge), and $w$ is a vertex of $\mathbf{w}$
(since $w=w_{0}$). Hence, Lemma \ref{lem.graph.Gwoe-CAB} \textbf{(b)} yields
$w\in A\cup B$.

Forget that we fixed $w$. We thus have proved that $w\in A\cup B$ for each
$w\in C$. In other words, $A\cup B\supseteq C$. This proves Claim 2B.]
\medskip

[\textit{Proof of Claim 2:} Combining Claim 2A with Claim 2B, we obtain
$C=A\cup B$. Thus, Claim 2 follows.] \medskip

In order to prove Claim 3, we shall need the following three auxiliary claims:

\begin{statement}
\textit{Claim 3A:} Let $x\in V$ and $w\in V$ be such that $w\notin C$. Then,
$x\overset{G}{\sim}w$ holds if and only if $x\overset{G\setminus e}{\sim}w$.
\end{statement}

\begin{statement}
\textit{Claim 3B:} Each component of $G$ distinct from $C$ is a component of
$G\setminus e$ distinct from $A$ and $B$.
\end{statement}

\begin{statement}
\textit{Claim 3C:} Each component of $G\setminus e$ distinct from $A$ and $B$
is a component of $G$ distinct from $C$.
\end{statement}

[\textit{Proof of Claim 3A:} We need to prove the two implications $\left(
x\overset{G}{\sim}w\right)  \Longrightarrow\left(  x\overset{G\setminus
e}{\sim}w\right)  $ and $\left(  x\overset{G\setminus e}{\sim}w\right)
\Longrightarrow\left(  x\overset{G}{\sim}w\right)  $. Since the implication
$\left(  x\overset{G\setminus e}{\sim}w\right)  \Longrightarrow\left(
x\overset{G}{\sim}w\right)  $ is obvious (because each path of $G\setminus e$
is a path of $G$), it thus only remains to prove the implication $\left(
x\overset{G}{\sim}w\right)  \Longrightarrow\left(  x\overset{G\setminus
e}{\sim}w\right)  $. So let us assume that $x\overset{G}{\sim}w$. We must show
that $x\overset{G\setminus e}{\sim}w$.

We have $x\overset{G}{\sim}w$. In other words, $G$ has a path from $x$ to $w$
(by the definition of the relation $\overset{G}{\sim}$). Let $\mathbf{p}$ be
this path. Clearly, $w$ is a vertex of this path $\mathbf{p}$. If $e$ was an
edge of this path $\mathbf{p}$, then Lemma \ref{lem.graph.Gwoe-CAB}
\textbf{(a)} (applied to $\mathbf{w}=\mathbf{p}$) would yield that $w\in C$
(since $\mathbf{p}$ is a path, thus a walk); but this would contradict
$w\notin C$. Thus, $e$ is not an edge of the path $\mathbf{p}$. Therefore, all
edges of $\mathbf{p}$ are distinct from $e$ and thus are edges of $G\setminus
e$. In other words, $\mathbf{p}$ is a path of $G\setminus e$. Hence,
$G\setminus e$ has a path from $x$ to $w$ (namely, $\mathbf{p}$). In other
words, $x\overset{G\setminus e}{\sim}w$ (by the definition of the relation
$\overset{G\setminus e}{\sim}$). Thus, we have proved the implication $\left(
x\overset{G}{\sim}w\right)  \Longrightarrow\left(  x\overset{G\setminus
e}{\sim}w\right)  $. The proof of Claim 3A is thus complete.] \medskip

[\textit{Proof of Claim 3B:} Let $D$ be a component of $G$ distinct from $C$.
We must prove that $D$ is a component of $G\setminus e$ distinct from $A$ and
$B$.

The set $D$ is a component of $G$, thus an equivalence class of the relation
$\overset{G}{\sim}$ (by the definition of a component). In other words, $D$ is
the equivalence class of some vertex $w\in V$ with respect to the relation
$\overset{G}{\sim}$. Consider this $w$. Thus,%
\begin{align}
D  &  =\left(  \text{the equivalence class of }\overset{G}{\sim}\text{
containing }w\right) \nonumber\\
&  =\left\{  x\in V\ \mid\ x\overset{G}{\sim}w\right\}  .
\label{pf.lem.graph.Gwoe-conn.b.3B.1}%
\end{align}
Hence, $w\in D$.

However, the components of $G$ are the equivalence classes of the equivalence
relation $\overset{G}{\sim}$; thus, they are mutually disjoint (since the
equivalence classes of an equivalence relation are always disjoint). In other
words, any two distinct components of $G$ are disjoint. Hence, $C$ and $D$ are
disjoint (since $C$ and $D$ are two distinct components of $G$). In other
words, an element of $D$ cannot be an element of $C$. Hence, $w\notin C$
(since $w\in D$).

Therefore, Claim 3A shows that a vertex $x\in V$ satisfies $x\overset{G}{\sim
}w$ if and only if it satisfies $x\overset{G\setminus e}{\sim}w$. Thus,
$\left\{  x\in V\ \mid\ x\overset{G}{\sim}w\right\}  =\left\{  x\in
V\ \mid\ x\overset{G\setminus e}{\sim}w\right\}  $. Hence,
(\ref{pf.lem.graph.Gwoe-conn.b.3B.1}) becomes%
\begin{align*}
D  &  =\left\{  x\in V\ \mid\ x\overset{G}{\sim}w\right\}  =\left\{  x\in
V\ \mid\ x\overset{G\setminus e}{\sim}w\right\} \\
&  =\left(  \text{the equivalence class of }\overset{G\setminus e}{\sim}\text{
containing }w\right)  .
\end{align*}
This shows that $D$ is an equivalence class of $\overset{G\setminus e}{\sim}$.
In other words, $D$ is a component of $G\setminus e$ (by the definition of a
component). It remains to show that $D$ is distinct from $A$ and $B$.

We have $A\subseteq A\cup B=C$ (by Claim 2). Thus, from $w\notin C$, we obtain
$w\notin A$. Comparing this with $w\in D$, we obtain $A\neq D$ (since $D$
contains $w$, but $A$ does not). In other words, $D$ is distinct from $A$.
Similarly, $D$ is distinct from $B$. This completes the proof of Claim 3B.]
\medskip

[\textit{Proof of Claim 3C:} Let $D$ be a component of $G\setminus e$ distinct
from $A$ and $B$. We must prove that $D$ is a component of $G$ distinct from
$C$.

The set $D$ is a component of $G\setminus e$, thus an equivalence class of the
relation $\overset{G\setminus e}{\sim}$ (by the definition of a component). In
other words, $D$ is the equivalence class of some vertex $w\in V$ with respect
to the relation $\overset{G\setminus e}{\sim}$. Consider this $w$. Thus,%
\begin{align}
D  &  =\left(  \text{the equivalence class of }\overset{G\setminus e}{\sim
}\text{ containing }w\right) \nonumber\\
&  =\left\{  x\in V\ \mid\ x\overset{G\setminus e}{\sim}w\right\}  .
\label{pf.lem.graph.Gwoe-conn.b.3C.1}%
\end{align}
Hence, $w\in D$.

However, the components of $G\setminus e$ are the equivalence classes of the
equivalence relation $\overset{G\setminus e}{\sim}$; thus, they are mutually
disjoint (since the equivalence classes of an equivalence relation are always
disjoint). In other words, any two distinct components of $G\setminus e$ are
disjoint. Hence, $A$ and $D$ are disjoint (since $A$ and $D$ are two distinct
components of $G\setminus e$). In other words, an element of $D$ cannot be an
element of $A$. Hence, $w\notin A$ (since $w\in D$). Similarly, $w\notin B$.
Combining $w\notin A$ with $w\notin B$, we obtain $w\notin A\cup B$. In other
words, $w\notin C$ (since Claim 2 yields $C=A\cup B$).

Hence, Claim 3A shows that a vertex $x\in V$ satisfies $x\overset{G}{\sim}w$
if and only if it satisfies $x\overset{G\setminus e}{\sim}w$. Thus, $\left\{
x\in V\ \mid\ x\overset{G}{\sim}w\right\}  =\left\{  x\in V\ \mid
\ x\overset{G\setminus e}{\sim}w\right\}  $. Comparing this with
(\ref{pf.lem.graph.Gwoe-conn.b.3C.1}), we obtain%
\[
D=\left\{  x\in V\ \mid\ x\overset{G}{\sim}w\right\}  =\left(  \text{the
equivalence class of }\overset{G}{\sim}\text{ containing }w\right)  .
\]
This shows that $D$ is an equivalence class of $\overset{G}{\sim}$. In other
words, $D$ is a component of $G$ (by the definition of a component). It
remains to show that $D$ is distinct from $C$. However, this follows by
observing that $D$ contains $w$ (since $w\in D$) but $C$ does not (since
$w\notin C$). This completes the proof of Claim 3C.] \medskip

[\textit{Proof of Claim 3:} Combining Claim 3B with Claim 3C, we see that the
components of $G$ distinct from $C$ are precisely the components of
$G\setminus e$ distinct from $A$ and $B$. This proves Claim 3.] \medskip

Now, as we said, we can finish our proof of Lemma \ref{lem.graph.Gwoe-conn}
\textbf{(b)}. In fact, we know that $A$ and $B$ are two distinct components of
$G\setminus e$ (indeed, Claim 1 says that they are distinct). Hence,
\begin{align*}
&  \left(  \text{the number of components of }G\setminus e\right) \\
&  =\left(  \text{the number of components of }G\setminus e\text{ distinct
from }A\text{ and }B\right)  +2.
\end{align*}
On the other hand, since $C$ is a component of $G$, we have%
\begin{align*}
&  \left(  \text{the number of components of }G\right) \\
&  =\underbrace{\left(  \text{the number of components of }G\text{ distinct
from }C\right)  }_{\substack{=\left(  \text{the number of components of
}G\setminus e\text{ distinct from }A\text{ and }B\right)  \\\text{(by Claim
3)}}}+1\\
&  =\left(  \text{the number of components of }G\setminus e\text{ distinct
from }A\text{ and }B\right)  +1.
\end{align*}
The right hand sides of these two equalities clearly differ by $1$. Thus, the
left hand sides differ by $1$ as well. In other words, we have%
\[
\left(  \text{the number of components of }G\setminus e\right)  =\left(
\text{the number of components of }G\right)  +1.
\]
In other words, the graph $G\setminus e$ has one more component than $G$. This
proves Lemma \ref{lem.graph.Gwoe-conn} \textbf{(b)} at last.
\end{proof}

\subsection{\label{sec.graph.n-1}Appendix: Details omitted from the proof of
Theorem \ref{thm.graph.n-1}}

\begin{fineprint}
\begin{proof}
[Details for the proof of Theorem \ref{thm.graph.n-1}.]Back in our proof of
Theorem \ref{thm.graph.n-1}, we have left seven claims (Claims 1--7) unproved.
Here are their proofs: \medskip

[\textit{Proof of Claim 1:} The definition of $E_{0}$ yields $E_{0}=\left\{
e_{1},e_{2},\ldots,e_{0}\right\}  =\varnothing$. However, the definition of
$G_{0}$ yields $G_{0}=\left(  V,\ E_{0},\ \varphi\mid_{E_{0}}\right)  $. Thus,
the graph $G_{0}$ has edge set $E_{0}$. Since $E_{0}=\varnothing$, this means
that the graph $G_{0}$ has edge set $\varnothing$. In other words, the graph
$G_{0}$ has no edges. Hence, Lemma \ref{lem.graph.conn-empty} (applied to
$G_{0}$, $E_{0}$ and $\varphi\mid_{E_{0}}$ instead of $G$, $E$ and $\varphi$)
yields that $G_{0}$ has exactly $n$ components. In other words, $c_{0}=n$
(since $c_{0}$ was defined as the number of components of $G_{0}$). This
proves Claim 1.] \medskip

[\textit{Proof of Claim 2:} The definition of $E_{k}$ yields $E_{k}=\left\{
e_{1},e_{2},\ldots,e_{k}\right\}  =E$. Thus, $\varphi\mid_{E_{k}}=\varphi
\mid_{E}=\varphi$. The definition of $G_{k}$ yields
\begin{align*}
G_{k}  &  =\left(  V,\ E_{k},\ \varphi\mid_{E_{k}}\right)  =\left(
V,E,\varphi\right)  \ \ \ \ \ \ \ \ \ \ \left(  \text{since }E_{k}=E\text{ and
}\varphi\mid_{E_{k}}=\varphi\right) \\
&  =G.
\end{align*}
This proves Claim 2.]\medskip

[\textit{Proof of Claim 3:} Let $i\in\left[  k\right]  $. The definitions of
$E_{i}$ and $E_{i-1}$ yield $E_{i}=\left\{  e_{1},e_{2},\ldots,e_{i}\right\}
$ and $E_{i-1}=\left\{  e_{1},e_{2},\ldots,e_{i-1}\right\}  $. However, the
edges $e_{1},e_{2},\ldots,e_{k}$ are distinct (by their definition). Thus,
$\left\{  e_{1},e_{2},\ldots,e_{i}\right\}  \setminus\left\{  e_{i}\right\}
=\left\{  e_{1},e_{2},\ldots,e_{i-1}\right\}  $. In view of $E_{i}=\left\{
e_{1},e_{2},\ldots,e_{i}\right\}  $ and $E_{i-1}=\left\{  e_{1},e_{2}%
,\ldots,e_{i-1}\right\}  $, this rewrites as $E_{i}\setminus\left\{
e_{i}\right\}  =E_{i-1}$. The definition of $G_{i}$ yields $G_{i}=\left(
V,\ E_{i},\ \varphi\mid_{E_{i}}\right)  $; therefore, $e_{i}$ is an edge of
$G_{i}$ (since $e_{i}\in\left\{  e_{1},e_{2},\ldots,e_{i}\right\}  =E_{i}$).
Hence, the definition of $G_{i}\setminus e_{i}$ yields that%
\[
G_{i}\setminus e_{i}=\left(  V,\ \ E_{i}\setminus\left\{  e_{i}\right\}
,\ \ \varphi\mid_{E_{i}\setminus\left\{  e_{i}\right\}  }\right)  =\left(
V,\ \ E_{i-1},\ \ \varphi\mid_{E_{i-1}}\right)
\]
(since $E_{i}\setminus\left\{  e_{i}\right\}  =E_{i-1}$). On the other hand,
$G_{i-1}=\left(  V,\ \ E_{i-1},\ \ \varphi\mid_{E_{i-1}}\right)  $ (by the
definition of $G_{i-1}$). Comparing these two equalities, we obtain
$G_{i-1}=G_{i}\setminus e_{i}$. This proves Claim 3.]\medskip

[\textit{Proof of Claim 4:} Lemma \ref{lem.graph.Gwoe-conn} \textbf{(a)}
(applied to $G_{i}$ and $e_{i}$ instead of $G$ and $e$) yields that the
components of $G_{i}\setminus e_{i}$ are precisely the components of $G_{i}$
(since $e_{i}$ is an edge of some cycle of $G_{i}$). Since $G_{i-1}%
=G_{i}\setminus e_{i}$, we can restate this as follows: The components of
$G_{i-1}$ are precisely the components of $G_{i}$. Hence, the number of
components of $G_{i-1}$ equals the number of components of $G_{i}$. Since the
former number is $c_{i-1}$, and since the latter number is $c_{i}$, we can
rewrite this as follows: $c_{i-1}=c_{i}$. In other words, $c_{i}=c_{i-1}$.
This proves Claim 4.]\medskip

[\textit{Proof of Claim 5:} The definition of $G_{i}$ yields $G_{i}=\left(
V,\ E_{i},\ \varphi\mid_{E_{i}}\right)  $; therefore, $e_{i}$ is an edge of
$G_{i}$ (since $e_{i}\in\left\{  e_{1},e_{2},\ldots,e_{i}\right\}  =E_{i}$).
Hence, Lemma \ref{lem.graph.Gwoe-conn} \textbf{(b)} (applied to $G_{i}$ and
$e_{i}$ instead of $G$ and $e$) yields that the graph $G_{i}\setminus e_{i}$
has one more component than $G_{i}$ (since $e_{i}$ appears in no cycle of
$G_{i}$). Since $G_{i-1}=G_{i}\setminus e_{i}$, we can restate this as
follows: The graph $G_{i-1}$ has one more component than $G_{i}$. In other
words, the number of components of $G_{i-1}$ equals the number of components
of $G_{i}$ plus $1$. Since the former number is $c_{i-1}$, and since the
latter number is $c_{i}$, we can rewrite this as follows: $c_{i-1}=c_{i}+1$.
In other words, $c_{i}=c_{i-1}-1$. This proves Claim 5.]\medskip

[\textit{Proof of Claim 6:} Let $i\in\left[  k\right]  $. We must prove that
$c_{i}\geq c_{i-1}-1$. If $e_{i}$ is an edge of some cycle of $G_{i}$, then
this follows from Claim 4 (since Claim 4 yields $c_{i}=c_{i-1}\geq c_{i-1}-1$
in this case). Thus, we WLOG assume that $e_{i}$ is not an edge of any cycle
of $G_{i}$. In other words, $e_{i}$ appears in no cycle of $G_{i}$. Hence,
Claim 5 yields $c_{i}=c_{i-1}-1\geq c_{i-1}-1$. This proves Claim 6.]\medskip

[\textit{Proof of Claim 7:} We shall prove Claim 7 by induction on $j$:

\textit{Induction base:} By Claim 1, we have $c_{0}=n=n-0\geq n-0$. In other
words, Claim 7 holds for $j=0$.

\textit{Induction step:} Let $i\in\left[  k\right]  $. Assume that Claim 7
holds for $j=i-1$. We must prove that Claim 7 holds for $j=i$.

We have assumed that Claim 7 holds for $j=i-1$. In other words, we have
$c_{i-1}\geq n-\left(  i-1\right)  $. However, Claim 6 yields $c_{i}%
\geq\underbrace{c_{i-1}}_{\geq n-\left(  i-1\right)  }-1\geq n-\left(
i-1\right)  -1=n-i$. In other words, Claim 7 holds for $j=i$. This completes
the induction step. Thus, Claim 7 is proved.]
\end{proof}
\end{fineprint}

\begin{thebibliography}{99999999}                                                                                         %


\bibitem[Balakr97]{Balakr97}V. K. Balakrishnan, \textit{Schaum's Outline of
Theory and Problems of Graph Theory}, McGraw-Hill 1997.\newline\url{https://kashanu.ac.ir/Files/GraphTheoryBalakrishnan1.pdf}

\bibitem[BehCha71]{BehCha71}Mehdi Behzad, Gary Chartrand, \textit{Introduction
to the Theory of Graphs}, Allyn \& Bacon, 1971.

\bibitem[BenWil12]{BenWil12}Edward A. Bender and S. Gill Williamson,
\textit{Foundations of Combinatorics with Applications}. \newline\url{http://cseweb.ucsd.edu/~gill/FoundCombSite/}

\bibitem[BeChZh15]{BeChZh15}Arthur Benjamin, Gary Chartrand, Ping Zhang,
\textit{The fascinating world of graph theory}, Princeton University Press 2015.

\bibitem[Berge91]{Berge91}Claude Berge, \textit{Graphs}, 3rd edition,
North-Holland 1991.

\bibitem[Bollob79]{Bollob79}B\'{e}la Bollob\'{a}s, \textit{Graph Theory: An
Introductory Course}, Graduate Texts in Mathematics \#63, 1st edition,
Springer 1971.

\bibitem[Bollob98]{Bollob98}B\'{e}la Bollob\'{a}s, \textit{Modern Graph
Theory}, Graduate Texts in Mathematics \#184, 1st edition, Springer 1998.

\bibitem[Bona17]{Bona17}Mikl\'{o}s B\'{o}na, \textit{A Walk Through
Combinatorics: An Introduction to Enumeration and Graph Theory}, 4th edition,
World Scientific 2017.

\bibitem[BonMur76]{BonMur76}J. A. Bondy and U. S. R. Murty, \textit{Graph
theory with Applications}, North-Holland 1976. \newline\url{https://www.iro.umontreal.ca/~hahn/IFT3545/GTWA.pdf}.

\bibitem[BonMur08]{BonMur08}J. A. Bondy and U. S. R. Murty, \textit{Graph
theory}, Graduate Texts in Mathematics \#244, Springer 2008.

\bibitem[Brouwe09]{Brouwe09}Andries E. Brouwer, \textit{The number of
dominating sets of a finite graph is odd},
\url{http://www.win.tue.nl/~aeb/preprints/domin2.pdf} .

\bibitem[ChaLes15]{ChaLes15}Gary Chartrand, Linda Lesniak, Ping Zhang,
\textit{Graphs \& Digraphs}, 6th edition, CRC Press 2016.

\bibitem[DaMNeD13]{DaMNeD13}David Joyner, Minh Van Nguyen, David Phillips,
\textit{Algorithmic Graph Theory and Sage}, Version 0.8-r1991, 2013 May
10.\newline\url{https://code.google.com/archive/p/graphbook/}

\bibitem[Dieste16]{Dieste16}Reinhard Diestel, \textit{Graph Theory}, Graduate
Texts in Mathematics \#173, 5th edition, Springer 2016. \newline%
\url{http://diestel-graph-theory.com/basic.html} .

\bibitem[Gijswi16]{Gijswi16}Dion Gijswijt, \textit{The power of shaking
hands}, Machazine, April 2016.\newline\url{http://homepage.tudelft.nl/64a8q/papers/handshake.pdf}

\bibitem[Griffi15]{Griffi15}Christopher Griffin, \textit{Graph Theory: Penn
State Math 485 Lecture Notes}, version 2.0 (10 July 2021), \newline%
\url{http://www.personal.psu.edu/cxg286/Math485.pdf} .

\bibitem[Grinbe20]{20f}Darij Grinberg, \textit{Math 235: Mathematical Problem
Solving}, 10 August 2021.\newline\url{https://www.cip.ifi.lmu.de/~grinberg/t/20f/mps.pdf}

\bibitem[Guicha16]{Guicha16}David Guichard, \textit{An Introduction to
Combinatorics and Graph Theory}, 2022.\newline%
\url{https://www.whitman.edu/mathematics/cgt_online/cgt.pdf} .

\bibitem[Harary69]{Harary69}Frank Harary, \textit{Graph theory},
Addison-Wesley 1969. \newline\url{http://www.dtic.mil/dtic/tr/fulltext/u2/705364.pdf}

\bibitem[HarPal73]{HarPal73}Frank Harary, Edgar M. Palmer, \textit{Graphical
enumeration}, Academic Press 1973.\newline\url{https://tamanoi.math.ucsc.edu/tamanoi/GraphicalEnumeration.pdf}

\bibitem[HarRin03]{HarRin03}Nora Hartsfield, Gerhard Ringel, \textit{Pearls in
Graph Theory: A Comprehensive Introduction}, Dover 2003.

\bibitem[Harju14]{Harju14}Tero Harju, \textit{Lecture notes on Graph Theory},
24 April 2014. \newline\url{http://users.utu.fi/harju/graphtheory/graphtheory.pdf}

\bibitem[HaHiMo08]{HaHiMo08}John M. Harris, Jeffry L. Hirst, Michael J.
Mossinghoff, \textit{Combinatorics and Graph Theory}, Undergraduate Texts in
Mathematics, Springer 2008.

\bibitem[HeiTit17]{HeiTit17}Irene Heinrich, Peter Tittmann, \textit{Counting
Dominating Sets of Graphs},
\href{http://www.arxiv.org/abs/1701.03453v1}{\texttt{arXiv:1701.03453v1}}.

\bibitem[Jukna11]{Jukna11}Stasys Jukna, \textit{Extremal Combinatorics}, 2nd
edition, Springer 2011. An early draft is available at
\url{http://www.thi.informatik.uni-frankfurt.de/~jukna/EC_Book_2nd/} .

\bibitem[Jungni13]{Jungni13}Dieter Jungnickel, \textit{Graphs, Networks and
Algorithms}, 4th edition, Springer 2013.

\bibitem[KelTro15]{KelTro15}Mitchel T. Keller, William T. Trotter,
\textit{Applied Combinatorics}, version 26 May 2015. \newline\url{https://people.math.gatech.edu/~trotter/book.pdf}

\bibitem[LeLeMe16]{LeLeMe16}Eric Lehman, F. Thomson Leighton, Albert R. Meyer,
\textit{Mathematics for Computer Science}, revised 6th June 2018,
\newline\url{https://courses.csail.mit.edu/6.042/spring18/mcs.pdf} .

\bibitem[LoPeVe03]{LoPeVe03}L\'{a}szl\'{o} Lov\'{a}sz, J\'{o}zsef Pelik\'{a}n,
Katalin Vesztergombi, \textit{Discrete Mathematics: Elementary and Beyound},
Springer 2003.

\bibitem[Martin16]{Martin16}Jeremy L. Martin, \textit{Math 725, Spring 2016
Lecture Notes}, \newline\url{https://www.math.ku.edu/~jmartin/courses/math725-S16/}

\bibitem[Ore74]{Ore74}Oystein Ore, \textit{Theory of graphs}, AMS Colloquium
Publications \#XXXVIII, 4th printing, AMS 1974.

\bibitem[Ore90]{Ore90}Oystein Ore, \textit{Graphs and their uses}, revised and
updated by Robin J. Wilson, Anneli Lax New Mathematical Library \#34, MAA 1990.

\bibitem[Petrun20]{Petrun20}Anton Petrunin, \textit{Extra pearls in graph
theory}, arXiv:1812.06627.\newline\url{https://arxiv.org/abs/1812.06627}

\bibitem[PoTaWo83]{PoTaWo83}George P\'{o}lya, Robert E. Tarjan, Donald R.
Woods, \textit{Notes on Introductory Combinatorics}, Birkh\"{a}user 1983.
\newline See
\url{http://i.stanford.edu/pub/cstr/reports/cs/tr/79/732/CS-TR-79-732.pdf} for
a preliminary version.

\bibitem[Ruohon13]{Ruohon13}Keijo Ruohonen, \textit{Graph theory},
2013.\newline%
\url{https://web.archive.org/web/20200910104907/http://math.tut.fi/~ruohonen/GT_English.pdf}
.

\bibitem[Suksom20]{Suksom20}%
\href{https://doi.org/10.1080/0025570X.2020.1790966}{Warut Suksompong,
\textit{Graph Cycles and Olympiad Problems}, Mathematics Magazine, 93:4,
284--287}.\newline A preprint can be found at
\url{https://www.comp.nus.edu.sg/~warut/cycles.pdf} .

\bibitem[Tait21]{Tait21}Michael Tait, \textit{Math 8790: Graph Theory}, 21
April 2021.\newline\url{https://www.sites.google.com/view/michaeltait/teaching-spring-2021}

\bibitem[ThuSwa92]{ThuSwa92}K. Thulasiraman, M. N. S. Swamy, \textit{Graphs:
Theory and Algorithms}, Wiley 1992.

\bibitem[Wallis07]{Wallis07}W. D. Wallis, \textit{A beginner's guide to graph
theory}, 2nd edition, Birkh\"{a}user 2007.

\bibitem[West01]{West01}Douglas B. West, \textit{Introduction to Graph
Theory}, 2nd edition, Pearson 2001. \newline See
\url{http://www.math.illinois.edu/~dwest/igt/} for updates and corrections.

\bibitem[Wilson96]{Wilson96}Robin J. Wilson, \textit{Introduction to Graph
Theory}, 4th edition, Addison Wesley 1996. \newline\url{https://www.maths.ed.ac.uk/~v1ranick/papers/wilsongraph.pdf}
\end{thebibliography}


\end{document}
